Multiscale modeling of polycrystalline graphene: A comparison of structure and defect energies of realistic samples from phase field crystal models

We extend the phase field crystal (PFC) framework to quantitative modeling of polycrystalline graphene. PFC modeling is a powerful multiscale method for finding the ground state configurations of large realistic samples that can be further used to study their mechanical, thermal or electronic properties. By fitting to quantum-mechanical density functional theory (DFT) calculations, we show that the PFC approach is able to predict realistic formation energies and defect structures of grain boundaries. We provide an in-depth comparison of the formation energies between PFC, DFT and molecular dynamics (MD) calculations. The DFT and MD calculations are initialized using atomic configurations extracted from PFC ground states. Finally, we use the PFC approach to explicitly construct large realistic polycrystalline samples and characterize their properties using MD relaxation to demonstrate their quality.

==> anc/READ_ME_for_geometry_and_formation_energies.txt <==
These files contain atomic coordinates from DFT calculations of bicrystal systems. The filenames are coded as follows: The first number, e.g., 015, identifies the tilt angle case (refer to the data table in bicrystal_data). The second number identifies the type of grain boundary dislocations, e.g., 5|8|7 (the separators "|" are omitted), in the initial state. The last indicates whether a 2D or 3D relaxation has been used.

Corresponding formation energies are also given with comments in the Matlab script file formation_energies.sheets.m.


==> anc/formation_energies.sheets.m <==
%
close all;
clear all;

% System, num atoms, DFT total energy (eV), lattice_vector in GB direction (Å)
data = {
 '005_57.3D'   780  -808344.411318823  31.88474163  % OK
 '005_57.2D'   780  -808334.247829470  32.13948322  % OK
%
 '007_57.3D'   934  -967943.510633504  19.25282235  % OK
 '007_57.2D'   934  -967937.239574593  19.29780000  % Lattice vectors fixed manually at the end (converges slowly)
%
 '008_57.3D'   728  -754455.726366139  14.99895064  % OK
 '008_57.2D'   728  -754451.366976544  15.03108817  % OK
%
 '010_57.3D'  1040  -1077791.217934636 21.50782340 % Lattice vectors fixed manually at the end (converges slowly)
 '010_57.2D'  1040  -1077787.282300988 21.54308761 % Lattice vectors fixed manually at the end (converges slowly)
%
 '010_587.3D'  1036  0 0                            % NOT converged yet
 '010_587.2D'  1036  -1073626.312907404 21.55094861 % Spinless AND lattice vectors fixed manually at the end (converges slowly)
%
 '015_57.3D'   624  -646674.736065120  13.07535272 % OK
 '015_57.2D'   624  -646674.734340133  13.07533604 % OK
%
 '018_5757.3D'  1036  -1073643.987646852 21.94645145 % OK
 '018_5757.2D'  1036  -1073643.243789737 21.96067963 % Lattice vectors fixed manually at the end (converges slowly)
%
 '022_57.3D'   412  -426971.78597191   8.90761326  % OK
 '022_57.2D'   412  -426971.786240031  8.90753431  % OK
%
 '022_567.3D'   416  -431113.82133243  8.89590158  % OK
 '022_567.2D'   416  -431110.53061326  8.91456224  % OK
%
 '026_5757.3D'  1040  -1077788.291710631  22.62435871 % OK
 '026_5757.2D'  1040  -1077786.874546215  22.64877473 % OK
%
 '029_57.3D'   624  -646671.56635058  13.74621075 % OK
 '029_57.2D'   624  -646671.34629001  13.75993980 % OK
%                        
 '029_5757.3D'   624  -646673.085443466 13.72982213 % OK
 '029_5757.2D'   624  -646669.466173224 13.76053836 % OK
%
 '029_45678.v1.2D'  624 -646651.335705927  13.75868838 % OK: spinless
 '029_45678.v2.2D'  624 -646654.564513506  13.76308982 % OK: spinless
 '029_45678.v3.2D'  624 -646670.838302895  13.75146799 % OK: spinless
 '029_45678.v3.3D'  624 -646670.838166039  13.75132948 % OK: spinless
%
 '032_57.3D'   832  -862229.680646899  18.62217958 % Lattice vectors fixed manually at the end (converges slowly)
 '032_57.2D'   832  -862227.018331331  18.65883761 % OK
%
 '032_587.3D'   828   0 0                           % NOT converged yet
 '032_587.2D'   828  -858066.337825207  18.65807534 % OK: spinless
};


% Pristine graphene energy per carbon atom
E_C = -2072.703464562 / 2;

% Evaluate formation energy as: E_F = E_{tot} - n_C E_C
num_systems = size(data,1);

for i=1:num_systems

	name    = data{i,1};
	n_C     = data{i,2};
	E_tot   = data{i,3};
	length_ = data{i,4};

	Ef_per_supercell = E_tot - n_C * E_C;
	Ef_per_length    = 0.5 * Ef_per_supercell / length_;

	disp([name ': E_F / length = ' num2str(Ef_per_length, '%14.10f') ' [eV/Å]']);
end





==> anc/geometry.in.005_57.2D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector     64.18493248      0.00000000     -0.00000000
lattice_vector     -0.00000000     32.13948322      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom       0.11432528     24.00192745      0.00000000 C
  constrain_relaxation z
atom      64.18984463     26.85586042      0.00000000 C
  constrain_relaxation z
atom      64.14785341     28.28266018      0.00000000 C
  constrain_relaxation z
atom       0.42521021     18.29887774      0.00000000 C
  constrain_relaxation z
atom       0.33399005     19.72355795      0.00000000 C
  constrain_relaxation z
atom       0.18241260     22.57593886      0.00000000 C
  constrain_relaxation z
atom       0.67200227     14.02470727     -0.00000000 C
  constrain_relaxation z
atom       0.59055410     15.44917842     -0.00000000 C
  constrain_relaxation z
atom       0.85615154      9.75050366     -0.00000000 C
  constrain_relaxation z
atom       0.80233482     11.17588900     -0.00000000 C
  constrain_relaxation z
atom       1.07140158      1.19224168     -0.00000000 C
  constrain_relaxation z
atom       1.04632751      2.61918924     -0.00000000 C
  constrain_relaxation z
atom       0.97889754      5.47316209     -0.00000000 C
  constrain_relaxation z
atom       0.94621187      6.89947528     -0.00000000 C
  constrain_relaxation z
atom       1.17140697     29.04798350      0.00000000 C
  constrain_relaxation z
atom       1.13894787     30.47534738      0.00000000 C
  constrain_relaxation z
atom       1.31603621     24.76263817      0.00000000 C
  constrain_relaxation z
atom       1.26195021     26.18988469      0.00000000 C
  constrain_relaxation z
atom       1.69883690     17.62582375      0.00000000 C
  constrain_relaxation z
atom       1.53066582     20.47862537      0.00000000 C
  constrain_relaxation z
atom       1.44780625     21.90452327      0.00000000 C
  constrain_relaxation z
atom       1.94342397     13.35664170     -0.00000000 C
  constrain_relaxation z
atom       1.79128174     16.20192724      0.00000000 C
  constrain_relaxation z
atom       2.15968571      7.66201655     -0.00000000 C
  constrain_relaxation z
atom       2.11869196      9.08731909     -0.00000000 C
  constrain_relaxation z
atom       2.01099211     11.93262340     -0.00000000 C
  constrain_relaxation z
atom       2.32302811      0.53061454     -0.00000000 C
  constrain_relaxation z
atom       2.26012199      3.38556552     -0.00000000 C
  constrain_relaxation z
atom       2.23402514      4.81198790     -0.00000000 C
  constrain_relaxation z
atom       2.42368877     28.38329428      0.00000000 C
  constrain_relaxation z
atom       2.34886027     31.24273283      0.00000000 C
  constrain_relaxation z
atom       2.64290811     22.66446918      0.00000000 C
  constrain_relaxation z
atom       2.57385429     24.09233684      0.00000000 C
  constrain_relaxation z
atom       2.46453296     26.95514875      0.00000000 C
  constrain_relaxation z
atom       2.89566772     18.37909121      0.00000000 C
  constrain_relaxation z
atom       2.79927342     19.80434633      0.00000000 C
  constrain_relaxation z
atom       3.15113134     14.10898082     -0.00000000 C
  constrain_relaxation z
atom       3.06798191     15.53222344     -0.00000000 C
  constrain_relaxation z
atom       3.41959447      7.00094910     -0.00000000 C
  constrain_relaxation z
atom       3.33335199      9.84520466     -0.00000000 C
  constrain_relaxation z
atom       3.28109327     11.26922517     -0.00000000 C
  constrain_relaxation z
atom       3.53534597      1.29750033     -0.00000000 C
  constrain_relaxation z
atom       3.51296099      2.72427126     -0.00000000 C
  constrain_relaxation z
atom       3.44996433      5.57547932     -0.00000000 C
  constrain_relaxation z
atom       3.62821975     29.15116802      0.00000000 C
  constrain_relaxation z
atom       3.59859446     30.57924847      0.00000000 C
  constrain_relaxation z
atom       3.90257406     21.98999904      0.00000000 C
  constrain_relaxation z
atom       3.76858785     24.85769942      0.00000000 C
  constrain_relaxation z
atom       3.71569903     26.28681479      0.00000000 C
  constrain_relaxation z
atom       4.17133313     17.70608278      0.00000000 C
  constrain_relaxation z
atom       3.98992321     20.56234355      0.00000000 C
  constrain_relaxation z
atom       4.42956064     13.44475960     -0.00000000 C
  constrain_relaxation z
atom       4.27154983     16.28290762      0.00000000 C
  constrain_relaxation z
atom       4.63872401      7.76048585     -0.00000000 C
  constrain_relaxation z
atom       4.60077723      9.18460247     -0.00000000 C
  constrain_relaxation z
atom       4.49677231     12.02242964     -0.00000000 C
  constrain_relaxation z
atom       4.78533669      0.63461510     -0.00000000 C
  constrain_relaxation z
atom       4.72913315      3.48858897     -0.00000000 C
  constrain_relaxation z
atom       4.70668665      4.91437456     -0.00000000 C
  constrain_relaxation z
atom       4.91270263     27.05590890      0.00000000 C
  constrain_relaxation z
atom       4.87572246     28.48472893      0.00000000 C
  constrain_relaxation z
atom       4.80703753     31.34700768      0.00000000 C
  constrain_relaxation z
atom       5.08931961     22.75530236      0.00000000 C
  constrain_relaxation z
atom       5.01945694     24.18486255      0.00000000 C
  constrain_relaxation z
atom       5.36524639     18.46036383      0.00000000 C
  constrain_relaxation z
atom       5.25583176     19.88571601      0.00000000 C
  constrain_relaxation z
atom       5.64394229     14.19439314     -0.00000000 C
  constrain_relaxation z
atom       5.55622945     15.61603076     -0.00000000 C
  constrain_relaxation z
atom       5.92742732      5.67475473     -0.00000000 C
  constrain_relaxation z
atom       5.90164322      7.09996410     -0.00000000 C
  constrain_relaxation z
atom       5.82303294      9.93960969     -0.00000000 C
  constrain_relaxation z
atom       5.77390242     11.36284494     -0.00000000 C
  constrain_relaxation z
atom       5.99914568      1.39945731     -0.00000000 C
  constrain_relaxation z
atom       5.98164179      2.82570764     -0.00000000 C
  constrain_relaxation z
atom       6.15773175     26.38607223      0.00000000 C
  constrain_relaxation z
atom       6.07762580     29.25420714      0.00000000 C
  constrain_relaxation z
atom       6.05351819     30.68186379      0.00000000 C
  constrain_relaxation z
atom       6.43712011     20.64866996      0.00000000 C
  constrain_relaxation z
atom       6.34259591     22.07829696      0.00000000 C
  constrain_relaxation z
atom       6.20685125     24.95588811      0.00000000 C
  constrain_relaxation z
atom       6.64609725     17.78788742      0.00000000 C
  constrain_relaxation z
atom       6.93178864     13.53547610     -0.00000000 C
  constrain_relaxation z
atom       6.76267316     16.36530602      0.00000000 C
  constrain_relaxation z
atom       7.20136341      3.58573307     -0.00000000 C
  constrain_relaxation z
atom       7.18449273      5.01156286     -0.00000000 C
  constrain_relaxation z
atom       7.12693150      7.85616340     -0.00000000 C
  constrain_relaxation z
atom       7.09448071      9.28070562     -0.00000000 C
  constrain_relaxation z
atom       6.99756876     12.11330192     -0.00000000 C
  constrain_relaxation z
atom       7.24678853      0.73390862     -0.00000000 C
  constrain_relaxation z
atom       7.44963606     24.28245086      0.00000000 C
  constrain_relaxation z
atom       7.34976819     27.15868585      0.00000000 C
  constrain_relaxation z
atom       7.31997528     28.58672303      0.00000000 C
  constrain_relaxation z
atom       7.26221444     31.44745098      0.00000000 C
  constrain_relaxation z
atom       7.69958382     19.97029135      0.00000000 C
  constrain_relaxation z
atom       7.51836716     22.85124271      0.00000000 C
  constrain_relaxation z
atom       7.83380448     18.54466370      0.00000000 C
  constrain_relaxation z
atom       8.15383451     14.28328933     -0.00000000 C
  constrain_relaxation z
atom       8.06028170     15.70352528     -0.00000000 C
  constrain_relaxation z
atom       8.41061581      5.76726279     -0.00000000 C
  constrain_relaxation z
atom       8.39139297      7.19330778     -0.00000000 C
  constrain_relaxation z
atom       8.32496491     10.03377805     -0.00000000 C
  constrain_relaxation z
atom       8.28170551     11.45736813     -0.00000000 C
  constrain_relaxation z
atom       8.46388377      1.49281138     -0.00000000 C
  constrain_relaxation z
atom       8.45244612      2.91811592     -0.00000000 C
  constrain_relaxation z
atom       8.62867621     25.06055093      0.00000000 C
  constrain_relaxation z
atom       8.58825728     26.48910522      0.00000000 C
  constrain_relaxation z
atom       8.52113675     29.35483865      0.00000000 C
  constrain_relaxation z
atom       8.50517545     30.77952063      0.00000000 C
  constrain_relaxation z
atom       8.86492609     20.74286376      0.00000000 C
  constrain_relaxation z
atom       8.76261615     22.17374008      0.00000000 C
  constrain_relaxation z
atom       9.12491670     17.87404324      0.00000000 C
  constrain_relaxation z
atom       9.45544681     13.63169370     -0.00000000 C
  constrain_relaxation z
atom       9.27103839     16.45400236      0.00000000 C
  constrain_relaxation z
atom       9.67714922      3.67062492     -0.00000000 C
  constrain_relaxation z
atom       9.66652451      5.09736057     -0.00000000 C
  constrain_relaxation z
atom       9.62359603      7.94598553     -0.00000000 C
  constrain_relaxation z
atom       9.59955637      9.37350186     -0.00000000 C
  constrain_relaxation z
atom       9.51625154     12.20780922     -0.00000000 C
  constrain_relaxation z
atom       9.70896556      0.82128349     -0.00000000 C
  constrain_relaxation z
atom       9.92413309     22.95905292      0.00000000 C
  constrain_relaxation z
atom       9.86324434     24.39008494      0.00000000 C
  constrain_relaxation z
atom       9.77768214     27.26324732      0.00000000 C
  constrain_relaxation z
atom       9.75899080     28.68633100      0.00000000 C
  constrain_relaxation z
atom       9.71769073     31.53712022      0.00000000 C
  constrain_relaxation z
atom      10.12133696     20.06456007      0.00000000 C
  constrain_relaxation z
atom      10.30138117     18.63891324      0.00000000 C
  constrain_relaxation z
atom      10.68864122     14.38017089     -0.00000000 C
  constrain_relaxation z
atom      10.59303127     15.80338480     -0.00000000 C
  constrain_relaxation z
atom      10.93105395      1.56868265     -0.00000000 C
  constrain_relaxation z
atom      10.92508617      2.99350115     -0.00000000 C
  constrain_relaxation z
atom      10.89765010      5.84559078     -0.00000000 C
  constrain_relaxation z
atom      10.88609829      7.27485593     -0.00000000 C
  constrain_relaxation z
atom      10.83790142     10.12506919     -0.00000000 C
  constrain_relaxation z
atom      10.80548069     11.55388239     -0.00000000 C
  constrain_relaxation z
atom      10.96462427     29.44360846      0.00000000 C
  constrain_relaxation z
atom      11.15626584     22.28849995      0.00000000 C
  constrain_relaxation z
atom      11.03336945     25.17671391      0.00000000 C
  constrain_relaxation z
atom      11.00966247     26.59645464      0.00000000 C
  constrain_relaxation z
atom      10.95716845     30.86349661      0.00000000 C
  constrain_relaxation z
atom      11.25892142     20.85475811      0.00000000 C
  constrain_relaxation z
atom      11.61191938     17.97756873      0.00000000 C
  constrain_relaxation z
atom      11.80971816     16.56081701      0.00000000 C
  constrain_relaxation z
atom      12.17312773      0.88639543     -0.00000000 C
  constrain_relaxation z
atom      12.15487122      3.73445322     -0.00000000 C
  constrain_relaxation z
atom      12.14964242      5.16214291     -0.00000000 C
  constrain_relaxation z
atom      12.12450963      8.02163097     -0.00000000 C
  constrain_relaxation z
atom      12.11122719      9.45470981     -0.00000000 C
  constrain_relaxation z
atom      12.05276171     12.30774393     -0.00000000 C
  constrain_relaxation z
atom      12.00543402     13.73767230     -0.00000000 C
  constrain_relaxation z
atom      12.20605824     27.35623455      0.00000000 C
  constrain_relaxation z
atom      12.19912458     28.77008837      0.00000000 C
  constrain_relaxation z
atom      12.17679676     31.60500637      0.00000000 C
  constrain_relaxation z
atom      12.29440917     23.10052516      0.00000000 C
  constrain_relaxation z
atom      12.25942717     24.51486918      0.00000000 C
  constrain_relaxation z
atom      12.50317838     20.18624622      0.00000000 C
  constrain_relaxation z
atom      12.76642675     18.76530531      0.00000000 C
  constrain_relaxation z
atom      13.18410092     15.93120294     -0.00000000 C
  constrain_relaxation z
atom      13.40129805      1.61840295     -0.00000000 C
  constrain_relaxation z
atom      13.39898360      3.04297952     -0.00000000 C
  constrain_relaxation z
atom      13.38582026      5.89878797     -0.00000000 C
  constrain_relaxation z
atom      13.38096825      7.33160102     -0.00000000 C
  constrain_relaxation z
atom      13.35795798     10.20206429     -0.00000000 C
  constrain_relaxation z
atom      13.34246014     11.64284687     -0.00000000 C
  constrain_relaxation z
atom      13.26161479     14.49447550     -0.00000000 C
  constrain_relaxation z
atom      13.44035864     25.28083625      0.00000000 C
  constrain_relaxation z
atom      13.43428098     26.68633949      0.00000000 C
  constrain_relaxation z
atom      13.41583926     29.50396539      0.00000000 C
  constrain_relaxation z
atom      13.41352046     30.91984271      0.00000000 C
  constrain_relaxation z
atom      13.57300315     21.04329840      0.00000000 C
  constrain_relaxation z
atom      13.51209166     22.45142380      0.00000000 C
  constrain_relaxation z
atom      14.12516079     18.14213187      0.00000000 C
  constrain_relaxation z
atom      14.42130101     16.71091629      0.00000000 C
  constrain_relaxation z
atom      14.63924001      0.92144427     -0.00000000 C
  constrain_relaxation z
atom      14.63329608      3.76856817     -0.00000000 C
  constrain_relaxation z
atom      14.63180854      5.19756671     -0.00000000 C
  constrain_relaxation z
atom      14.62360427      8.06487989     -0.00000000 C
  constrain_relaxation z
atom      14.61956612      9.50370759     -0.00000000 C
  constrain_relaxation z
atom      14.60130629     12.39386032     -0.00000000 C
  constrain_relaxation z
atom      14.58083500     13.84510001     -0.00000000 C
  constrain_relaxation z
atom      14.66343930     23.22835599      0.00000000 C
  constrain_relaxation z
atom      14.65959095     24.61714722      0.00000000 C
  constrain_relaxation z
atom      14.64787305     27.40838487      0.00000000 C
  constrain_relaxation z
atom      14.64698325     28.81662305      0.00000000 C
  constrain_relaxation z
atom      14.64003927     31.64135797      0.00000000 C
  constrain_relaxation z
atom      14.77849844     20.42601928      0.00000000 C
  constrain_relaxation z
atom      15.14485699     19.07588486      0.00000000 C
  constrain_relaxation z
atom      15.87289109      1.63598849     -0.00000000 C
  constrain_relaxation z
atom      15.87288905      3.05989787     -0.00000000 C
  constrain_relaxation z
atom      15.87288788      5.91809971     -0.00000000 C
  constrain_relaxation z
atom      15.87288903      7.35162509     -0.00000000 C
  constrain_relaxation z
atom      15.87289315     10.23331631     -0.00000000 C
  constrain_relaxation z
atom      15.87289772     11.67805899     -0.00000000 C
  constrain_relaxation z
atom      15.87291298     14.60717030     -0.00000000 C
  constrain_relaxation z
atom      15.87293112     16.06900994     -0.00000000 C
  constrain_relaxation z
atom      15.87291610     21.22304810      0.00000000 C
  constrain_relaxation z
atom      15.87291503     22.57458970      0.00000000 C
  constrain_relaxation z
atom      15.87291112     25.31889117      0.00000000 C
  constrain_relaxation z
atom      15.87290739     26.71653996      0.00000000 C
  constrain_relaxation z
atom      15.87290065     29.52572469      0.00000000 C
  constrain_relaxation z
atom      15.87289657     30.93904508      0.00000000 C
  constrain_relaxation z
atom      16.60097595     19.07588757      0.00000000 C
  constrain_relaxation z
atom      17.10654161      0.92144581     -0.00000000 C
  constrain_relaxation z
atom      17.11247836      3.76857026     -0.00000000 C
  constrain_relaxation z
atom      17.11396470      5.19756862     -0.00000000 C
  constrain_relaxation z
atom      17.12217177      8.06488219     -0.00000000 C
  constrain_relaxation z
atom      17.12621493      9.50371014     -0.00000000 C
  constrain_relaxation z
atom      17.14448877     12.39386073     -0.00000000 C
  constrain_relaxation z
atom      17.16496936     13.84510132     -0.00000000 C
  constrain_relaxation z
atom      16.96733331     20.42602447      0.00000000 C
  constrain_relaxation z
atom      17.08238766     23.22835817      0.00000000 C
  constrain_relaxation z
atom      17.08623074     24.61714908      0.00000000 C
  constrain_relaxation z
atom      17.09793701     27.40838685      0.00000000 C
  constrain_relaxation z
atom      17.09881827     28.81662453      0.00000000 C
  constrain_relaxation z
atom      17.10574903     31.64135992      0.00000000 C
  constrain_relaxation z
atom      17.32449852     16.71090914      0.00000000 C
  constrain_relaxation z
atom      17.62066175     18.14213436      0.00000000 C
  constrain_relaxation z
atom      18.17282292     21.04330482      0.00000000 C
  constrain_relaxation z
atom      18.23373103     22.45142817      0.00000000 C
  constrain_relaxation z
atom      18.34447478      1.61840727     -0.00000000 C
  constrain_relaxation z
atom      18.34678476      3.04298229     -0.00000000 C
  constrain_relaxation z
atom      18.35994564      5.89879292     -0.00000000 C
  constrain_relaxation z
atom      18.36479933      7.33160443     -0.00000000 C
  constrain_relaxation z
atom      18.38781747     10.20207021     -0.00000000 C
  constrain_relaxation z
atom      18.40332241     11.64285063     -0.00000000 C
  constrain_relaxation z
atom      18.48418542     14.49448257     -0.00000000 C
  constrain_relaxation z
atom      18.30545496     25.28084078      0.00000000 C
  constrain_relaxation z
atom      18.31152469     26.68634209      0.00000000 C
  constrain_relaxation z
atom      18.32995295     29.50396949      0.00000000 C
  constrain_relaxation z
atom      18.33226327     30.91984515      0.00000000 C
  constrain_relaxation z
atom      18.56170652     15.93120274     -0.00000000 C
  constrain_relaxation z
atom      18.97938603     18.76531027      0.00000000 C
  constrain_relaxation z
atom      19.24263729     20.18624949      0.00000000 C
  constrain_relaxation z
atom      19.45140256     23.10053322      0.00000000 C
  constrain_relaxation z
atom      19.48637770     24.51487361      0.00000000 C
  constrain_relaxation z
atom      19.57263513      0.88639900     -0.00000000 C
  constrain_relaxation z
atom      19.59088452      3.73445957     -0.00000000 C
  constrain_relaxation z
atom      19.59611147      5.16214717     -0.00000000 C
  constrain_relaxation z
atom      19.62124681      8.02163828     -0.00000000 C
  constrain_relaxation z
atom      19.63453360      9.45471514     -0.00000000 C
  constrain_relaxation z
atom      19.69301190     12.30775189     -0.00000000 C
  constrain_relaxation z
atom      19.74035025     13.73767746     -0.00000000 C
  constrain_relaxation z
atom      19.53973443     27.35624081      0.00000000 C
  constrain_relaxation z
atom      19.54665867     28.77009176      0.00000000 C
  constrain_relaxation z
atom      19.56897339     31.60501235      0.00000000 C
  constrain_relaxation z
atom      19.93607352     16.56082366      0.00000000 C
  constrain_relaxation z
atom      20.13388139     17.97757458      0.00000000 C
  constrain_relaxation z
atom      20.48687837     20.85476698      0.00000000 C
  constrain_relaxation z
atom      20.58953117     22.28850558      0.00000000 C
  constrain_relaxation z
atom      20.71241840     25.17672265      0.00000000 C
  constrain_relaxation z
atom      20.73611606     26.59645954      0.00000000 C
  constrain_relaxation z
atom      20.81469053      1.56869006     -0.00000000 C
  constrain_relaxation z
atom      20.82065274      2.99350586     -0.00000000 C
  constrain_relaxation z
atom      20.84808610      5.84559873     -0.00000000 C
  constrain_relaxation z
atom      20.85963837      7.27486178     -0.00000000 C
  constrain_relaxation z
atom      20.90784204     10.12507791     -0.00000000 C
  constrain_relaxation z
atom      20.94026880     11.55388970     -0.00000000 C
  constrain_relaxation z
atom      20.78114053     29.44361600      0.00000000 C
  constrain_relaxation z
atom      20.78858682     30.86350094      0.00000000 C
  constrain_relaxation z
atom      21.05712127     14.38017954     -0.00000000 C
  constrain_relaxation z
atom      21.15273931     15.80339208     -0.00000000 C
  constrain_relaxation z
atom      21.44439595     18.63892346      0.00000000 C
  constrain_relaxation z
atom      21.62444399     20.06456639      0.00000000 C
  constrain_relaxation z
atom      21.82164184     22.95906391      0.00000000 C
  constrain_relaxation z
atom      21.88252358     24.39009069      0.00000000 C
  constrain_relaxation z
atom      21.96807315     27.26325718      0.00000000 C
  constrain_relaxation z
atom      21.98675380     28.68633589      0.00000000 C
  constrain_relaxation z
atom      22.03675729      0.82128804     -0.00000000 C
  constrain_relaxation z
atom      22.06856628      3.67063380     -0.00000000 C
  constrain_relaxation z
atom      22.07918744      5.09736556     -0.00000000 C
  constrain_relaxation z
atom      22.12211755      7.94599528     -0.00000000 C
  constrain_relaxation z
atom      22.14615941      9.37350817     -0.00000000 C
  constrain_relaxation z
atom      22.22947436     12.20782024     -0.00000000 C
  constrain_relaxation z
atom      22.02804073     31.53712913      0.00000000 C
  constrain_relaxation z
atom      22.29028782     13.63170062     -0.00000000 C
  constrain_relaxation z
atom      22.47470585     16.45401412      0.00000000 C
  constrain_relaxation z
atom      22.62083543     17.87404980      0.00000000 C
  constrain_relaxation z
atom      22.88082595     20.74287723      0.00000000 C
  constrain_relaxation z
atom      22.98313352     22.17374666      0.00000000 C
  constrain_relaxation z
atom      23.11706319     25.06056322      0.00000000 C
  constrain_relaxation z
atom      23.15747210     26.48911069      0.00000000 C
  constrain_relaxation z
atom      23.22457867     29.35484940      0.00000000 C
  constrain_relaxation z
atom      23.24052906     30.77952521      0.00000000 C
  constrain_relaxation z
atom      23.28180983      1.49282108     -0.00000000 C
  constrain_relaxation z
atom      23.29324014      2.91812014     -0.00000000 C
  constrain_relaxation z
atom      23.33506707      5.76727231     -0.00000000 C
  constrain_relaxation z
atom      23.35428838      7.19331264     -0.00000000 C
  constrain_relaxation z
atom      23.42072119     10.03378868     -0.00000000 C
  constrain_relaxation z
atom      23.46398532     11.45737459     -0.00000000 C
  constrain_relaxation z
atom      23.59186702     14.28330133     -0.00000000 C
  constrain_relaxation z
atom      23.68542846     15.70353342     -0.00000000 C
  constrain_relaxation z
atom      23.91191125     18.54467749      0.00000000 C
  constrain_relaxation z
atom      24.04613617     19.97029892      0.00000000 C
  constrain_relaxation z
atom      24.22734658     22.85125695      0.00000000 C
  constrain_relaxation z
atom      24.49886972      0.73391280     -0.00000000 C
  constrain_relaxation z
atom      24.29607088     24.28245771      0.00000000 C
  constrain_relaxation z
atom      24.39592540     27.15869832      0.00000000 C
  constrain_relaxation z
atom      24.42570668     28.58672836      0.00000000 C
  constrain_relaxation z
atom      24.48345417     31.44746170      0.00000000 C
  constrain_relaxation z
atom      24.54428680      3.58574251     -0.00000000 C
  constrain_relaxation z
atom      24.56115130      5.01156637     -0.00000000 C
  constrain_relaxation z
atom      24.61871262      7.85617277     -0.00000000 C
  constrain_relaxation z
atom      24.65116239      9.28071031     -0.00000000 C
  constrain_relaxation z
atom      24.74808154     12.11331347     -0.00000000 C
  constrain_relaxation z
atom      24.81386857     13.53548346     -0.00000000 C
  constrain_relaxation z
atom      24.98299282     16.36532041      0.00000000 C
  constrain_relaxation z
atom      25.09957725     17.78789555      0.00000000 C
  constrain_relaxation z
atom      25.30855476     20.64868606      0.00000000 C
  constrain_relaxation z
atom      25.40307746     22.07830449      0.00000000 C
  constrain_relaxation z
atom      25.74646890      1.39946800     -0.00000000 C
  constrain_relaxation z
atom      25.76396319      2.82571020     -0.00000000 C
  constrain_relaxation z
atom      25.53881164     24.95590317      0.00000000 C
  constrain_relaxation z
atom      25.58792079     26.38607819      0.00000000 C
  constrain_relaxation z
atom      25.66801240     29.25421995      0.00000000 C
  constrain_relaxation z
atom      25.69210779     30.68186797      0.00000000 C
  constrain_relaxation z
atom      25.81817238      5.67476378     -0.00000000 C
  constrain_relaxation z
atom      25.84395180      7.09996551     -0.00000000 C
  constrain_relaxation z
atom      25.92256232      9.93962027     -0.00000000 C
  constrain_relaxation z
atom      25.97169514     11.36284854     -0.00000000 C
  constrain_relaxation z
atom      26.10166325     14.19440822     -0.00000000 C
  constrain_relaxation z
atom      26.18938514     15.61603773     -0.00000000 C
  constrain_relaxation z
atom      26.38037403     18.46038145      0.00000000 C
  constrain_relaxation z
atom      26.48979393     19.88572315      0.00000000 C
  constrain_relaxation z
atom      26.65630030     22.75532022      0.00000000 C
  constrain_relaxation z
atom      26.72615673     24.18486880      0.00000000 C
  constrain_relaxation z
atom      26.96022524      0.63461739     -0.00000000 C
  constrain_relaxation z
atom      26.83289758     27.05592455      0.00000000 C
  constrain_relaxation z
atom      26.86986526     28.48473321      0.00000000 C
  constrain_relaxation z
atom      26.93853666     31.34702076      0.00000000 C
  constrain_relaxation z
atom      27.01641965      3.48859937     -0.00000000 C
  constrain_relaxation z
atom      27.03885678      4.91437451     -0.00000000 C
  constrain_relaxation z
atom      27.10681658      7.76049394     -0.00000000 C
  constrain_relaxation z
atom      27.14475683      9.18460188     -0.00000000 C
  constrain_relaxation z
atom      27.24876564     12.02244250     -0.00000000 C
  constrain_relaxation z
atom      27.31598231     13.44476459     -0.00000000 C
  constrain_relaxation z
atom      27.47400175     16.28292451      0.00000000 C
  constrain_relaxation z
atom      27.57422720     17.70609030      0.00000000 C
  constrain_relaxation z
atom      27.75563857     20.56236220      0.00000000 C
  constrain_relaxation z
atom      27.84298699     21.99000637      0.00000000 C
  constrain_relaxation z
atom      27.97696325     24.85771658      0.00000000 C
  constrain_relaxation z
atom      28.21015470      1.29751246     -0.00000000 C
  constrain_relaxation z
atom      28.23252803      2.72427213     -0.00000000 C
  constrain_relaxation z
atom      28.02984162     26.28682016      0.00000000 C
  constrain_relaxation z
atom      28.11730637     29.15118277      0.00000000 C
  constrain_relaxation z
atom      28.14691839     30.57925186      0.00000000 C
  constrain_relaxation z
atom      28.29551634      5.57548793     -0.00000000 C
  constrain_relaxation z
atom      28.32587754      7.00094598     -0.00000000 C
  constrain_relaxation z
atom      28.41211169      9.84521404     -0.00000000 C
  constrain_relaxation z
atom      28.46436968     11.26922578     -0.00000000 C
  constrain_relaxation z
atom      28.59433643     14.10899654     -0.00000000 C
  constrain_relaxation z
atom      28.67749558     15.53222857     -0.00000000 C
  constrain_relaxation z
atom      28.84981510     18.37911080      0.00000000 C
  constrain_relaxation z
atom      28.94621673     19.80435267      0.00000000 C
  constrain_relaxation z
atom      29.10257683     22.66448853      0.00000000 C
  constrain_relaxation z
atom      29.17162529     24.09234168      0.00000000 C
  constrain_relaxation z
atom      29.42239740      0.53061604     -0.00000000 C
  constrain_relaxation z
atom      29.48529403      3.38557756     -0.00000000 C
  constrain_relaxation z
atom      29.51137799      4.81198559     -0.00000000 C
  constrain_relaxation z
atom      29.28093347     26.95516605      0.00000000 C
  constrain_relaxation z
atom      29.32176409     28.38329725      0.00000000 C
  constrain_relaxation z
atom      29.39657964     31.24274822      0.00000000 C
  constrain_relaxation z
atom      29.58570945      7.66202641     -0.00000000 C
  constrain_relaxation z
atom      29.62668623      9.08731389     -0.00000000 C
  constrain_relaxation z
atom      29.73438669     11.93263853     -0.00000000 C
  constrain_relaxation z
atom      29.80195745     13.35664077     -0.00000000 C
  constrain_relaxation z
atom      29.95410814     16.20194814      0.00000000 C
  constrain_relaxation z
atom      30.04656203     17.62582648      0.00000000 C
  constrain_relaxation z
atom      30.21473695     20.47864688      0.00000000 C
  constrain_relaxation z
atom      30.29759634     21.90452546      0.00000000 C
  constrain_relaxation z
atom      30.42935773     24.76265816      0.00000000 C
  constrain_relaxation z
atom      30.48343300     26.18988533      0.00000000 C
  constrain_relaxation z
atom      30.67394131      1.19225919     -0.00000000 C
  constrain_relaxation z
atom      30.69900233      2.61918794     -0.00000000 C
  constrain_relaxation z
atom      30.76642054      5.47317648     -0.00000000 C
  constrain_relaxation z
atom      30.57396210     29.04800213      0.00000000 C
  constrain_relaxation z
atom      30.60640682     30.47534712      0.00000000 C
  constrain_relaxation z
atom      30.79909549      6.89946989     -0.00000000 C
  constrain_relaxation z
atom      30.88914080      9.75051358     -0.00000000 C
  constrain_relaxation z
atom      30.94295662     11.17588877     -0.00000000 C
  constrain_relaxation z
atom      31.07329044     14.02472267     -0.00000000 C
  constrain_relaxation z
atom      31.15474817     15.44918276     -0.00000000 C
  constrain_relaxation z
atom      31.32009938     18.29889381      0.00000000 C
  constrain_relaxation z
atom      31.41132720     19.72356286      0.00000000 C
  constrain_relaxation z
atom      31.56290091     22.57595363      0.00000000 C
  constrain_relaxation z
atom      31.63098329     24.00193130      0.00000000 C
  constrain_relaxation z
atom      31.74038353     26.85587415      0.00000000 C
  constrain_relaxation z
atom      31.88628195      0.42509543     -0.00000000 C
  constrain_relaxation z
atom      31.95147404      3.28034419     -0.00000000 C
  constrain_relaxation z
atom      31.97873068      4.70736036     -0.00000000 C
  constrain_relaxation z
atom      31.78236114     28.28266316      0.00000000 C
  constrain_relaxation z
atom      31.85902596     31.13755968      0.00000000 C
  constrain_relaxation z
atom      32.05539461      7.56224524     -0.00000000 C
  constrain_relaxation z
atom      32.09732259      8.98902614     -0.00000000 C
  constrain_relaxation z
atom      32.20672413     11.84293876     -0.00000000 C
  constrain_relaxation z
atom      32.27481071     13.26889988     -0.00000000 C
  constrain_relaxation z
atom      32.42638598     16.12119582      0.00000000 C
  constrain_relaxation z
atom      32.51761555     17.54585630      0.00000000 C
  constrain_relaxation z
atom      32.68296437     20.39563024      0.00000000 C
  constrain_relaxation z
atom      32.76441968     21.82010959      0.00000000 C
  constrain_relaxation z
atom      32.89475113     24.66898804      0.00000000 C
  constrain_relaxation z
atom      32.94856140     26.09437374      0.00000000 C
  constrain_relaxation z
atom      33.13870378      1.08625185     -0.00000000 C
  constrain_relaxation z
atom      33.16376432      2.51318851     -0.00000000 C
  constrain_relaxation z
atom      33.23129898      5.36957476     -0.00000000 C
  constrain_relaxation z
atom      33.26374602      6.79692294     -0.00000000 C
  constrain_relaxation z
atom      33.03861157     28.94543584      0.00000000 C
  constrain_relaxation z
atom      33.07128416     30.37174295      0.00000000 C
  constrain_relaxation z
atom      33.35427031      9.65501537     -0.00000000 C
  constrain_relaxation z
atom      33.40835216     11.08222980     -0.00000000 C
  constrain_relaxation z
atom      33.54011721     13.94031780     -0.00000000 C
  constrain_relaxation z
atom      33.62297927     15.36617548     -0.00000000 C
  constrain_relaxation z
atom      33.79114843     18.21892956      0.00000000 C
  constrain_relaxation z
atom      33.88360338     19.64281322      0.00000000 C
  constrain_relaxation z
atom      34.03575167     22.48820851      0.00000000 C
  constrain_relaxation z
atom      34.10331995     23.91222613      0.00000000 C
  constrain_relaxation z
atom      34.21101366     26.75758222      0.00000000 C
  constrain_relaxation z
atom      34.25199771     28.18287569      0.00000000 C
  constrain_relaxation z
atom      34.35241032      0.31986151     -0.00000000 C
  constrain_relaxation z
atom      34.41530584      3.17483382     -0.00000000 C
  constrain_relaxation z
atom      34.44112586      4.60217940     -0.00000000 C
  constrain_relaxation z
atom      34.51594331      7.46162540     -0.00000000 C
  constrain_relaxation z
atom      34.32632579     31.03293708      0.00000000 C
  constrain_relaxation z
atom      34.55676911      8.88974728     -0.00000000 C
  constrain_relaxation z
atom      34.66608403     11.75254283     -0.00000000 C
  constrain_relaxation z
atom      34.73513749     13.18037857     -0.00000000 C
  constrain_relaxation z
atom      34.89149913     16.04046844     -0.00000000 C
  constrain_relaxation z
atom      34.98790165     17.46565444      0.00000000 C
  constrain_relaxation z
atom      35.16021680     20.31259039      0.00000000 C
  constrain_relaxation z
atom      35.24337334     21.73583936      0.00000000 C
  constrain_relaxation z
atom      35.37333332     24.57565492      0.00000000 C
  constrain_relaxation z
atom      35.42558765     25.99967661      0.00000000 C
  constrain_relaxation z
atom      35.51182074     28.84396740      0.00000000 C
  constrain_relaxation z
atom      35.60516582      0.98117701     -0.00000000 C
  constrain_relaxation z
atom      35.62753857      2.40793661     -0.00000000 C
  constrain_relaxation z
atom      35.69077842      5.26568170     -0.00000000 C
  constrain_relaxation z
atom      35.72039339      6.69374589     -0.00000000 C
  constrain_relaxation z
atom      35.54217921     30.26943138      0.00000000 C
  constrain_relaxation z
atom      35.80785999      9.55809260     -0.00000000 C
  constrain_relaxation z
atom      35.86074422     10.98718274     -0.00000000 C
  constrain_relaxation z
atom      35.99472622     13.85485712     -0.00000000 C
  constrain_relaxation z
atom      36.08207856     15.28247911     -0.00000000 C
  constrain_relaxation z
atom      36.26348778     18.13868238      0.00000000 C
  constrain_relaxation z
atom      36.36371150     19.56184984      0.00000000 C
  constrain_relaxation z
atom      36.52172501     22.40009531      0.00000000 C
  constrain_relaxation z
atom      36.58893781     23.82243262      0.00000000 C
  constrain_relaxation z
atom      36.69293668     26.66030363      0.00000000 C
  constrain_relaxation z
atom      36.73087611     28.08441947      0.00000000 C
  constrain_relaxation z
atom      36.82126448      0.21685169     -0.00000000 C
  constrain_relaxation z
atom      36.87745784      3.07083863     -0.00000000 C
  constrain_relaxation z
atom      36.89914965      4.49791694     -0.00000000 C
  constrain_relaxation z
atom      36.96782763      7.36019728     -0.00000000 C
  constrain_relaxation z
atom      37.00479922      8.78899841     -0.00000000 C
  constrain_relaxation z
atom      36.79882782     30.93055616      0.00000000 C
  constrain_relaxation z
atom      37.11154914     11.66002791     -0.00000000 C
  constrain_relaxation z
atom      37.18141201     13.08956114     -0.00000000 C
  constrain_relaxation z
atom      37.34792197     15.95911319     -0.00000000 C
  constrain_relaxation z
atom      37.45734356     17.38440036      0.00000000 C
  constrain_relaxation z
atom      37.64832820     20.22879605      0.00000000 C
  constrain_relaxation z
atom      37.73604592     21.65044213      0.00000000 C
  constrain_relaxation z
atom      37.86600411     24.48204602      0.00000000 C
  constrain_relaxation z
atom      37.91513165     25.90528533      0.00000000 C
  constrain_relaxation z
atom      37.99373307     28.74496279      0.00000000 C
  constrain_relaxation z
atom      38.01950869     30.17016944      0.00000000 C
  constrain_relaxation z
atom      38.07371291      0.87975045     -0.00000000 C
  constrain_relaxation z
atom      38.09120797      2.30599225     -0.00000000 C
  constrain_relaxation z
atom      38.14557268      5.16307444     -0.00000000 C
  constrain_relaxation z
atom      38.16967391      6.59071707     -0.00000000 C
  constrain_relaxation z
atom      38.24977410      9.45884365     -0.00000000 C
  constrain_relaxation z
atom      38.29889121     10.88900727     -0.00000000 C
  constrain_relaxation z
atom      38.43463345     13.76657200     -0.00000000 C
  constrain_relaxation z
atom      38.52916165     15.19616871     -0.00000000 C
  constrain_relaxation z
atom      38.73813833     18.05689254      0.00000000 C
  constrain_relaxation z
atom      38.85472043     19.47946962      0.00000000 C
  constrain_relaxation z
atom      39.02383747     22.30939210      0.00000000 C
  constrain_relaxation z
atom      39.08961893     23.73157759      0.00000000 C
  constrain_relaxation z
atom      39.18652543     26.56421256      0.00000000 C
  constrain_relaxation z
atom      39.21897070     27.98875807      0.00000000 C
  constrain_relaxation z
atom      39.27652199     30.83337908      0.00000000 C
  constrain_relaxation z
atom      39.29338515      0.11972251     -0.00000000 C
  constrain_relaxation z
atom      39.33880105      2.97155479     -0.00000000 C
  constrain_relaxation z
atom      39.35422046      4.39748693     -0.00000000 C
  constrain_relaxation z
atom      39.41197637      7.25821076     -0.00000000 C
  constrain_relaxation z
atom      39.44176510      8.68623305     -0.00000000 C
  constrain_relaxation z
atom      39.54163106     11.56245064     -0.00000000 C
  constrain_relaxation z
atom      39.61036323     12.99363626     -0.00000000 C
  constrain_relaxation z
atom      39.79157835     15.87455093     -0.00000000 C
  constrain_relaxation z
atom      39.92580501     17.30011768      0.00000000 C
  constrain_relaxation z
atom      40.15228464     20.14131618      0.00000000 C
  constrain_relaxation z
atom      40.24584094     21.56156431      0.00000000 C
  constrain_relaxation z
atom      40.37371061     24.38753721      0.00000000 C
  constrain_relaxation z
atom      40.41696808     25.81113428      0.00000000 C
  constrain_relaxation z
atom      40.48338859     28.65163212      0.00000000 C
  constrain_relaxation z
atom      40.50260539     30.07767735      0.00000000 C
  constrain_relaxation z
atom      40.54442602      0.78735360     -0.00000000 C
  constrain_relaxation z
atom      40.55585743      2.21265254     -0.00000000 C
  constrain_relaxation z
atom      40.59714225      5.06542719     -0.00000000 C
  constrain_relaxation z
atom      40.61309979      6.49009815     -0.00000000 C
  constrain_relaxation z
atom      40.68021711      9.35582024     -0.00000000 C
  constrain_relaxation z
atom      40.72063517     10.78435703     -0.00000000 C
  constrain_relaxation z
atom      40.85457524     13.67114212     -0.00000000 C
  constrain_relaxation z
atom      40.95688919     15.10199036     -0.00000000 C
  constrain_relaxation z
atom      41.21687884     17.97075143      0.00000000 C
  constrain_relaxation z
atom      41.36300607     19.39078982      0.00000000 C
  constrain_relaxation z
atom      41.54741800     22.21319047      0.00000000 C
  constrain_relaxation z
atom      41.76909929      0.03484517     -0.00000000 C
  constrain_relaxation z
atom      41.60822410     23.63708741      0.00000000 C
  constrain_relaxation z
atom      41.69152502     26.47143080      0.00000000 C
  constrain_relaxation z
atom      41.71556057     27.89895196      0.00000000 C
  constrain_relaxation z
atom      41.75848015     30.74759461      0.00000000 C
  constrain_relaxation z
atom      41.80090718      2.88419090     -0.00000000 C
  constrain_relaxation z
atom      41.80962771      4.30783025     -0.00000000 C
  constrain_relaxation z
atom      41.85092365      7.15861282     -0.00000000 C
  constrain_relaxation z
atom      41.86961299      8.58168418     -0.00000000 C
  constrain_relaxation z
atom      41.95517416     11.45482689     -0.00000000 C
  constrain_relaxation z
atom      42.01606420     12.88583854     -0.00000000 C
  constrain_relaxation z
atom      42.21326924     15.78029604     -0.00000000 C
  constrain_relaxation z
atom      42.39331877     17.20588412      0.00000000 C
  constrain_relaxation z
atom      42.68497168     20.04146912      0.00000000 C
  constrain_relaxation z
atom      42.78058481     21.46469975      0.00000000 C
  constrain_relaxation z
atom      43.01700981      0.71197927     -0.00000000 C
  constrain_relaxation z
atom      43.02297292      2.13679462     -0.00000000 C
  constrain_relaxation z
atom      43.05653391      6.40134041     -0.00000000 C
  constrain_relaxation z
atom      42.89742442     24.29103657      0.00000000 C
  constrain_relaxation z
atom      42.92984395     25.71986019      0.00000000 C
  constrain_relaxation z
atom      42.97803450     28.57009736      0.00000000 C
  constrain_relaxation z
atom      42.98958229     29.99936492      0.00000000 C
  constrain_relaxation z
atom      43.04908078      4.98146033     -0.00000000 C
  constrain_relaxation z
atom      43.10157020      9.24848044     -0.00000000 C
  constrain_relaxation z
atom      43.12527719     10.66820751     -0.00000000 C
  constrain_relaxation z
atom      43.24817409     13.55639157     -0.00000000 C
  constrain_relaxation z
atom      43.35083253     14.99010714     -0.00000000 C
  constrain_relaxation z
atom      43.70383136     17.86723848      0.00000000 C
  constrain_relaxation z
atom      43.90163427     19.28399066      0.00000000 C
  constrain_relaxation z
atom      44.24677895     32.11051237      0.00000000 C
  constrain_relaxation z
atom      44.26502764      2.81908812     -0.00000000 C
  constrain_relaxation z
atom      44.26869297      4.23995506     -0.00000000 C
  constrain_relaxation z
atom      44.29101636      7.07486323     -0.00000000 C
  constrain_relaxation z
atom      44.29794872      8.48870710     -0.00000000 C
  constrain_relaxation z
atom      44.09735440     22.10722629      0.00000000 C
  constrain_relaxation z
atom      44.14468441     23.53716715      0.00000000 C
  constrain_relaxation z
atom      44.20314802     26.39023729      0.00000000 C
  constrain_relaxation z
atom      44.21642845     27.82332101      0.00000000 C
  constrain_relaxation z
atom      44.24155436     30.68282327      0.00000000 C
  constrain_relaxation z
atom      44.35131822     11.33005214     -0.00000000 C
  constrain_relaxation z
atom      44.38630212     12.74437938     -0.00000000 C
  constrain_relaxation z
atom      44.59507197     15.65861874     -0.00000000 C
  constrain_relaxation z
atom      44.85832397     17.07950026      0.00000000 C
  constrain_relaxation z
atom      45.27600646     19.91366763      0.00000000 C
  constrain_relaxation z
atom      45.49087805      0.66250928     -0.00000000 C
  constrain_relaxation z
atom      45.49318831      2.08708375     -0.00000000 C
  constrain_relaxation z
atom      45.50540423      4.92512121     -0.00000000 C
  constrain_relaxation z
atom      45.50772046      6.34099203     -0.00000000 C
  constrain_relaxation z
atom      45.52615973      9.15860095     -0.00000000 C
  constrain_relaxation z
atom      45.53223722     10.56409292     -0.00000000 C
  constrain_relaxation z
atom      45.35352250     21.35040798      0.00000000 C
  constrain_relaxation z
atom      45.43437013     24.20208658      0.00000000 C
  constrain_relaxation z
atom      45.44986682     25.64287954      0.00000000 C
  constrain_relaxation z
atom      45.47287346     28.51336219      0.00000000 C
  constrain_relaxation z
atom      45.47772216     29.94617833      0.00000000 C
  constrain_relaxation z
atom      45.60397389     13.39347579     -0.00000000 C
  constrain_relaxation z
atom      45.66488886     14.80158046     -0.00000000 C
  constrain_relaxation z
atom      46.21704101     17.70267754      0.00000000 C
  constrain_relaxation z
atom      46.51319880     19.13391169      0.00000000 C
  constrain_relaxation z
atom      46.72518554     32.07640560      0.00000000 C
  constrain_relaxation z
atom      46.73112239      2.78404414     -0.00000000 C
  constrain_relaxation z
atom      46.73191794      4.20361051     -0.00000000 C
  constrain_relaxation z
atom      46.73885719      7.02833245     -0.00000000 C
  constrain_relaxation z
atom      46.73974547      8.43656331     -0.00000000 C
  constrain_relaxation z
atom      46.75146295     11.22777538     -0.00000000 C
  constrain_relaxation z
atom      46.75531256     12.61655384     -0.00000000 C
  constrain_relaxation z
atom      46.67273129     21.99981100      0.00000000 C
  constrain_relaxation z
atom      46.69320346     23.45107082      0.00000000 C
  constrain_relaxation z
atom      46.71146593     26.34124677      0.00000000 C
  constrain_relaxation z
atom      46.71550303     27.78008195      0.00000000 C
  constrain_relaxation z
atom      46.72370175     30.64740542      0.00000000 C
  constrain_relaxation z
atom      46.87037679     15.41885316     -0.00000000 C
  constrain_relaxation z
atom      47.23673552     16.76894107      0.00000000 C
  constrain_relaxation z
atom      47.96477566      0.64559391     -0.00000000 C
  constrain_relaxation z
atom      47.96477348      2.06950237     -0.00000000 C
  constrain_relaxation z
atom      47.96477284      4.90592099     -0.00000000 C
  constrain_relaxation z
atom      47.96477370      6.31923643     -0.00000000 C
  constrain_relaxation z
atom      47.96477770      9.12840230     -0.00000000 C
  constrain_relaxation z
atom      47.96478086     10.52604169     -0.00000000 C
  constrain_relaxation z
atom      47.96478698     13.27030783     -0.00000000 C
  constrain_relaxation z
atom      47.96479053     14.62183380     -0.00000000 C
  constrain_relaxation z
atom      47.96477656     19.77586259      0.00000000 C
  constrain_relaxation z
atom      47.96479001     21.23772264      0.00000000 C
  constrain_relaxation z
atom      47.96479377     24.16688135      0.00000000 C
  constrain_relaxation z
atom      47.96479101     25.61163255      0.00000000 C
  constrain_relaxation z
atom      47.96478467     28.49334254      0.00000000 C
  constrain_relaxation z
atom      47.96478064     29.92687154      0.00000000 C
  constrain_relaxation z
atom      48.69285195     16.76894111      0.00000000 C
  constrain_relaxation z
atom      49.20436983     32.07640445      0.00000000 C
  constrain_relaxation z
atom      49.19842691      2.78404237     -0.00000000 C
  constrain_relaxation z
atom      49.19762983      4.20360913     -0.00000000 C
  constrain_relaxation z
atom      49.19069425      7.02833077     -0.00000000 C
  constrain_relaxation z
atom      49.18981040      8.43656211     -0.00000000 C
  constrain_relaxation z
atom      49.17810366     11.22777433     -0.00000000 C
  constrain_relaxation z
atom      49.17426150     12.61655311     -0.00000000 C
  constrain_relaxation z
atom      49.05920760     15.41885510     -0.00000000 C
  constrain_relaxation z
atom      49.25686500     21.99980925      0.00000000 C
  constrain_relaxation z
atom      49.23638899     23.45106820      0.00000000 C
  constrain_relaxation z
atom      49.21811710     26.34124627      0.00000000 C
  constrain_relaxation z
atom      49.21407158     27.78008118      0.00000000 C
  constrain_relaxation z
atom      49.20586046     30.64740409      0.00000000 C
  constrain_relaxation z
atom      49.41641749     19.13390080      0.00000000 C
  constrain_relaxation z
atom      49.71255698     17.70267576      0.00000000 C
  constrain_relaxation z
atom      50.26469917     14.80158151     -0.00000000 C
  constrain_relaxation z
atom      50.43868387      0.66250549     -0.00000000 C
  constrain_relaxation z
atom      50.43636894      2.08708167     -0.00000000 C
  constrain_relaxation z
atom      50.42415166      4.92511704     -0.00000000 C
  constrain_relaxation z
atom      50.42183683      6.34098980     -0.00000000 C
  constrain_relaxation z
atom      50.40340532      9.15859747     -0.00000000 C
  constrain_relaxation z
atom      50.39733371     10.56409164     -0.00000000 C
  constrain_relaxation z
atom      50.32560826     13.39347455     -0.00000000 C
  constrain_relaxation z
atom      50.57608153     21.35040937      0.00000000 C
  constrain_relaxation z
atom      50.49522997     24.20208465      0.00000000 C
  constrain_relaxation z
atom      50.47972608     25.64287969      0.00000000 C
  constrain_relaxation z
atom      50.45670683     28.51335950      0.00000000 C
  constrain_relaxation z
atom      50.45184969     29.94617723      0.00000000 C
  constrain_relaxation z
atom      50.65360018     19.91366189      0.00000000 C
  constrain_relaxation z
atom      51.07128271     17.07949862      0.00000000 C
  constrain_relaxation z
atom      51.57826598     11.33004837     -0.00000000 C
  constrain_relaxation z
atom      51.54328790     12.74437963     -0.00000000 C
  constrain_relaxation z
atom      51.33452845     15.65861490     -0.00000000 C
  constrain_relaxation z
atom      51.68279683     32.11050966      0.00000000 C
  constrain_relaxation z
atom      51.66454214      2.81908205     -0.00000000 C
  constrain_relaxation z
atom      51.66087459      4.23995157     -0.00000000 C
  constrain_relaxation z
atom      51.63855467      7.07485730     -0.00000000 C
  constrain_relaxation z
atom      51.63162558      8.48870436     -0.00000000 C
  constrain_relaxation z
atom      51.83226136     22.10722393      0.00000000 C
  constrain_relaxation z
atom      51.78492908     23.53716738      0.00000000 C
  constrain_relaxation z
atom      51.72645570     26.39023436      0.00000000 C
  constrain_relaxation z
atom      51.71316677     27.82332002      0.00000000 C
  constrain_relaxation z
atom      51.68802867     30.68281847      0.00000000 C
  constrain_relaxation z
atom      52.02798929     19.28398939      0.00000000 C
  constrain_relaxation z
atom      52.22578750     17.86723621      0.00000000 C
  constrain_relaxation z
atom      52.57878168     14.99010719     -0.00000000 C
  constrain_relaxation z
atom      52.82802351      9.24847395     -0.00000000 C
  constrain_relaxation z
atom      52.80432049     10.66820541     -0.00000000 C
  constrain_relaxation z
atom      52.68143420     13.55638775     -0.00000000 C
  constrain_relaxation z
atom      52.91258436      0.71197203     -0.00000000 C
  constrain_relaxation z
atom      52.90661568      2.13679006     -0.00000000 C
  constrain_relaxation z
atom      52.88050620      4.98145225     -0.00000000 C
  constrain_relaxation z
atom      52.87305313      6.40133583     -0.00000000 C
  constrain_relaxation z
atom      53.03220883     24.29103439      0.00000000 C
  constrain_relaxation z
atom      52.99978167     25.71985915      0.00000000 C
  constrain_relaxation z
atom      52.95157855     28.57009251      0.00000000 C
  constrain_relaxation z
atom      52.94002174     29.99936202      0.00000000 C
  constrain_relaxation z
atom      53.24467085     20.04146744      0.00000000 C
  constrain_relaxation z
atom      53.14905608     21.46469915      0.00000000 C
  constrain_relaxation z
atom      53.53632259     17.20588458      0.00000000 C
  constrain_relaxation z
atom      53.71636551     15.78029204     -0.00000000 C
  constrain_relaxation z
atom      54.07868912      7.15860286     -0.00000000 C
  constrain_relaxation z
atom      54.06000085      8.58168004     -0.00000000 C
  constrain_relaxation z
atom      53.97444804     11.45481997     -0.00000000 C
  constrain_relaxation z
atom      53.91356290     12.88583788     -0.00000000 C
  constrain_relaxation z
atom      54.16052108      0.03484091     -0.00000000 C
  constrain_relaxation z
atom      54.12870689      2.88418048     -0.00000000 C
  constrain_relaxation z
atom      54.11998254      4.30782464     -0.00000000 C
  constrain_relaxation z
atom      54.32143741     23.63708794      0.00000000 C
  constrain_relaxation z
atom      54.23812554     26.47142586      0.00000000 C
  constrain_relaxation z
atom      54.21408038     27.89895027      0.00000000 C
  constrain_relaxation z
atom      54.17114862     30.74758638      0.00000000 C
  constrain_relaxation z
atom      54.56666429     19.39079089      0.00000000 C
  constrain_relaxation z
atom      54.38224742     22.21318733      0.00000000 C
  constrain_relaxation z
atom      54.71278753     17.97074724      0.00000000 C
  constrain_relaxation z
atom      55.07508040     13.67113558     -0.00000000 C
  constrain_relaxation z
atom      54.97277220     15.10199161     -0.00000000 C
  constrain_relaxation z
atom      55.33250054      5.06541432     -0.00000000 C
  constrain_relaxation z
atom      55.31654088      6.49009179     -0.00000000 C
  constrain_relaxation z
atom      55.24942804      9.35580947     -0.00000000 C
  constrain_relaxation z
atom      55.20901218     10.78435399     -0.00000000 C
  constrain_relaxation z
atom      55.38522657      0.78734220     -0.00000000 C
  constrain_relaxation z
atom      55.37378785      2.21264632     -0.00000000 C
  constrain_relaxation z
atom      55.55598274     24.38753273      0.00000000 C
  constrain_relaxation z
atom      55.51271727     25.81113358      0.00000000 C
  constrain_relaxation z
atom      55.44628414     28.65162423      0.00000000 C
  constrain_relaxation z
atom      55.42705711     30.07767369      0.00000000 C
  constrain_relaxation z
atom      55.77741783     20.14131318      0.00000000 C
  constrain_relaxation z
atom      55.68386099     21.56156511      0.00000000 C
  constrain_relaxation z
atom      56.00389690     17.30011897      0.00000000 C
  constrain_relaxation z
atom      56.31932537     12.99363498     -0.00000000 C
  constrain_relaxation z
atom      56.13811669     15.87454529     -0.00000000 C
  constrain_relaxation z
atom      56.59088572      2.97154038     -0.00000000 C
  constrain_relaxation z
atom      56.57546005      4.39747889     -0.00000000 C
  constrain_relaxation z
atom      56.51770476      7.25819624     -0.00000000 C
  constrain_relaxation z
atom      56.48791396      8.68622650     -0.00000000 C
  constrain_relaxation z
atom      56.38805370     11.56244037     -0.00000000 C
  constrain_relaxation z
atom      56.63630878      0.11971665     -0.00000000 C
  constrain_relaxation z
atom      56.84011983     23.73157812      0.00000000 C
  constrain_relaxation z
atom      56.74320152     26.56420572      0.00000000 C
  constrain_relaxation z
atom      56.71074563     27.98875558      0.00000000 C
  constrain_relaxation z
atom      56.65318196     30.83336794      0.00000000 C
  constrain_relaxation z
atom      57.07502748     19.47947141      0.00000000 C
  constrain_relaxation z
atom      56.90590581     22.30938834      0.00000000 C
  constrain_relaxation z
atom      57.19160462     18.05688761      0.00000000 C
  constrain_relaxation z
atom      57.49509830     13.76656309     -0.00000000 C
  constrain_relaxation z
atom      57.40057622     15.19616974     -0.00000000 C
  constrain_relaxation z
atom      57.85603232      0.87973502     -0.00000000 C
  constrain_relaxation z
atom      57.83852747      2.30598536     -0.00000000 C
  constrain_relaxation z
atom      57.78415846      5.16305638     -0.00000000 C
  constrain_relaxation z
atom      57.76005189      6.59070857     -0.00000000 C
  constrain_relaxation z
atom      57.67995190      9.45882783     -0.00000000 C
  constrain_relaxation z
atom      57.63083468     10.88900244     -0.00000000 C
  constrain_relaxation z
atom      58.06378503     24.48203897      0.00000000 C
  constrain_relaxation z
atom      58.01464886     25.90528574      0.00000000 C
  constrain_relaxation z
atom      57.93603440     28.74495171      0.00000000 C
  constrain_relaxation z
atom      57.91024684     30.17016604      0.00000000 C
  constrain_relaxation z
atom      58.28146902     20.22879063      0.00000000 C
  constrain_relaxation z
atom      58.19375198     21.65044514      0.00000000 C
  constrain_relaxation z
atom      58.58186658     15.95910463     -0.00000000 C
  constrain_relaxation z
atom      58.47245277     17.38440333      0.00000000 C
  constrain_relaxation z
atom      58.81823037     11.66001337     -0.00000000 C
  constrain_relaxation z
atom      58.74837034     13.08955999     -0.00000000 C
  constrain_relaxation z
atom      59.05233838      3.07081999     -0.00000000 C
  constrain_relaxation z
atom      59.03063760      4.49790821     -0.00000000 C
  constrain_relaxation z
atom      58.96195678      7.36017646     -0.00000000 C
  constrain_relaxation z
atom      58.92497803      8.78898941     -0.00000000 C
  constrain_relaxation z
atom      59.10854032      0.21684628     -0.00000000 C
  constrain_relaxation z
atom      59.34091532     23.82243458      0.00000000 C
  constrain_relaxation z
atom      59.23690441     26.66029373      0.00000000 C
  constrain_relaxation z
atom      59.19895335     28.08441799      0.00000000 C
  constrain_relaxation z
atom      59.13098884     30.93054174      0.00000000 C
  constrain_relaxation z
atom      59.56614998     19.56185331      0.00000000 C
  constrain_relaxation z
atom      59.40813282     22.40008886      0.00000000 C
  constrain_relaxation z
atom      59.84777164     15.28248010     -0.00000000 C
  constrain_relaxation z
atom      59.66636802     18.13867578      0.00000000 C
  constrain_relaxation z
atom      60.06909605     10.98717693     -0.00000000 C
  constrain_relaxation z
atom      59.93511760     13.85484508     -0.00000000 C
  constrain_relaxation z
atom      60.32471399      0.98115910     -0.00000000 C
  constrain_relaxation z
atom      60.30232827      2.40793000     -0.00000000 C
  constrain_relaxation z
atom      60.23908218      5.26565964     -0.00000000 C
  constrain_relaxation z
atom      60.20945767      6.69373540     -0.00000000 C
  constrain_relaxation z
atom      60.12198294      9.55807191     -0.00000000 C
  constrain_relaxation z
atom      60.55659331     24.57564534      0.00000000 C
  constrain_relaxation z
atom      60.50432963     25.99967750      0.00000000 C
  constrain_relaxation z
atom      60.41808342     28.84395391      0.00000000 C
  constrain_relaxation z
atom      60.38771085     30.26942862      0.00000000 C
  constrain_relaxation z
atom      60.76971684     20.31258249      0.00000000 C
  constrain_relaxation z
atom      60.68656238     21.73584291      0.00000000 C
  constrain_relaxation z
atom      61.03842305     16.04045831     -0.00000000 C
  constrain_relaxation z
atom      60.94203064     17.46565842      0.00000000 C
  constrain_relaxation z
atom      61.26383095     11.75252488     -0.00000000 C
  constrain_relaxation z
atom      61.19477961     13.18037731     -0.00000000 C
  constrain_relaxation z
atom      61.57755247      0.31985989     -0.00000000 C
  constrain_relaxation z
atom      61.51464716      3.17481068     -0.00000000 C
  constrain_relaxation z
atom      61.48881525      4.60217336     -0.00000000 C
  constrain_relaxation z
atom      61.41398961      7.46160066     -0.00000000 C
  constrain_relaxation z
atom      61.37314686      8.88973884     -0.00000000 C
  constrain_relaxation z
atom      61.60365064     31.03291825      0.00000000 C
  constrain_relaxation z
atom      61.82669450     23.91223059      0.00000000 C
  constrain_relaxation z
atom      61.71898884     26.75756669      0.00000000 C
  constrain_relaxation z
atom      61.67799190     28.18287730      0.00000000 C
  constrain_relaxation z
atom      62.04641853     19.64281903      0.00000000 C
  constrain_relaxation z
atom      61.89426795     22.48819552      0.00000000 C
  constrain_relaxation z
atom      62.30702822     15.36618021     -0.00000000 C
  constrain_relaxation z
atom      62.13886734     18.21891674      0.00000000 C
  constrain_relaxation z
atom      62.57573067      9.65499291     -0.00000000 C
  constrain_relaxation z
atom      62.52164708     11.08222837     -0.00000000 C
  constrain_relaxation z
atom      62.38988288     13.94030237     -0.00000000 C
  constrain_relaxation z
atom      62.79134758      1.08623428     -0.00000000 C
  constrain_relaxation z
atom      62.76627322      2.51318173     -0.00000000 C
  constrain_relaxation z
atom      62.69872832      5.36955375     -0.00000000 C
  constrain_relaxation z
atom      62.66627027      6.79691270     -0.00000000 C
  constrain_relaxation z
atom      62.85877816     30.37173886      0.00000000 C
  constrain_relaxation z
atom      63.03534985     24.66897525      0.00000000 C
  constrain_relaxation z
atom      62.98152947     26.09437201      0.00000000 C
  constrain_relaxation z
atom      62.89146563     28.94542082      0.00000000 C
  constrain_relaxation z
atom      63.24714351     20.39561907      0.00000000 C
  constrain_relaxation z
atom      63.16568991     21.82010966      0.00000000 C
  constrain_relaxation z
atom      63.50370830     16.12118451      0.00000000 C
  constrain_relaxation z
atom      63.41248928     17.54585630      0.00000000 C
  constrain_relaxation z
atom      63.83276785      8.98902252     -0.00000000 C
  constrain_relaxation z
atom      63.72335990     11.84292560     -0.00000000 C
  constrain_relaxation z
atom      63.65527609     13.26889824     -0.00000000 C
  constrain_relaxation z
atom      64.04390482      0.42509234     -0.00000000 C
  constrain_relaxation z
atom      63.97870279      3.28032946     -0.00000000 C
  constrain_relaxation z
atom      63.95143282      4.70735678     -0.00000000 C
  constrain_relaxation z
atom      63.87475696      7.56223052     -0.00000000 C
  constrain_relaxation z
atom      64.07117550     31.13754587      0.00000000 C
  constrain_relaxation z


==> anc/geometry.in.005_57.3D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector     60.62840408      0.00000000     -0.00000000
lattice_vector     -0.00000000     31.88474163      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom      -0.02582741     23.81188463      0.78356347 C
atom      60.48588472     26.65133608      0.77640790 C
atom      60.45519834     28.07172292      0.70527159 C
atom       0.39017077     18.16283689      0.32646690 C
atom       0.27178289     19.57152334      0.47599652 C
atom       0.05920906     22.39394847      0.71717732 C
atom       0.71903621     13.93209432     -0.05552744 C
atom       0.61921234     15.34630822      0.04600022 C
atom       0.91921215      9.67600737     -0.10226612 C
atom       0.87101857     11.09662183     -0.13298949 C
atom       0.94281766      1.18996256      0.72667267 C
atom       0.95322952      2.60231809      0.55562183 C
atom       0.96882222      5.42532177      0.22458488 C
atom       0.96590379      6.84066138      0.08404670 C
atom       0.95010657     28.83027568      1.14645751 C
atom       0.93733194     30.24840199      1.03176478 C
atom       1.08819151     24.56980413      1.24468044 C
atom       1.02390742     25.99071413      1.25879207 C
atom       1.62157838     17.51324319      0.63642316 C
atom       1.38298510     20.32702465      0.94394485 C
atom       1.27112221     21.73795458      1.07933885 C
atom       1.92571222     13.27582990      0.32207156 C
atom       1.73617155     16.10346180      0.49826545 C
atom       2.09390340      7.60001299      0.50980523 C
atom       2.07747790      9.01788463      0.40026309 C
atom       1.99428955     11.85619705      0.30118671 C
atom       2.06538857      0.53740502      1.31710002 C
atom       2.08368479      3.36059996      0.97975519 C
atom       2.09340727      4.77315243      0.80905823 C
atom       2.09875241     28.17075900      1.67379171 C
atom       2.06470759     31.00660492      1.46495428 C
atom       2.37790894     22.49333376      1.55836300 C
atom       2.28037057     23.90910071      1.65883786 C
atom       2.13991043     26.74885431      1.71740543 C
atom       2.73443746     18.26835176      1.10045348 C
atom       2.61043944     19.67550113      1.26268975 C
atom       3.05040003     14.03467303      0.75358404 C
atom       2.96002889     15.45115293      0.83087655 C
atom       3.23085164      6.94598293      1.06438403 C
atom       3.20786415      9.77776968      0.81661347 C
atom       3.17477219     11.19778667      0.74782396 C
atom       3.19766828      1.29540250      1.73791198 C
atom       3.20631094      2.70900904      1.56984620 C
atom       3.22623592      5.53211406      1.22411246 C
atom       3.22108092     28.92892060      2.11890210 C
atom       3.20158458     30.34929393      2.02159025 C
atom       3.59118526     21.83618504      1.91350910 C
atom       3.38559109     24.66498767      2.14268752 C
atom       3.31105120     26.08579309      2.18566155 C
atom       3.96642967     17.61808388      1.40994640 C
atom       3.71395978     20.42841370      1.74932556 C
atom       4.25404860     13.37815723      1.14135031 C
atom       4.08129268     16.20789950      1.27461877 C
atom       4.36753428      7.70581095      1.46677604 C
atom       4.36273863      9.12162210      1.32805160 C
atom       4.30828239     11.95783884      1.15557644 C
atom       4.33002184      0.64007927      2.30633805 C
atom       4.34378154      3.46743139      1.97565018 C
atom       4.35497566      4.88025037      1.79978914 C
atom       4.42308046     26.84293039      2.65537143 C
atom       4.37661568     28.26622369      2.62832848 C
atom       4.33328849     31.10715370      2.44494463 C
atom       4.68582386     22.58795943      2.42280280 C
atom       4.57783684     24.00155746      2.55242428 C
atom       5.07584398     18.37116131      1.88434130 C
atom       4.94121408     19.77520313      2.06701129 C
atom       5.38792388     14.13751864      1.55204346 C
atom       5.30563682     15.55501884      1.61085276 C
atom       5.49809539      5.63928137      2.18797576 C
atom       5.50756265      7.05268175      2.01489555 C
atom       5.50449287      9.88192506      1.71515439 C
atom       5.48591791     11.30056606      1.61127990 C
atom       5.47158384      1.39769471      2.70395415 C
atom       5.47785786      2.81324986      2.53993562 C
atom       5.59575639     26.17650423      3.11662283 C
atom       5.50289455     29.02389999      3.06556671 C
atom       5.48121229     30.44627063      2.97496896 C
atom       6.03106313     20.52293678      2.58680831 C
atom       5.89547627     21.92702081      2.78353455 C
atom       5.67375740     24.75459458      3.06074147 C
atom       6.30963673     17.72008176      2.19332522 C
atom       6.59143794     13.48166590      1.94294067 C
atom       6.43120844     16.31066838      2.04915118 C
atom       6.62848134      3.57053302      2.91049262 C
atom       6.63896289      4.98494418      2.73442814 C
atom       6.65690173      7.81210565      2.38237688 C
atom       6.66094590      9.22697640      2.22197236 C
atom       6.63164349     12.06057230      1.98727249 C
atom       6.61967315      0.73794364      3.23381380 C
atom       6.85943936     24.08626150      3.48054522 C
atom       6.70900997     26.93269827      3.58496248 C
atom       6.66563211     28.35778269      3.55445630 C
atom       6.62432703     31.20314890      3.36925990 C
atom       7.25489045     19.86583800      2.91084928 C
atom       6.97263541     22.67268134      3.33474630 C
atom       7.41012337     18.46782714      2.69242071 C
atom       7.73657839     14.24064102      2.32762041 C
atom       7.66063699     15.65846939      2.37984001 C
atom       7.79867134      5.74209067      3.07649003 C
atom       7.80939200      7.15646603      2.89901498 C
atom       7.81788673      9.98675030      2.56724425 C
atom       7.81124784     11.40409574      2.43697635 C
atom       7.77868505      1.49303063      3.58391743 C
atom       7.78277707      2.91037373      3.42374914 C
atom       7.95031283     24.83744377      4.00223804 C
atom       7.88192823     26.26221204      4.04155884 C
atom       7.80558473     29.11451060      3.95725645 C
atom       7.78824759     30.53745221      3.85730365 C
atom       8.31985700     20.60399204      3.48583604 C
atom       8.16990901     22.00329391      3.71885222 C
atom       8.64945908     17.81547567      2.99613266 C
atom       8.94722117     13.58604988      2.70319228 C
atom       8.79162818     16.41220418      2.81742072 C
atom       8.95530785      3.66337660      3.73059592 C
atom       8.96277132      5.08022477      3.56030452 C
atom       8.97858080      7.91325081      3.20902371 C
atom       8.98657160      9.32938375      3.03986890 C
atom       8.97451078     12.16414757      2.76720135 C
atom       8.95066091      0.82599737      4.04796539 C
atom       9.22753289     22.74234126      4.31456696 C
atom       9.12592513     24.16299065      4.44073276 C
atom       9.01071504     27.01902236      4.47176168 C
atom       8.98115846     28.44465179      4.40962191 C
atom       8.95409326     31.29048487      4.18853245 C
atom       9.53440221     19.93808911      3.82595241 C
atom       9.73194226     18.55195855      3.54370656 C
atom      10.10944374     14.34459187      3.04721712 C
atom      10.03902691     15.76494359      3.11769213 C
atom      10.13642776      1.57395118      4.31213009 C
atom      10.13859731      2.99270653      4.15470389 C
atom      10.14723831      5.83080835      3.82221703 C
atom      10.15525456      7.24825188      3.65082199 C
atom      10.16494796     10.08603949      3.31639322 C
atom      10.16568324     11.50599104      3.17609575 C
atom      10.15048294     29.19622175      4.72885721 C
atom      10.40212346     22.06177771      4.73810362 C
atom      10.23105284     24.91956263      4.92466810 C
atom      10.19083622     26.34617715      4.90357788 C
atom      10.14180753     30.61784925      4.60330603 C
atom      10.55633440     20.65829455      4.48222697 C
atom      10.98831031     17.90227957      3.81954622 C
atom      11.18032588     16.51590969      3.55028808 C
atom      11.33882793      0.89532501      4.66891547 C
atom      11.33993280      3.73554626      4.35497750 C
atom      11.34346194      5.15420054      4.19374877 C
atom      11.35162093      7.99666863      3.86258980 C
atom      11.35818061      9.41636144      3.69990417 C
atom      11.35336220     12.26495747      3.42801679 C
atom      11.33752225     13.69117521      3.36465203 C
atom      11.36055048     27.09763365      5.22191137 C
atom      11.34996466     28.51943654      5.10314508 C
atom      11.34014193     31.36093028      4.82066990 C
atom      11.46062110     22.81670655      5.31880196 C
atom      11.40812212     24.24361499      5.35421492 C
atom      11.75142011     19.97632918      4.84497360 C
atom      12.04111857     18.61773207      4.44352150 C
atom      12.47710516     15.88338827      3.75313154 C
atom      12.55479001      1.62994812      4.79757349 C
atom      12.55513372      3.04911478      4.64122973 C
atom      12.55697794      5.89136136      4.32618908 C
atom      12.56009763      7.31175153      4.16739439 C
atom      12.56502203     10.16336699      3.85647226 C
atom      12.56774448     11.59069272      3.72618607 C
atom      12.53131010     14.45297134      3.62855536 C
atom      12.57495696     24.99634019      5.68305787 C
atom      12.56723533     26.41857980      5.56424771 C
atom      12.55943582     29.25727624      5.27010849 C
atom      12.55704893     30.67599233      5.11276244 C
atom      12.70999723     20.71718653      5.56226982 C
atom      12.62845675     22.13797247      5.74348391 C
atom      13.35963923     17.99853453      4.61127019 C
atom      13.65714378     16.64129928      4.13118069 C
atom      13.78282146      0.93485773      4.99931490 C
atom      13.78122107      3.77511064      4.68545331 C
atom      13.78142420      5.19508246      4.53131790 C
atom      13.78181907      8.04270791      4.22255234 C
atom      13.78334303      9.46613917      4.07358328 C
atom      13.78267395     12.33955539      3.83425701 C
atom      13.77738407     13.78066394      3.79811285 C
atom      13.79005213     22.89438407      6.08712689 C
atom      13.78903392     24.31367994      5.98311303 C
atom      13.78811334     27.14908583      5.66952216 C
atom      13.78684725     28.56564977      5.49803553 C
atom      13.78371291     31.40170436      5.16150765 C
atom      13.90093921     20.05820046      5.83707824 C
atom      14.29525380     18.80045353      5.29294826 C
atom      15.01556019      1.65016999      4.95020699 C
atom      15.01425593      3.06866399      4.79306125 C
atom      15.01180159      5.91257217      4.48493002 C
atom      15.01091088      7.33348184      4.33269632 C
atom      15.00917005     10.19147123      4.04112848 C
atom      15.00876774     11.62048841      3.92462409 C
atom      15.00964337     14.53967472      3.88651689 C
atom      15.01181461     15.98899131      4.07237808 C
atom      15.03050605     20.81449801      6.18614780 C
atom      15.03039482     22.20905806      6.24399085 C
atom      15.02688583     25.03221171      5.98794683 C
atom      15.02473182     26.44619568      5.81106068 C
atom      15.02066097     29.28153840      5.45258909 C
atom      15.01882560     30.69726531      5.27908959 C
atom      15.74978388     18.79964213      5.27934276 C
atom      16.24859976      0.93438169      4.96656115 C
atom      16.24446876      3.77421904      4.64967976 C
atom      16.24195144      5.19398841      4.49425595 C
atom      16.23720304      8.04133010      4.18434269 C
atom      16.23422144      9.46478386      4.03606601 C
atom      16.23287332     12.33850027      3.80085274 C
atom      16.23901297     13.77978151      3.76791652 C
atom      16.15339958     20.05775879      5.81554485 C
atom      16.26683807     22.89438858      6.06138176 C
atom      16.26456049     24.31363660      5.95660500 C
atom      16.25773599     27.14910380      5.64173266 C
atom      16.25507809     28.56557947      5.46935360 C
atom      16.25088286     31.40142908      5.13034391 C
atom      16.36765571     16.63979077      4.10503212 C
atom      16.67314730     17.99672736      4.58079617 C
atom      17.33845066     20.71645290      5.51716195 C
atom      17.42159947     22.13767021      5.69495769 C
atom      17.47123525      1.62878189      4.73114065 C
atom      17.46801353      3.04753261      4.57180654 C
atom      17.46064947      5.88901960      4.25212069 C
atom      17.45551044      7.30915377      4.09218414 C
atom      17.44695275     10.16083802      3.78433999 C
atom      17.44353678     11.58855719      3.65817754 C
atom      17.48192042     14.45132151      3.57225768 C
atom      17.47150941     24.99635224      5.63032080 C
atom      17.47599045     26.41854016      5.51007452 C
atom      17.47675575     29.25708347      5.21219812 C
atom      17.47566359     30.67554253      5.05238451 C
atom      17.53991494     15.88136227      3.70196322 C
atom      17.98856757     18.61486593      4.38878294 C
atom      18.28398929     19.97432958      4.78334404 C
atom      18.57989252     22.81632736      5.24618169 C
atom      18.63145479     24.24339890      5.27833112 C
atom      18.68307681      0.89383500      4.57291859 C
atom      18.67530664      3.73290751      4.25080315 C
atom      18.66896089      5.15098948      4.08600951 C
atom      18.65587608      7.99281557      3.75302264 C
atom      18.64780655      9.41269251      3.59276518 C
atom      18.65168279     12.26226002      3.33288682 C
atom      18.66895561     13.68898963      3.27814873 C
atom      18.67449920     27.09754398      5.14081972 C
atom      18.68203572     28.51915149      5.01914496 C
atom      18.68502333     31.35999764      4.72917958 C
atom      18.83364500     16.51276598      3.47683862 C
atom      19.03043961     17.89863979      3.74602494 C
atom      19.47146814     20.65611900      4.39762044 C
atom      19.62777012     22.06055992      4.64724812 C
atom      19.79884179     24.91928169      4.82432090 C
atom      19.83737527     26.34587972      4.79956008 C
atom      19.87608325      1.57158522      4.18396889 C
atom      19.87054373      2.98957878      4.02129602 C
atom      19.85539986      5.82632057      3.68129613 C
atom      19.84515343      7.24349816      3.50913909 C
atom      19.83258157     10.08174400      3.18166071 C
atom      19.83208762     11.50249501      3.04923374 C
atom      19.87242436     29.19564806      4.61676014 C
atom      19.87789719     30.61677608      4.48622440 C
atom      19.89243655     14.34187705      2.94074333 C
atom      19.96651407     15.76181826      3.01984593 C
atom      20.28203196     18.54781829      3.44851810 C
atom      20.48267253     19.93463014      3.72567304 C
atom      20.79338507     22.74103200      4.20116641 C
atom      20.89498989     24.16215615      4.32157689 C
atom      21.00770003     27.01856991      4.34266595 C
atom      21.03490312     28.44392243      4.27540700 C
atom      21.05529426      0.82341842      3.89510331 C
atom      21.04311433      3.65902787      3.56599017 C
atom      21.03250859      5.07516404      3.39165044 C
atom      21.01202857      7.90769845      3.03997799 C
atom      21.00316494      9.32430456      2.87528692 C
atom      21.01707858     12.16061574      2.62124049 C
atom      21.05540881     31.28873324      4.04231681 C
atom      21.04706812     13.58313561      2.56930404 C
atom      21.21020676     16.40824492      2.70175596 C
atom      21.35574481     17.81106550      2.88278461 C
atom      21.69056289     20.60059073      3.36423608 C
atom      21.84159960     22.00089321      3.59045087 C
atom      22.06130495     24.83656238      3.86057284 C
atom      22.12849504     26.26139816      3.89392596 C
atom      22.20019825     29.11332758      3.79724157 C
atom      22.21438172     30.53559785      3.69028805 C
atom      22.21622503      1.48938472      3.40244889 C
atom      22.20851259      2.90575437      3.23584368 C
atom      22.18611295      5.73607069      2.88135461 C
atom      22.17349497      7.15035498      2.70409689 C
atom      22.16446625      9.98172261      2.38369546 C
atom      22.17288504     11.40010909      2.26418257 C
atom      22.25420444     14.23730218      2.18016717 C
atom      22.33383336     15.65474333      2.24248714 C
atom      22.59069121     18.46303592      2.56091328 C
atom      22.74768174     19.86149683      2.77566772 C
atom      23.03141516     22.67040554      3.18602826 C
atom      23.36851462      0.73419875      3.03333459 C
atom      23.14415986     24.08465984      3.32439384 C
atom      23.29192588     26.93167001      3.41477652 C
atom      23.33299998     28.35639744      3.37714533 C
atom      23.36758489     31.20042555      3.17662075 C
atom      23.35214719      3.56484965      2.69747979 C
atom      23.33890278      4.97868896      2.51835978 C
atom      23.31785736      7.80580222      2.16854861 C
atom      23.31436663      9.22151624      2.01504874 C
atom      23.34885852     12.05677684      1.80377090 C
atom      23.39273106     13.47832134      1.77296390 C
atom      23.56056431     16.30615958      1.89909163 C
atom      23.68476529     17.71514704      2.04670476 C
atom      23.96628311     20.51872502      2.43405071 C
atom      24.10183467     21.92372168      2.62380050 C
atom      24.50630874      1.39288204      2.48042685 C
atom      24.49666210      2.80746453      2.31028155 C
atom      24.32194661     24.75298641      2.88498704 C
atom      24.39831142     26.17501897      2.93299555 C
atom      24.48603977     29.02190834      2.86600209 C
atom      24.50440732     30.44346008      2.76706366 C
atom      24.47146342      5.63255625      1.95355250 C
atom      24.46114988      7.04619334      1.78248227 C
atom      24.46692142      9.87692579      1.49870176 C
atom      24.48863419     11.29659673      1.40733853 C
atom      24.59478243     14.13369401      1.37497080 C
atom      24.68072377     15.55075494      1.44416886 C
atom      24.91559243     18.36584607      1.72512290 C
atom      25.05099917     19.77023842      1.90469354 C
atom      25.30557797     22.58493018      2.24631868 C
atom      25.41216162     23.99920585      2.36723527 C
atom      25.64267561      0.63526602      2.07019006 C
atom      25.56285278     26.84111538      2.45290692 C
atom      25.60659673     28.26397475      2.41714720 C
atom      25.64294270     31.10341746      2.21663563 C
atom      25.62261275      3.46095376      1.72884472 C
atom      25.60965930      4.87347695      1.55145584 C
atom      25.59694247      7.69971855      1.22506518 C
atom      25.60375777      9.11653725      1.09519417 C
atom      25.66556842     11.95405383      0.94826924 C
atom      25.72399384     13.37455204      0.94790132 C
atom      25.90408194     16.20286229      1.10143504 C
atom      26.02102489     17.61265346      1.24057845 C
atom      26.27443243     20.42367223      1.57422890 C
atom      26.39621804     21.83225395      1.73104546 C
atom      26.59806508     24.66274502      1.94179629 C
atom      26.76746492      1.28968891      1.48607270 C
atom      26.75623631      2.70252351      1.31324948 C
atom      26.67019660     26.08365887      1.97517880 C
atom      26.75415233     28.92600953      1.89037945 C
atom      26.77030823     30.34546435      1.78434078 C
atom      26.73401770      5.52545088      0.96677914 C
atom      26.73013528      6.93991515      0.81145225 C
atom      26.75835970      9.77328869      0.58244360 C
atom      26.79538501     11.19406835      0.52700527 C
atom      26.92847625     14.03047835      0.55982988 C
atom      27.02232057     15.44630390      0.64761659 C
atom      27.25138193     18.26267750      0.92396164 C
atom      27.37540383     19.67018206      1.08319027 C
atom      27.60513966     22.48978822      1.36405707 C
atom      27.70034610     23.90614341      1.45470161 C
atom      27.89703039      0.53168292      1.05953754 C
atom      27.87475580      3.35384031      0.71488296 C
atom      27.86474056      4.76649552      0.54511612 C
atom      27.83510511     26.74637245      1.49303957 C
atom      27.87323606     28.16769098      1.44000800 C
atom      27.90064127     31.00185755      1.21425579 C
atom      27.86717468      7.59468174      0.25681379 C
atom      27.88664845      9.01352716      0.15738934 C
atom      27.97808102     11.85257846      0.08435578 C
atom      28.05085835     13.27205335      0.11868128 C
atom      28.24688039     16.09794130      0.31475531 C
atom      28.36289099     17.50746328      0.45630889 C
atom      28.60061510     20.32203221      0.75753902 C
atom      28.71065740     21.73371100      0.88509211 C
atom      28.88802966     24.56692701      1.03010007 C
atom      28.94920949     25.98773960      1.03342541 C
atom      29.01595357      1.18353236      0.46179132 C
atom      29.00429657      2.59556818      0.28806749 C
atom      28.98976046      5.41925303     -0.03853636 C
atom      29.01666263     28.82646215      0.90190664 C
atom      29.02655217     30.24368389      0.77916219 C
atom      28.99468334      6.83541816     -0.17257629 C
atom      29.04825787      9.67232437     -0.33814883 C
atom      29.10039807     11.09336981     -0.35602384 C
atom      29.26033720     13.92775790     -0.25309460 C
atom      29.36310348     15.34125902     -0.14173390 C
atom      29.59430203     18.15696795      0.14561249 C
atom      29.71186683     19.56599806      0.29156660 C
atom      29.91989360     22.39014612      0.51664517 C
atom      30.00186656     23.80848869      0.57215605 C
atom      30.11172970     26.64797076      0.54293395 C
atom      30.14484469      0.42567603      0.03366298 C
atom      30.12308471      3.24706436     -0.31008120 C
atom      30.11774062      4.66085615     -0.46873815 C
atom      30.13936647     28.06762521      0.46207260 C
atom      30.15243807     30.89742991      0.19820049 C
atom      30.13798191      7.49256071     -0.71271492 C
atom      30.17010846      8.91314034     -0.78027302 C
atom      30.28985464     11.75266563     -0.77956726 C
atom      30.37603142     13.17035976     -0.70963364 C
atom      30.58987079     15.99244322     -0.46414790 C
atom      30.70834399     17.40112365     -0.31457063 C
atom      30.93680358     20.21781853     -0.03526524 C
atom      31.03624113     21.63218981      0.06508049 C
atom      31.18674971     24.46796267      0.13848683 C
atom      31.23399896     25.88859565      0.10520528 C
atom      31.26346148      1.07673889     -0.56477969 C
atom      31.25285595      2.48911078     -0.73659493 C
atom      31.24820511      5.31560193     -1.04000703 C
atom      31.26194020      6.73394736     -1.15210247 C
atom      31.27863155     28.72360530     -0.08652940 C
atom      31.28055789     30.13875664     -0.22953392 C
atom      31.33851451      9.57377289     -1.25749679 C
atom      31.40415830     10.99451816     -1.23947650 C
atom      31.58936861     13.82614400     -1.06752162 C
atom      31.70183449     15.23687655     -0.93024700 C
atom      31.94037789     18.05072986     -0.62264960 C
atom      32.05462806     19.46078210     -0.48557598 C
atom      32.24307899     22.28862147     -0.31211476 C
atom      32.31096933     23.70838459     -0.29327148 C
atom      32.39238283     26.54662667     -0.39723088 C
atom      32.40787439     27.96434803     -0.50934421 C
atom      32.39519882      0.31850726     -0.98557844 C
atom      32.37679774      3.14175294     -1.32398621 C
atom      32.37652853      4.55745678     -1.47090014 C
atom      32.41253508      7.39361038     -1.67465116 C
atom      32.40562525     30.79086494     -0.81300843 C
atom      32.45500341      8.81563962     -1.71488131 C
atom      32.59798238     11.65523678     -1.64899152 C
atom      32.69654554     13.07072869     -1.54548829 C
atom      32.93003329     15.88827324     -1.24671606 C
atom      33.05401141     17.29551364     -1.08462452 C
atom      33.27868289     20.11313316     -0.81752082 C
atom      33.36851434     21.52977497     -0.74174591 C
atom      33.49154262     24.36681734     -0.73986357 C
atom      33.52383385     25.78682049     -0.81092509 C
atom      33.54515673     28.61840111     -1.06326640 C
atom      33.51891223      0.97026309     -1.57353096 C
atom      33.51020639      2.38389382     -1.74190320 C
atom      33.51504034      5.21504853     -2.02362642 C
atom      33.53541687      6.63557261     -2.11851929 C
atom      33.53973108     30.03207909     -1.22483585 C
atom      33.62776874      9.47876368     -2.17852472 C
atom      33.70349074     10.89948928     -2.13221545 C
atom      33.91075033     13.72767140     -1.89780549 C
atom      34.03395617     15.13531198     -1.73237133 C
atom      34.28620677     17.94599161     -1.39332138 C
atom      34.40074092     19.35639355     -1.25932361 C
atom      34.57223683     22.18635835     -1.12951343 C
atom      34.62582043     23.60677282     -1.14560860 C
atom      34.67886854     26.44308408     -1.32204029 C
atom      34.68302805     27.85877879     -1.46283939 C
atom      34.65764899      0.21200698     -1.97634740 C
atom      34.64385775      3.03947873     -2.30736059 C
atom      34.64750481      4.45723990     -2.44501999 C
atom      34.69240220      7.29842400     -2.62407743 C
atom      34.73995203      8.72171200     -2.64799198 C
atom      34.66898194     30.68403473     -1.79922389 C
atom      34.89678310     11.56275050     -2.53901799 C
atom      35.00550687     12.97605071     -2.40714480 C
atom      35.26139889     15.78850717     -2.04933551 C
atom      35.39592113     17.19266704     -1.86708181 C
atom      35.62503598     20.00935688     -1.59600165 C
atom      35.70668238     21.42703166     -1.53890420 C
atom      35.80341394     24.26425293     -1.60143657 C
atom      35.82143716     25.68286776     -1.70695478 C
atom      35.82340795     28.51205363     -2.01010602 C
atom      35.81335074     29.92527688     -2.18482734 C
atom      35.79260528      0.86643295     -2.53844827 C
atom      35.78633309      2.28199979     -2.70257530 C
atom      35.79661630      5.11836421     -2.97199267 C
atom      35.81892899      6.54082334     -3.06074026 C
atom      35.91351042      9.38810543     -3.10653513 C
atom      35.99243390     10.80977640     -3.04787831 C
atom      36.21538480     13.63702830     -2.76692440 C
atom      36.35112617     15.04100392     -2.56977281 C
atom      36.62932597     17.84409196     -2.17721380 C
atom      36.75070610     19.25358628     -2.03402059 C
atom      36.90988098     22.08317062     -1.93067699 C
atom      36.94960268     23.50433367     -1.97633500 C
atom      36.97802464     26.33790538     -2.21355992 C
atom      36.97359193     27.75274630     -2.37530297 C
atom      36.95458276     30.57971478     -2.73033886 C
atom      36.94416295      0.10940130     -2.90663072 C
atom      36.93532547      2.94195850     -3.23018738 C
atom      36.94017943      4.36154938     -3.36501041 C
atom      36.98244018      7.20708276     -3.54729763 C
atom      37.02649523      8.63217107     -3.57562779 C
atom      37.17839440     11.47821142     -3.46644883 C
atom      37.29211972     12.89160077     -3.31924263 C
atom      37.57460126     15.69837340     -2.89467796 C
atom      37.72968988     17.09654712     -2.67694299 C
atom      37.97955538     19.90626542     -2.36647662 C
atom      38.05512153     21.32424906     -2.31533352 C
atom      38.12912520     24.16086864     -2.42650745 C
atom      38.13544694     25.57821374     -2.55768579 C
atom      38.12621662     28.40845008     -2.89172549 C
atom      38.11506420     29.82275951     -3.07025524 C
atom      38.09901832      0.76970564     -3.41846542 C
atom      38.09490320      2.18704923     -3.57875196 C
atom      38.10468554      5.02741204     -3.85129260 C
atom      38.12232832      6.45039011     -3.95015183 C
atom      38.19969807      9.30270750     -4.03100375 C
atom      38.26867317     10.72730635     -3.98967509 C
atom      38.48892770     13.56113867     -3.70425477 C
atom      38.63898809     14.96035238     -3.47107691 C
atom      38.96844039     17.74915577     -2.98268941 C
atom      39.11038483     19.15264541     -2.80484663 C
atom      39.26541772     21.97896443     -2.69222185 C
atom      39.27193321      0.01685591     -3.72407422 C
atom      39.29246401     23.40094304     -2.75679085 C
atom      39.30404036     26.23578095     -3.03056226 C
atom      39.29575309     27.65184718     -3.20062960 C
atom      39.27951427     30.48477703     -3.55334284 C
atom      39.26721328      2.85423468     -4.04173387 C
atom      39.27067835      4.27449576     -4.18209313 C
atom      39.29806644      7.12034892     -4.40171334 C
atom      39.32791462      8.54596689     -4.46258407 C
atom      39.44372861     11.40191336     -4.42897821 C
atom      39.54556687     12.82240270     -4.30208245 C
atom      39.85271165     15.62652631     -3.81351220 C
atom      40.05023153     17.01278778     -3.53191645 C
atom      40.35716004     19.80006989     -3.10737191 C
atom      40.42741633     21.22050675     -3.03734142 C
atom      40.45534345      0.68766270     -4.14782892 C
atom      40.45311094      2.10640155     -4.30545327 C
atom      40.46714829      6.36885854     -4.72173587 C
atom      40.48332556     24.05921249     -3.16674248 C
atom      40.48245070     25.47921090     -3.30726703 C
atom      40.47235303     28.31695586     -3.64272384 C
atom      40.46423352     29.73437522     -3.81460109 C
atom      40.45842442      4.94722808     -4.59657046 C
atom      40.50768733      9.21890426     -4.89484174 C
atom      40.54798223     10.64548062     -4.91506084 C
atom      40.71921928     13.50310640     -4.72767029 C
atom      40.87352935     14.90656718     -4.47192738 C
atom      41.30584512     17.66273805     -3.81044880 C
atom      41.49788667     19.04922027     -3.54180029 C
atom      41.65672396     31.82970415     -4.34816407 C
atom      41.65540656      2.78511109     -4.66255752 C
atom      41.65665258      4.20422440     -4.81445408 C
atom      41.66634924      7.04570127     -5.09667827 C
atom      41.67686548      8.46751149     -5.21500474 C
atom      41.65499909     21.87407100     -3.35665931 C
atom      41.67078280     23.30033221     -3.42001943 C
atom      41.67536886     26.14897391     -3.69193125 C
atom      41.66870479     27.56867219     -3.85485458 C
atom      41.66034117     30.41107529     -4.18661860 C
atom      41.72425680     11.32151378     -5.34629348 C
atom      41.77664411     12.74838222     -5.31062223 C
atom      42.06763117     15.58874015     -4.83729771 C
atom      42.35762790     16.94744032     -4.43649262 C
atom      42.79412419     19.68190968     -3.74712690 C
atom      42.87171928      0.63144496     -4.63542775 C
atom      42.87129307      2.05057596     -4.79205727 C
atom      42.87329881      4.88918788     -5.10765827 C
atom      42.87556916      6.30788559     -5.26509004 C
atom      42.88300309      9.14662412     -5.55888435 C
atom      42.89047539     10.56886782     -5.67739994 C
atom      42.84838791     21.11234776     -3.62262140 C
atom      42.88475963     23.97467119     -3.72002502 C
atom      42.88200187     25.40202927     -3.85015390 C
atom      42.87689676     28.25363182     -4.16103344 C
atom      42.87378044     29.67400388     -4.32004376 C
atom      42.94351555     13.42722205     -5.73753096 C
atom      43.02499027     14.84802740     -5.55650185 C
atom      43.67563861     17.56678225     -4.60686990 C
atom      43.97352683     18.92406865     -4.12732155 C
atom      44.09773611     31.79022548     -4.68122539 C
atom      44.09911892      2.74564945     -4.99549774 C
atom      44.09988900      4.16351359     -5.15793090 C
atom      44.10261905      6.99954572     -5.49473835 C
atom      44.10366867      8.41611511     -5.66620682 C
atom      44.10394451     11.25159755     -5.97948077 C
atom      44.10456905     12.67089646     -6.08336921 C
atom      44.09411460     21.78471798     -3.79449050 C
atom      44.09945484     23.22582921     -3.83052141 C
atom      44.10003287     26.09925373     -4.06948451 C
atom      44.09850202     27.52269575     -4.21828748 C
atom      44.09799648     30.37026724     -4.52701763 C
atom      44.21529948     15.50710543     -5.83367037 C
atom      44.61023426     16.76494338     -5.29024718 C
atom      45.33067005      0.61185267     -4.79120448 C
atom      45.33189819      2.03033149     -4.94846536 C
atom      45.33484848      4.86793251     -5.27762640 C
atom      45.33647669      6.28365475     -5.45125308 C
atom      45.33999823      9.11905340     -5.80971674 C
atom      45.34180750     10.53306737     -5.98650290 C
atom      45.34456254     13.35629187     -6.24238109 C
atom      45.34444963     14.75086434     -6.18459390 C
atom      45.32806570     19.57639581     -4.07085888 C
atom      45.32614122     21.02570126     -3.88522806 C
atom      45.32542316     23.94485585     -3.92355739 C
atom      45.32584527     25.37386934     -4.03995761 C
atom      45.32751446     28.23182593     -4.33115081 C
atom      45.32842523     29.65274219     -4.48317444 C
atom      46.06474459     16.76571444     -5.27890982 C
atom      46.56114829     31.79096596     -4.65067879 C
atom      46.56501318      2.74602737     -4.96746614 C
atom      46.56714716      4.16373260     -5.13118423 C
atom      46.57086594      6.99962391     -5.47013439 C
atom      46.57327968      8.41613345     -5.64242307 C
atom      46.57945906     11.25170055     -5.95704808 C
atom      46.58138954     12.67098522     -6.06172371 C
atom      46.46784734     15.50764500     -5.81569942 C
atom      46.55568094     21.78556136     -3.76914302 C
atom      46.54969922     23.22678726     -3.80254067 C
atom      46.55108797     26.10040036     -4.03806331 C
atom      46.55409941     27.52384787     -4.18622795 C
atom      46.55872423     30.37118009     -4.49547933 C
atom      46.68367944     18.92546414     -4.10535226 C
atom      46.98876833     17.56853852     -4.58135390 C
atom      47.65336145     14.84894176     -5.51880763 C
atom      47.78506396      0.63273994     -4.57586594 C
atom      47.78815246      2.05151365     -4.73502570 C
atom      47.79214459      4.88958343     -5.05556587 C
atom      47.79297535      6.30807994     -5.21516540 C
atom      47.79169522      9.14673941     -5.51249422 C
atom      47.78692805     10.56897783     -5.63251780 C
atom      47.73659046     13.42772851     -5.69678156 C
atom      47.79868738     21.11394856     -3.57512517 C
atom      47.76080397     23.97657471     -3.66286894 C
atom      47.76434704     25.40420908     -3.78952129 C
atom      47.77289749     28.25580137     -4.09755758 C
atom      47.77803252     29.67597989     -4.25701812 C
atom      47.85631291     19.68387414     -3.70394700 C
atom      48.30427877     16.95028809     -4.39064614 C
atom      48.94721754     11.32195118     -5.28172049 C
atom      48.89548202     12.74905212     -5.24928572 C
atom      48.59954911     15.59093508     -4.78572093 C
atom      48.99319137     31.83193403     -4.25829588 C
atom      49.00047404      2.78634133     -4.57954282 C
atom      49.00216712      4.20501846     -4.73510582 C
atom      48.99856013      7.04602229     -5.02383250 C
atom      48.99075121      8.46769582     -5.14499136 C
atom      48.98618901     21.87621426     -3.28330541 C
atom      48.96934965     23.30282313     -3.33951033 C
atom      48.96593127     26.15210544     -3.60126573 C
atom      48.97407810     27.57191657     -3.76190574 C
atom      48.98709892     30.41375232     -4.09437911 C
atom      49.14992182     19.05230589     -3.47955547 C
atom      49.34643582     17.66637830     -3.74842863 C
atom      49.78731690     14.90907785     -4.40081555 C
atom      50.15391361      9.21937590     -4.80467297 C
atom      50.11510928     10.64601997     -4.82885853 C
atom      49.94375702     13.50472345     -4.65091287 C
atom      50.18920940      0.69031695     -4.03182972 C
atom      50.19443234      2.10841827     -4.19370478 C
atom      50.19548774      4.94820082     -4.49396541 C
atom      50.18962996      6.36945094     -4.62349590 C
atom      50.15047931     24.06239009     -3.05863121 C
atom      50.15140817     25.48296310     -3.19242941 C
atom      50.16429360     28.32095117     -3.52131209 C
atom      50.17460695     29.73813874     -3.69333973 C
atom      50.28303371     19.80323376     -3.02365872 C
atom      50.20955050     21.22323712     -2.94622345 C
atom      50.59793656     17.01708105     -3.45122626 C
atom      50.79857649     15.63034741     -3.72873389 C
atom      51.35237608      7.12118570     -4.28290746 C
atom      51.32475214      8.54662825     -4.34902515 C
atom      51.21141229     11.40306823     -4.32629646 C
atom      51.10957929     12.82417430     -4.20522315 C
atom      51.36295968      0.02056386     -3.58000233 C
atom      51.37428396      2.85647255     -3.90679278 C
atom      51.37389756      4.27606969     -4.05260594 C
atom      51.33554169     23.40429147     -2.63108482 C
atom      51.32291745     26.24013727     -2.88895187 C
atom      51.33205727     27.65658879     -3.05462703 C
atom      51.35266886     30.48904170     -3.40649534 C
atom      51.52633655     19.15665799     -2.70505283 C
atom      51.36465564     21.98190733     -2.57661417 C
atom      51.67152448     17.75375678     -2.88531335 C
atom      52.15768372     13.56413735     -3.59400876 C
atom      52.00643648     14.96435481     -3.36724865 C
atom      52.53316167      5.02918091     -3.70125517 C
atom      52.51832299      6.45162379     -3.80639601 C
atom      52.44554253      9.30375768     -3.90007955 C
atom      52.37796388     10.72858091     -3.86568224 C
atom      52.52909425      0.77367620     -3.25179483 C
atom      52.53631863      2.19024712     -3.41695233 C
atom      52.49198211     24.16463857     -2.27607082 C
atom      52.48447488     25.58277659     -2.39800296 C
atom      52.49452209     28.41364804     -2.72125421 C
atom      52.50726508     29.82788795     -2.89879260 C
atom      52.64997084     19.91012664     -2.24617483 C
atom      52.57116889     21.32766494     -2.18618436 C
atom      52.90605903     17.10164264     -2.56264426 C
atom      53.34728931     12.89444570     -3.18902319 C
atom      53.06308395     15.70325008     -2.77756886 C
atom      53.68895186      2.94535709     -3.04847730 C
atom      53.68721647      4.36412998     -3.18962378 C
atom      53.65099252      7.20854028     -3.38577224 C
atom      53.60922368      8.63335497     -3.42154421 C
atom      53.46040452     11.48039141     -3.32842597 C
atom      53.67372124      0.11430328     -2.71579699 C
atom      53.66714530     23.50804374     -1.81374531 C
atom      53.63502366     26.34277744     -2.03103255 C
atom      53.63925051     27.75822610     -2.18643332 C
atom      53.66073758     30.58511165     -2.53731656 C
atom      53.87590461     19.25853114     -1.90091615 C
atom      53.70983249     22.08659235     -1.77971389 C
atom      53.99967378     17.84942776     -2.04741044 C
atom      54.41701821     13.64096608     -2.62514761 C
atom      54.28122794     15.04584225     -2.43486823 C
atom      54.81855477      0.87156388     -2.32901878 C
atom      54.82759351      2.28638863     -2.49747705 C
atom      54.82384072      5.12110262     -2.77931668 C
atom      54.80447517      6.54287660     -2.87566947 C
atom      54.71505782      9.38990026     -2.93821311 C
atom      54.63800216     10.81187205     -2.88850241 C
atom      54.80715907     24.26808162     -1.41807180 C
atom      54.78674389     25.68749358     -1.51276265 C
atom      54.78301650     28.51765296     -1.80138096 C
atom      54.79362169     29.93115204     -1.97325882 C
atom      54.99576769     20.01391693     -1.44554457 C
atom      54.91076226     21.43110603     -1.37896985 C
atom      55.36521493     15.79414304     -1.90363790 C
atom      55.22979380     17.19853233     -1.72404080 C
atom      55.72744357     11.56549641     -2.36870600 C
atom      55.62036780     12.97965154     -2.24652596 C
atom      55.96370009      3.04400529     -2.08633341 C
atom      55.96292646      4.46091315     -2.23012601 C
atom      55.92436877      7.30075365     -2.42490109 C
atom      55.87960644      8.72369574     -2.45809695 C
atom      55.94485224      0.21790158     -1.74834054 C
atom      55.98273443     23.61069104     -0.95569653 C
atom      55.92378213     26.44774966     -1.10979257 C
atom      55.91813836     27.86426463     -1.24239128 C
atom      55.93193755     30.69009213     -1.57113538 C
atom      56.21808774     19.36159738     -1.10008697 C
atom      56.03983852     22.19019817     -0.95181525 C
atom      56.58806196     15.14063842     -1.57140188 C
atom      56.33457921     17.95165623     -1.23796002 C
atom      56.91308621     10.90194593     -1.94250257 C
atom      56.71008260     13.73215387     -1.72890074 C
atom      57.07825218      0.97622514     -1.33182705 C
atom      57.08879837      2.38932570     -1.50292161 C
atom      57.08949337      5.21888023     -1.79562307 C
atom      57.07211739      6.63857821     -1.89859069 C
atom      56.98599248      9.48113710     -1.97795341 C
atom      57.11243411     24.37056794     -0.53414787 C
atom      57.07693662     25.79115880     -0.59357850 C
atom      57.05129070     28.62393152     -0.82844009 C
atom      57.05581598     30.03817683     -0.98524667 C
atom      57.33582443     20.11813938     -0.64513952 C
atom      57.24287091     21.53412031     -0.55983944 C
atom      57.68821795     15.89400318     -1.07827970 C
atom      57.56429417     17.30156243     -0.91951476 C
atom      58.01436332     11.65842079     -1.45278754 C
atom      57.91852405     13.07461515     -1.36050476 C
atom      58.19639911      0.32482635     -0.73266027 C
atom      58.21749835      3.14732556     -1.07399748 C
atom      58.21992532      4.56225282     -1.22582269 C
atom      58.19003628      7.39696880     -1.44536283 C
atom      58.15082203      8.81835571     -1.49565695 C
atom      58.18613579     30.79699174     -0.56239211 C
atom      58.29328163     23.71211255     -0.08672811 C
atom      58.20489771     26.55085466     -0.16768852 C
atom      58.18687231     27.96940482     -0.27046407 C
atom      58.55918705     19.46632557     -0.30889987 C
atom      58.36469620     22.29257400     -0.11746402 C
atom      58.91273608     15.24210657     -0.75044903 C
atom      58.67490900     18.05678274     -0.44971705 C
atom      59.26390727      9.57684446     -1.03331474 C
atom      59.20181061     10.99762550     -1.02754998 C
atom      59.02304490     13.83057673     -0.87892118 C
atom      59.32515051      1.08309170     -0.30382737 C
atom      59.33621474      2.49525131     -0.47606556 C
atom      59.34442122      5.32059191     -0.78741982 C
atom      59.33342867      6.73801872     -0.90724838 C
atom      59.30981608     30.14451517      0.02420274 C
atom      59.41510164     24.47131558      0.35482609 C
atom      59.36441670     25.89230193      0.33305056 C
atom      59.31386275     28.72856513      0.16044423 C
atom      59.67452057     20.22290440      0.14984692 C
atom      59.57248978     21.63660356      0.25899403 C
atom      60.02309080     15.99813941     -0.28243938 C
atom      59.90548373     17.40722456     -0.13651357 C
atom      60.42637438      8.91660255     -0.54273571 C
atom      60.31458363     11.75602843     -0.56694265 C
atom      60.23190092     13.17422636     -0.50944686 C
atom      60.44280854      0.43187071      0.29684386 C
atom      60.46363379      3.25348536     -0.04436756 C
atom      60.47021830      4.66669438     -0.20634476 C
atom      60.45504291      7.49684911     -0.46462143 C
atom      60.43700731     30.90293541      0.45641015 C


==> anc/geometry.in.007_57.2D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    127.89700000      0.00000000      0.00000000
lattice_vector      0.00000000     19.29780000      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
atom     127.92862796      1.16573926      0.00000000 C
  constrain_relaxation z
atom     127.92841736      2.57137080      0.00000000 C
  constrain_relaxation z
atom     127.92877171      5.40928625      0.00000000 C
  constrain_relaxation z
atom     127.92855183      6.83862006      0.00000000 C
  constrain_relaxation z
atom     127.92870231      9.74521952      0.00000000 C
  constrain_relaxation z
atom     127.92886594     11.19956506      0.00000000 C
  constrain_relaxation z
atom     127.92831921     16.35213569      0.00000000 C
  constrain_relaxation z
atom     127.92808791     17.70618923      0.00000000 C
  constrain_relaxation z
atom       0.75582209     14.19817478      0.00000000 C
  constrain_relaxation z
atom       1.12454427     15.54965692      0.00000000 C
  constrain_relaxation z
atom       1.25051541      0.45462367      0.00000000 C
  constrain_relaxation z
atom       1.26969625      3.26349905      0.00000000 C
  constrain_relaxation z
atom       1.27438982      4.68366029      0.00000000 C
  constrain_relaxation z
atom       1.29815529      7.54195764      0.00000000 C
  constrain_relaxation z
atom       1.31894501      8.98301230      0.00000000 C
  constrain_relaxation z
atom       1.24535079     18.35808829      0.00000000 C
  constrain_relaxation z
atom       1.48052501     11.83348490      0.00000000 C
  constrain_relaxation z
atom       1.77630407     13.25933443      0.00000000 C
  constrain_relaxation z
atom       2.33418576     16.15749968      0.00000000 C
  constrain_relaxation z
atom       2.39678970     17.56902720      0.00000000 C
  constrain_relaxation z
atom       2.48000771      1.10971027      0.00000000 C
  constrain_relaxation z
atom       2.49082229      2.52299003      0.00000000 C
  constrain_relaxation z
atom       2.52994733      5.35719320      0.00000000 C
  constrain_relaxation z
atom       2.54746718      6.78587680      0.00000000 C
  constrain_relaxation z
atom       2.63585729      9.61544687      0.00000000 C
  constrain_relaxation z
atom       2.71564343     11.04613819      0.00000000 C
  constrain_relaxation z
atom       3.13522032     13.86730298      0.00000000 C
  constrain_relaxation z
atom       3.66274037      0.32417696      0.00000000 C
  constrain_relaxation z
atom       3.40029812     15.28732930      0.00000000 C
  constrain_relaxation z
atom       3.62319543     18.20344716      0.00000000 C
  constrain_relaxation z
atom       3.73810120      3.17377274      0.00000000 C
  constrain_relaxation z
atom       3.75815920      4.59412327      0.00000000 C
  constrain_relaxation z
atom       3.83406544      7.42461267      0.00000000 C
  constrain_relaxation z
atom       3.88437391      8.84646129      0.00000000 C
  constrain_relaxation z
atom       4.08749511     11.65408288      0.00000000 C
  constrain_relaxation z
atom       4.28614843     13.06642081      0.00000000 C
  constrain_relaxation z
atom       4.65124349     15.93590499      0.00000000 C
  constrain_relaxation z
atom       4.75796764     17.37122971      0.00000000 C
  constrain_relaxation z
atom       4.90382577      0.96366874      0.00000000 C
  constrain_relaxation z
atom       4.93861895      2.38732723      0.00000000 C
  constrain_relaxation z
atom       5.02705248      5.22964640      0.00000000 C
  constrain_relaxation z
atom       5.06627180      6.65062391      0.00000000 C
  constrain_relaxation z
atom       5.20015911      9.46197097      0.00000000 C
  constrain_relaxation z
atom       5.29874374     10.87966508      0.00000000 C
  constrain_relaxation z
atom       5.60098188     13.70286540      0.00000000 C
  constrain_relaxation z
atom       5.78366165     15.12578098      0.00000000 C
  constrain_relaxation z
atom       6.07190890      0.15155969      0.00000000 C
  constrain_relaxation z
atom       6.00207956     18.01658774      0.00000000 C
  constrain_relaxation z
atom       6.19480479      3.01977561      0.00000000 C
  constrain_relaxation z
atom       6.23705468      4.44376022      0.00000000 C
  constrain_relaxation z
atom       6.35370719      7.27124845      0.00000000 C
  constrain_relaxation z
atom       6.42151165      8.69001744      0.00000000 C
  constrain_relaxation z
atom       6.62172122     11.50025067      0.00000000 C
  constrain_relaxation z
atom       6.77091308     12.91658877      0.00000000 C
  constrain_relaxation z
atom       7.04929299     15.77569631      0.00000000 C
  constrain_relaxation z
atom       7.32479739      0.78961853      0.00000000 C
  constrain_relaxation z
atom       7.38318450      2.21782626      0.00000000 C
  constrain_relaxation z
atom       7.15818792     17.20577144      0.00000000 C
  constrain_relaxation z
atom       7.50941264      5.06795602      0.00000000 C
  constrain_relaxation z
atom       7.56748593      6.48831505      0.00000000 C
  constrain_relaxation z
atom       7.72366298      9.30775868      0.00000000 C
  constrain_relaxation z
atom       7.82285302     10.72394792      0.00000000 C
  constrain_relaxation z
atom       8.06786835     13.55469791      0.00000000 C
  constrain_relaxation z
atom       8.20693079     14.97729696      0.00000000 C
  constrain_relaxation z
atom       8.49844348     -0.01679284      0.00000000 C
  constrain_relaxation z
atom       8.41624182     17.85088467      0.00000000 C
  constrain_relaxation z
atom       8.64729132      2.84840726      0.00000000 C
  constrain_relaxation z
atom       8.70847381      4.27325645      0.00000000 C
  constrain_relaxation z
atom       8.85266388      7.10879877      0.00000000 C
  constrain_relaxation z
atom       8.93022996      8.52801150      0.00000000 C
  constrain_relaxation z
atom       9.12444091     11.35041050      0.00000000 C
  constrain_relaxation z
atom       9.24635719     12.76967325      0.00000000 C
  constrain_relaxation z
atom       9.47988878     15.62136135      0.00000000 C
  constrain_relaxation z
atom       9.58396007     17.04886559      0.00000000 C
  constrain_relaxation z
atom       9.76018604      0.62002197      0.00000000 C
  constrain_relaxation z
atom       9.83309590      2.04780914      0.00000000 C
  constrain_relaxation z
atom       9.98230617      4.89824370      0.00000000 C
  constrain_relaxation z
atom      10.05355389      6.32066047      0.00000000 C
  constrain_relaxation z
atom      10.22174591      9.15000142      0.00000000 C
  constrain_relaxation z
atom      10.31848720     10.56898653      0.00000000 C
  constrain_relaxation z
atom      10.53439320     13.40505402      0.00000000 C
  constrain_relaxation z
atom      10.65100449     14.82780180      0.00000000 C
  constrain_relaxation z
atom      10.85110741     17.68956613      0.00000000 C
  constrain_relaxation z
atom      11.10197966      2.67855299      0.00000000 C
  constrain_relaxation z
atom      10.93836992     19.11683559      0.00000000 C
  constrain_relaxation z
atom      11.17546467      4.10311323      0.00000000 C
  constrain_relaxation z
atom      11.33581304      6.94410104      0.00000000 C
  constrain_relaxation z
atom      11.41931712      8.36453110      0.00000000 C
  constrain_relaxation z
atom      11.60923443     11.19731919      0.00000000 C
  constrain_relaxation z
atom      11.71669434     12.61776162      0.00000000 C
  constrain_relaxation z
atom      11.92696334     15.46686312      0.00000000 C
  constrain_relaxation z
atom      12.02636031     16.89214161      0.00000000 C
  constrain_relaxation z
atom      12.20677068      0.45457182      0.00000000 C
  constrain_relaxation z
atom      12.28766306      1.88064514      0.00000000 C
  constrain_relaxation z
atom      12.45099139      4.73050448      0.00000000 C
  constrain_relaxation z
atom      12.53028651      6.15349049      0.00000000 C
  constrain_relaxation z
atom      12.70507488      8.99033405      0.00000000 C
  constrain_relaxation z
atom      12.79946806     10.41126277      0.00000000 C
  constrain_relaxation z
atom      13.00026081     13.25148738      0.00000000 C
  constrain_relaxation z
atom      13.10496861     14.67457182      0.00000000 C
  constrain_relaxation z
atom      13.29839947     17.52929536      0.00000000 C
  constrain_relaxation z
atom      13.38780724     18.95504277      0.00000000 C
  constrain_relaxation z
atom      13.55978555      2.51178404      0.00000000 C
  constrain_relaxation z
atom      13.64068731      3.93632195      0.00000000 C
  constrain_relaxation z
atom      13.81039289      6.77990789      0.00000000 C
  constrain_relaxation z
atom      13.89727428      8.20189594      0.00000000 C
  constrain_relaxation z
atom      14.08427398     11.04057840      0.00000000 C
  constrain_relaxation z
atom      14.18422982     12.46234707      0.00000000 C
  constrain_relaxation z
atom      14.38210386     15.31013501      0.00000000 C
  constrain_relaxation z
atom      14.47824003     16.73441039      0.00000000 C
  constrain_relaxation z
atom      14.66024840      0.29126929      0.00000000 C
  constrain_relaxation z
atom      14.74552573      1.71609093      0.00000000 C
  constrain_relaxation z
atom      14.91706608      4.56524515      0.00000000 C
  constrain_relaxation z
atom      15.00126227      5.98829068      0.00000000 C
  constrain_relaxation z
atom      15.17961610      8.82986027      0.00000000 C
  constrain_relaxation z
atom      15.27256390     10.25164882      0.00000000 C
  constrain_relaxation z
atom      15.46532406     13.09495248      0.00000000 C
  constrain_relaxation z
atom      15.56371895     14.51793795      0.00000000 C
  constrain_relaxation z
atom      15.75293951     17.36924938      0.00000000 C
  constrain_relaxation z
atom      15.84323581     18.79383130      0.00000000 C
  constrain_relaxation z
atom      16.02004324      2.34758901      0.00000000 C
  constrain_relaxation z
atom      16.10513810      3.77167763      0.00000000 C
  constrain_relaxation z
atom      16.28042127      6.61690063      0.00000000 C
  constrain_relaxation z
atom      16.36901843      8.03960322      0.00000000 C
  constrain_relaxation z
atom      16.55430005     10.88186870      0.00000000 C
  constrain_relaxation z
atom      16.65015030     12.30444965      0.00000000 C
  constrain_relaxation z
atom      16.84134302     15.15165338      0.00000000 C
  constrain_relaxation z
atom      17.11794566      0.12901756      0.00000000 C
  constrain_relaxation z
atom      16.93535276     16.57559039      0.00000000 C
  constrain_relaxation z
atom      17.20568782      1.55334519      0.00000000 C
  constrain_relaxation z
atom      17.38195142      4.40162045      0.00000000 C
  constrain_relaxation z
atom      17.46905004      5.82498088      0.00000000 C
  constrain_relaxation z
atom      17.64930446      8.66889198      0.00000000 C
  constrain_relaxation z
atom      17.74145622     10.09146933      0.00000000 C
  constrain_relaxation z
atom      17.92979040     12.93633903      0.00000000 C
  constrain_relaxation z
atom      18.02486754     14.35948250      0.00000000 C
  constrain_relaxation z
atom      18.21146123     17.20887046      0.00000000 C
  constrain_relaxation z
atom      18.30214556     18.63285327      0.00000000 C
  constrain_relaxation z
atom      18.48160578      2.18480864      0.00000000 C
  constrain_relaxation z
atom      18.56914316      3.60849819      0.00000000 C
  constrain_relaxation z
atom      18.74762685      6.45472172      0.00000000 C
  constrain_relaxation z
atom      18.83721333      7.87762176      0.00000000 C
  constrain_relaxation z
atom      19.02147519     10.72213331      0.00000000 C
  constrain_relaxation z
atom      19.11510683     12.14496230      0.00000000 C
  constrain_relaxation z
atom      19.30265977     14.99215798      0.00000000 C
  constrain_relaxation z
atom      19.57820390     19.26523129      0.00000000 C
  constrain_relaxation z
atom      19.39536120     16.41574840      0.00000000 C
  constrain_relaxation z
atom      19.66729987      1.39131272      0.00000000 C
  constrain_relaxation z
atom      19.84637221      4.23915334      0.00000000 C
  constrain_relaxation z
atom      19.93505657      5.66256542      0.00000000 C
  constrain_relaxation z
atom      20.11643816      8.50785317      0.00000000 C
  constrain_relaxation z
atom      20.20804773      9.93085045      0.00000000 C
  constrain_relaxation z
atom      20.39397629     12.77661165      0.00000000 C
  constrain_relaxation z
atom      20.48721035     14.19992346      0.00000000 C
  constrain_relaxation z
atom      20.67223428     17.04819561      0.00000000 C
  constrain_relaxation z
atom      20.76306381     18.47197553      0.00000000 C
  constrain_relaxation z
atom      20.94397548      2.02274408      0.00000000 C
  constrain_relaxation z
atom      21.03294512      3.44636696      0.00000000 C
  constrain_relaxation z
atom      21.21323728      6.29295414      0.00000000 C
  constrain_relaxation z
atom      21.30343024      7.71612341      0.00000000 C
  constrain_relaxation z
atom      21.48706240     10.56172901      0.00000000 C
  constrain_relaxation z
atom      21.57952951     11.98482084      0.00000000 C
  constrain_relaxation z
atom      21.76502066     14.83194024      0.00000000 C
  constrain_relaxation z
atom      21.85698334     16.25541212      0.00000000 C
  constrain_relaxation z
atom      22.12974003      1.22970341      0.00000000 C
  constrain_relaxation z
atom      22.03986407     19.10388391      0.00000000 C
  constrain_relaxation z
atom      22.31041177      4.07731796      0.00000000 C
  constrain_relaxation z
atom      22.40001810      5.50065426      0.00000000 C
  constrain_relaxation z
atom      22.58204083      8.34682384      0.00000000 C
  constrain_relaxation z
atom      22.67334529      9.76992446      0.00000000 C
  constrain_relaxation z
atom      22.85795120     12.61632532      0.00000000 C
  constrain_relaxation z
atom      22.95015766     14.03960780      0.00000000 C
  constrain_relaxation z
atom      23.13427785     16.88739685      0.00000000 C
  constrain_relaxation z
atom      23.22513262     18.31096735      0.00000000 C
  constrain_relaxation z
atom      23.40687950      1.86114905      0.00000000 C
  constrain_relaxation z
atom      23.49664432      3.28467278      0.00000000 C
  constrain_relaxation z
atom      23.67802380      6.13150391      0.00000000 C
  constrain_relaxation z
atom      23.76852033      7.55479958      0.00000000 C
  constrain_relaxation z
atom      23.95183557     10.40102050      0.00000000 C
  constrain_relaxation z
atom      24.04363595     11.82428028      0.00000000 C
  constrain_relaxation z
atom      24.22798078     14.67131825      0.00000000 C
  constrain_relaxation z
atom      24.31949264     16.09479492      0.00000000 C
  constrain_relaxation z
atom      24.59264910      1.06838834      0.00000000 C
  constrain_relaxation z
atom      24.50234119     18.94262366      0.00000000 C
  constrain_relaxation z
atom      24.77420866      3.91577913      0.00000000 C
  constrain_relaxation z
atom      24.86437543      5.33917020      0.00000000 C
  constrain_relaxation z
atom      25.04675077      8.18574649      0.00000000 C
  constrain_relaxation z
atom      25.13792476      9.60897764      0.00000000 C
  constrain_relaxation z
atom      25.32177984     12.45566031      0.00000000 C
  constrain_relaxation z
atom      25.41344072     13.87897392      0.00000000 C
  constrain_relaxation z
atom      25.59699852     16.72645588      0.00000000 C
  constrain_relaxation z
atom      25.87004112      1.69978024      0.00000000 C
  constrain_relaxation z
atom      25.68786050     18.14991549      0.00000000 C
  constrain_relaxation z
atom      25.96026578      3.12320752      0.00000000 C
  constrain_relaxation z
atom      26.14227446      5.97024178      0.00000000 C
  constrain_relaxation z
atom      26.23295707      7.39352972      0.00000000 C
  constrain_relaxation z
atom      26.41612400     10.24018290      0.00000000 C
  constrain_relaxation z
atom      26.50755445     11.66344544      0.00000000 C
  constrain_relaxation z
atom      26.69127088     14.51051601      0.00000000 C
  constrain_relaxation z
atom      26.78249864     15.93391782      0.00000000 C
  constrain_relaxation z
atom      27.05581902      0.90713572      0.00000000 C
  constrain_relaxation z
atom      26.96530462     18.78145106      0.00000000 C
  constrain_relaxation z
atom      27.23789229      3.75445066      0.00000000 C
  constrain_relaxation z
atom      27.32836827      5.17785854      0.00000000 C
  constrain_relaxation z
atom      27.51098934      8.02467363      0.00000000 C
  constrain_relaxation z
atom      27.60209516      9.44799597      0.00000000 C
  constrain_relaxation z
atom      27.78556663     12.29479563      0.00000000 C
  constrain_relaxation z
atom      27.87691557     13.71816466      0.00000000 C
  constrain_relaxation z
atom      28.06012506     16.56540992      0.00000000 C
  constrain_relaxation z
atom      28.33333436      1.53849531      0.00000000 C
  constrain_relaxation z
atom      28.15096092     17.98886758      0.00000000 C
  constrain_relaxation z
atom      28.42381705      2.96193769      0.00000000 C
  constrain_relaxation z
atom      28.60617853      5.80904402      0.00000000 C
  constrain_relaxation z
atom      28.69700488      7.23238834      0.00000000 C
  constrain_relaxation z
atom      28.88012061     10.07922994      0.00000000 C
  constrain_relaxation z
atom      28.97138553     11.50252980      0.00000000 C
  constrain_relaxation z
atom      29.15474350     14.34956550      0.00000000 C
  constrain_relaxation z
atom      29.24580321     15.77293212      0.00000000 C
  constrain_relaxation z
atom      29.51912461      0.74591383      0.00000000 C
  constrain_relaxation z
atom      29.42852334     18.62029216      0.00000000 C
  constrain_relaxation z
atom      29.70146094      3.59324327      0.00000000 C
  constrain_relaxation z
atom      29.79211715      5.01661846      0.00000000 C
  constrain_relaxation z
atom      29.97492895      7.86364528      0.00000000 C
  constrain_relaxation z
atom      30.06603061      9.28695260      0.00000000 C
  constrain_relaxation z
atom      30.24934496     12.13386379      0.00000000 C
  constrain_relaxation z
atom      30.34052027     13.55719505      0.00000000 C
  constrain_relaxation z
atom      30.52350778     16.40433416      0.00000000 C
  constrain_relaxation z
atom      30.61427523     17.82774545      0.00000000 C
  constrain_relaxation z
atom      30.79669839      1.37728671      0.00000000 C
  constrain_relaxation z
atom      30.88729183      2.80072582      0.00000000 C
  constrain_relaxation z
atom      31.06987169      5.64791904      0.00000000 C
  constrain_relaxation z
atom      31.16081152      7.07130738      0.00000000 C
  constrain_relaxation z
atom      31.34398498      9.91823449      0.00000000 C
  constrain_relaxation z
atom      31.43520050     11.34157887      0.00000000 C
  constrain_relaxation z
atom      31.61837425     14.18851045      0.00000000 C
  constrain_relaxation z
atom      31.70931347     15.61189793      0.00000000 C
  constrain_relaxation z
atom      31.98248622      0.58473821      0.00000000 C
  constrain_relaxation z
atom      31.89189221     18.45909286      0.00000000 C
  constrain_relaxation z
atom      32.16490845      3.43206817      0.00000000 C
  constrain_relaxation z
atom      32.25567666      4.85548271      0.00000000 C
  constrain_relaxation z
atom      32.43866417      7.70262298      0.00000000 C
  constrain_relaxation z
atom      32.52984047      9.12595141      0.00000000 C
  constrain_relaxation z
atom      32.71315406     11.97286371      0.00000000 C
  constrain_relaxation z
atom      32.80425427     13.39617274      0.00000000 C
  constrain_relaxation z
atom      32.98706563     16.24319938      0.00000000 C
  constrain_relaxation z
atom      33.07772020     17.66656963      0.00000000 C
  constrain_relaxation z
atom      33.26005715      1.21611105      0.00000000 C
  constrain_relaxation z
atom      33.35065698      2.63952479      0.00000000 C
  constrain_relaxation z
atom      33.53337771      5.48688360      0.00000000 C
  constrain_relaxation z
atom      33.62443700      6.91024952      0.00000000 C
  constrain_relaxation z
atom      33.80779354      9.75728443      0.00000000 C
  constrain_relaxation z
atom      33.89905672     11.18058074      0.00000000 C
  constrain_relaxation z
atom      34.08217380     14.02742887      0.00000000 C
  constrain_relaxation z
atom      34.17299861     15.45077109      0.00000000 C
  constrain_relaxation z
atom      34.35535860     18.29788004      0.00000000 C
  constrain_relaxation z
atom      34.44584127      0.42352702      0.00000000 C
  constrain_relaxation z
atom      34.62821336      3.27094405      0.00000000 C
  constrain_relaxation z
atom      34.71904926      4.69440362      0.00000000 C
  constrain_relaxation z
atom      34.90225707      7.54165056      0.00000000 C
  constrain_relaxation z
atom      34.99360851      8.96501794      0.00000000 C
  constrain_relaxation z
atom      35.17707879     11.81181708      0.00000000 C
  constrain_relaxation z
atom      35.26818070     13.23514170      0.00000000 C
  constrain_relaxation z
atom      35.45080065     16.08195736      0.00000000 C
  constrain_relaxation z
atom      35.54127425     17.50535882      0.00000000 C
  constrain_relaxation z
atom      35.72334815      1.05488633      0.00000000 C
  constrain_relaxation z
atom      35.81386001      2.47836155      0.00000000 C
  constrain_relaxation z
atom      35.99666630      5.32589445      0.00000000 C
  constrain_relaxation z
atom      36.08789268      6.74929571      0.00000000 C
  constrain_relaxation z
atom      36.27160684      9.59636403      0.00000000 C
  constrain_relaxation z
atom      36.36303420     11.01962902      0.00000000 C
  constrain_relaxation z
atom      36.54620230     13.86628370      0.00000000 C
  constrain_relaxation z
atom      36.63688306     15.28956906      0.00000000 C
  constrain_relaxation z
atom      36.81888997     18.13660665      0.00000000 C
  constrain_relaxation z
atom      36.90911440      0.26223733      0.00000000 C
  constrain_relaxation z
atom      37.09129283      3.10989165      0.00000000 C
  constrain_relaxation z
atom      37.18215371      4.53335274      0.00000000 C
  constrain_relaxation z
atom      37.36570967      7.38083672      0.00000000 C
  constrain_relaxation z
atom      37.45736949      8.80415136      0.00000000 C
  constrain_relaxation z
atom      37.64122336     11.65082841      0.00000000 C
  constrain_relaxation z
atom      37.73239559     13.07406452      0.00000000 C
  constrain_relaxation z
atom      37.91476791     15.92064034      0.00000000 C
  constrain_relaxation z
atom      38.00493237     17.34402439      0.00000000 C
  constrain_relaxation z
atom      38.18649343      0.89362916      0.00000000 C
  constrain_relaxation z
atom      38.27679717      2.31718394      0.00000000 C
  constrain_relaxation z
atom      38.45964513      5.16501310      0.00000000 C
  constrain_relaxation z
atom      38.55115453      6.58848800      0.00000000 C
  constrain_relaxation z
atom      38.73549903      9.43552632      0.00000000 C
  constrain_relaxation z
atom      38.82729301     10.85878231      0.00000000 C
  constrain_relaxation z
atom      39.01060741     13.70500931      0.00000000 C
  constrain_relaxation z
atom      39.10110373     15.12829955      0.00000000 C
  constrain_relaxation z
atom      39.37224385      0.10085993      0.00000000 C
  constrain_relaxation z
atom      39.28247947     17.97513673      0.00000000 C
  constrain_relaxation z
atom      39.55399024      2.94883602      0.00000000 C
  constrain_relaxation z
atom      39.64484323      4.37240752      0.00000000 C
  constrain_relaxation z
atom      39.82896086      7.22019789      0.00000000 C
  constrain_relaxation z
atom      39.92116507      8.64347980      0.00000000 C
  constrain_relaxation z
atom      40.10576968     11.48987671      0.00000000 C
  constrain_relaxation z
atom      40.19707203     12.91297504      0.00000000 C
  constrain_relaxation z
atom      40.37909097     15.75914871      0.00000000 C
  constrain_relaxation z
atom      40.46869777     17.18247946      0.00000000 C
  constrain_relaxation z
atom      40.64937032      0.73230447      0.00000000 C
  constrain_relaxation z
atom      40.73923777      2.15592037      0.00000000 C
  constrain_relaxation z
atom      40.92211938      5.00439182      0.00000000 C
  constrain_relaxation z
atom      41.01407964      6.42786160      0.00000000 C
  constrain_relaxation z
atom      41.19956919      9.27498076      0.00000000 C
  constrain_relaxation z
atom      41.29203230     10.69806465      0.00000000 C
  constrain_relaxation z
atom      41.47566259     13.54367840      0.00000000 C
  constrain_relaxation z
atom      41.56585262     14.96684171      0.00000000 C
  constrain_relaxation z
atom      41.83510886     19.23706122      0.00000000 C
  constrain_relaxation z
atom      41.74613964     17.81342783      0.00000000 C
  constrain_relaxation z
atom      42.01601926      2.78782153      0.00000000 C
  constrain_relaxation z
atom      42.10684879      4.21160417      0.00000000 C
  constrain_relaxation z
atom      42.29187094      7.05987715      0.00000000 C
  constrain_relaxation z
atom      42.38510312      8.48318854      0.00000000 C
  constrain_relaxation z
atom      42.57102807     11.32894229      0.00000000 C
  constrain_relaxation z
atom      42.66263495     12.75194027      0.00000000 C
  constrain_relaxation z
atom      42.84401180     15.59723014      0.00000000 C
  constrain_relaxation z
atom      43.11176824      0.57068560      0.00000000 C
  constrain_relaxation z
atom      42.93269293     17.02064066      0.00000000 C
  constrain_relaxation z
atom      43.20086060      1.99457286      0.00000000 C
  constrain_relaxation z
atom      43.38370108      4.84404977      0.00000000 C
  constrain_relaxation z
atom      43.47640159      6.26763932      0.00000000 C
  constrain_relaxation z
atom      43.66395299      9.11483360      0.00000000 C
  constrain_relaxation z
atom      43.75758119     10.53765530      0.00000000 C
  constrain_relaxation z
atom      43.94183885     13.38217415      0.00000000 C
  constrain_relaxation z
atom      44.03142145     14.80506945      0.00000000 C
  constrain_relaxation z
atom      44.20990027     17.65129388      0.00000000 C
  constrain_relaxation z
atom      44.29743383     19.07498997      0.00000000 C
  constrain_relaxation z
atom      44.47689341      2.62694487      0.00000000 C
  constrain_relaxation z
atom      44.56758333      4.05092518      0.00000000 C
  constrain_relaxation z
atom      44.75417459      6.90031325      0.00000000 C
  constrain_relaxation z
atom      44.84925076      8.32345662      0.00000000 C
  constrain_relaxation z
atom      45.03758041     11.16831859      0.00000000 C
  constrain_relaxation z
atom      45.12972877     12.59089784      0.00000000 C
  constrain_relaxation z
atom      45.30997677     15.43481160      0.00000000 C
  constrain_relaxation z
atom      45.57333850      0.40865934      0.00000000 C
  constrain_relaxation z
atom      45.39707163     16.85817128      0.00000000 C
  constrain_relaxation z
atom      45.66107987      1.83298312      0.00000000 C
  constrain_relaxation z
atom      45.84367224      4.68420601      0.00000000 C
  constrain_relaxation z
atom      45.93768255      6.10814127      0.00000000 C
  constrain_relaxation z
atom      46.12887311      8.95534171      0.00000000 C
  constrain_relaxation z
atom      46.22472002     10.37791765      0.00000000 C
  constrain_relaxation z
atom      46.40999525     13.22018992      0.00000000 C
  constrain_relaxation z
atom      46.49858844     14.64289042      0.00000000 C
  constrain_relaxation z
atom      46.67386610     17.48811365      0.00000000 C
  constrain_relaxation z
atom      46.75896126     18.91220850      0.00000000 C
  constrain_relaxation z
atom      46.93576994      2.46596785      0.00000000 C
  constrain_relaxation z
atom      47.02607007      3.89054504      0.00000000 C
  constrain_relaxation z
atom      47.21529121      6.74185443      0.00000000 C
  constrain_relaxation z
atom      47.31368489      8.16484249      0.00000000 C
  constrain_relaxation z
atom      47.50643818     11.00813747      0.00000000 C
  constrain_relaxation z
atom      47.59938196     12.42993088      0.00000000 C
  constrain_relaxation z
atom      47.77772864     15.27150147      0.00000000 C
  constrain_relaxation z
atom      47.86192131     16.69454953      0.00000000 C
  constrain_relaxation z
atom      48.03346509      0.24591329      0.00000000 C
  constrain_relaxation z
atom      48.11874542      1.67073699      0.00000000 C
  constrain_relaxation z
atom      48.30075655      4.52538348      0.00000000 C
  constrain_relaxation z
atom      48.39689513      5.94965949      0.00000000 C
  constrain_relaxation z
atom      48.59476577      8.79744401      0.00000000 C
  constrain_relaxation z
atom      48.69471793     10.21921022      0.00000000 C
  constrain_relaxation z
atom      48.88170904     13.05789985      0.00000000 C
  constrain_relaxation z
atom      48.96858680     14.47988751      0.00000000 C
  constrain_relaxation z
atom      49.13828540     17.32347322      0.00000000 C
  constrain_relaxation z
atom      49.21919042     18.74801951      0.00000000 C
  constrain_relaxation z
atom      49.39117574      2.30475724      0.00000000 C
  constrain_relaxation z
atom      49.48059058      3.73049954      0.00000000 C
  constrain_relaxation z
atom      49.67402389      6.58521982      0.00000000 C
  constrain_relaxation z
atom      49.77872987      8.00831137      0.00000000 C
  constrain_relaxation z
atom      49.97951265     10.84852603      0.00000000 C
  constrain_relaxation z
atom      50.07390122     12.26946385      0.00000000 C
  constrain_relaxation z
atom      50.24868493     15.10630618      0.00000000 C
  constrain_relaxation z
atom      50.32797404     16.52930064      0.00000000 C
  constrain_relaxation z
atom      50.49131207      0.08136061      0.00000000 C
  constrain_relaxation z
atom      50.57221265      1.50744084      0.00000000 C
  constrain_relaxation z
atom      50.75262778      4.36764982      0.00000000 C
  constrain_relaxation z
atom      50.85202696      5.79293415      0.00000000 C
  constrain_relaxation z
atom      51.06229070      8.64203249      0.00000000 C
  constrain_relaxation z
atom      51.16974657     10.06247865      0.00000000 C
  constrain_relaxation z
atom      51.35965081     12.89527171      0.00000000 C
  constrain_relaxation z
atom      51.44315178     14.31570254      0.00000000 C
  constrain_relaxation z
atom      51.60349274     17.15669298      0.00000000 C
  constrain_relaxation z
atom      51.84060674      2.14296655      0.00000000 C
  constrain_relaxation z
atom      51.67698578     18.58126041      0.00000000 C
  constrain_relaxation z
atom      51.92788238      3.57022679      0.00000000 C
  constrain_relaxation z
atom      52.12798996      6.43198939      0.00000000 C
  constrain_relaxation z
atom      52.24459743      7.85474714      0.00000000 C
  constrain_relaxation z
atom      52.46049392     10.69081268      0.00000000 C
  constrain_relaxation z
atom      52.55723147     12.10981377      0.00000000 C
  constrain_relaxation z
atom      52.72541358     14.93916001      0.00000000 C
  constrain_relaxation z
atom      52.79664606     16.36158494      0.00000000 C
  constrain_relaxation z
atom      52.94588066     19.21199571      0.00000000 C
  constrain_relaxation z
atom      53.01881257      1.34197787      0.00000000 C
  constrain_relaxation z
atom      53.19504910      4.21092045      0.00000000 C
  constrain_relaxation z
atom      53.29911939      5.63843550      0.00000000 C
  constrain_relaxation z
atom      53.53264066      8.49012040      0.00000000 C
  constrain_relaxation z
atom      53.65455021      9.90939427      0.00000000 C
  constrain_relaxation z
atom      53.84875121     12.73181682      0.00000000 C
  constrain_relaxation z
atom      53.92631419     14.15104409      0.00000000 C
  constrain_relaxation z
atom      54.07052722     16.98652281      0.00000000 C
  constrain_relaxation z
atom      54.13173517     18.41142210      0.00000000 C
  constrain_relaxation z
atom      54.28056872      1.97879119      0.00000000 C
  constrain_relaxation z
atom      54.36277962      3.40891793      0.00000000 C
  constrain_relaxation z
atom      54.57209462      6.28248599      0.00000000 C
  constrain_relaxation z
atom      54.71114807      7.70510438      0.00000000 C
  constrain_relaxation z
atom      54.95614463     10.53585974      0.00000000 C
  constrain_relaxation z
atom      55.05533274     11.95207012      0.00000000 C
  constrain_relaxation z
atom      55.21153921     14.77152664      0.00000000 C
  constrain_relaxation z
atom      55.26956343     16.19181860      0.00000000 C
  constrain_relaxation z
atom      55.45424398      1.17239426      0.00000000 C
  constrain_relaxation z
atom      55.62086962      4.05400384      0.00000000 C
  constrain_relaxation z
atom      55.39579850     19.04201870      0.00000000 C
  constrain_relaxation z
atom      55.72976011      5.48408842      0.00000000 C
  constrain_relaxation z
atom      56.00812401      8.34320557      0.00000000 C
  constrain_relaxation z
atom      56.15730628      9.75956094      0.00000000 C
  constrain_relaxation z
atom      56.35751201     12.56981611      0.00000000 C
  constrain_relaxation z
atom      56.42532695     13.98857195      0.00000000 C
  constrain_relaxation z
atom      56.54192629     16.81608835      0.00000000 C
  constrain_relaxation z
atom      56.58426513     18.23990195      0.00000000 C
  constrain_relaxation z
atom      56.70718238      1.81043562      0.00000000 C
  constrain_relaxation z
atom      56.77702168      3.24320102      0.00000000 C
  constrain_relaxation z
atom      56.99542867      6.13398609      0.00000000 C
  constrain_relaxation z
atom      57.17808751      7.55693045      0.00000000 C
  constrain_relaxation z
atom      57.48030584     10.38014658      0.00000000 C
  constrain_relaxation z
atom      57.57890846     11.79785043      0.00000000 C
  constrain_relaxation z
atom      57.87529976      0.99831752      0.00000000 C
  constrain_relaxation z
atom      57.71279769     14.60921995      0.00000000 C
  constrain_relaxation z
atom      57.75212634     16.03009632      0.00000000 C
  constrain_relaxation z
atom      57.84055920     18.87249707      0.00000000 C
  constrain_relaxation z
atom      58.02118090      3.88855622      0.00000000 C
  constrain_relaxation z
atom      58.12788549      5.32388839      0.00000000 C
  constrain_relaxation z
atom      58.49294271      8.19335863      0.00000000 C
  constrain_relaxation z
atom      58.69160155      9.60571273      0.00000000 C
  constrain_relaxation z
atom      58.89473685     12.41334177      0.00000000 C
  constrain_relaxation z
atom      58.94508955     13.83520571      0.00000000 C
  constrain_relaxation z
atom      59.02096749     16.66564733      0.00000000 C
  constrain_relaxation z
atom      59.04104312     18.08607186      0.00000000 C
  constrain_relaxation z
atom      59.11644711      1.63782028      0.00000000 C
  constrain_relaxation z
atom      59.15600055      3.05633919      0.00000000 C
  constrain_relaxation z
atom      59.37890785      5.97247863      0.00000000 C
  constrain_relaxation z
atom      59.64394233      7.39250838      0.00000000 C
  constrain_relaxation z
atom      60.06348437     10.21363343      0.00000000 C
  constrain_relaxation z
atom      60.14330106     11.64433969      0.00000000 C
  constrain_relaxation z
atom      60.29925936      0.85231844      0.00000000 C
  constrain_relaxation z
atom      60.23175728     14.47388939      0.00000000 C
  constrain_relaxation z
atom      60.24932655     15.90262472      0.00000000 C
  constrain_relaxation z
atom      60.28843331     18.73677375      0.00000000 C
  constrain_relaxation z
atom      60.38247945      3.69074296      0.00000000 C
  constrain_relaxation z
atom      60.44505627      5.10230851      0.00000000 C
  constrain_relaxation z
atom      61.00290187      8.00042145      0.00000000 C
  constrain_relaxation z
atom      61.29866486      9.42626604      0.00000000 C
  constrain_relaxation z
atom      61.52873071      1.50742177      0.00000000 C
  constrain_relaxation z
atom      61.53392951      2.90170661      0.00000000 C
  constrain_relaxation z
atom      61.46021190     12.27686269      0.00000000 C
  constrain_relaxation z
atom      61.48099975     13.71775229      0.00000000 C
  constrain_relaxation z
atom      61.50481755     16.57617806      0.00000000 C
  constrain_relaxation z
atom      61.50950803     17.99623906      0.00000000 C
  constrain_relaxation z
atom      61.65477075      5.71005018      0.00000000 C
  constrain_relaxation z
atom      62.02333235      7.06150037      0.00000000 C
  constrain_relaxation z
atom      62.74766379      0.79620642      0.00000000 C
  constrain_relaxation z
atom      62.74820609      3.55356111      0.00000000 C
  constrain_relaxation z
atom      62.74795010      4.90760902      0.00000000 C
  constrain_relaxation z
atom      62.74738310     10.06025539      0.00000000 C
  constrain_relaxation z
atom      62.74764803     11.51448614      0.00000000 C
  constrain_relaxation z
atom      62.74776718     14.42119350      0.00000000 C
  constrain_relaxation z
atom      62.74756433     15.85041300      0.00000000 C
  constrain_relaxation z
atom      62.74787658     18.68843970      0.00000000 C
  constrain_relaxation z
atom      63.47417032      7.05911714      0.00000000 C
  constrain_relaxation z
atom      63.96725719      1.50429601      0.00000000 C
  constrain_relaxation z
atom      63.96162006      2.89862367      0.00000000 C
  constrain_relaxation z
atom      63.84222087      5.70720711      0.00000000 C
  constrain_relaxation z
atom      64.03526174     12.27343734      0.00000000 C
  constrain_relaxation z
atom      64.01413328     13.71443002      0.00000000 C
  constrain_relaxation z
atom      63.99080609     16.57300418      0.00000000 C
  constrain_relaxation z
atom      63.98565989     17.99311973      0.00000000 C
  constrain_relaxation z
atom      64.19742625      9.42206663      0.00000000 C
  constrain_relaxation z
atom      64.49464078      7.99603706      0.00000000 C
  constrain_relaxation z
atom      65.05095832      5.09617692      0.00000000 C
  constrain_relaxation z
atom      65.19603956      0.84614625      0.00000000 C
  constrain_relaxation z
atom      65.11395455      3.68466181      0.00000000 C
  constrain_relaxation z
atom      65.26377464     14.46744230      0.00000000 C
  constrain_relaxation z
atom      65.24578396     15.89628039      0.00000000 C
  constrain_relaxation z
atom      65.20733376     18.73056689      0.00000000 C
  constrain_relaxation z
atom      65.43236267     10.20681727      0.00000000 C
  constrain_relaxation z
atom      65.35205632     11.63770787      0.00000000 C
  constrain_relaxation z
atom      65.85300667      7.38420698      0.00000000 C
  constrain_relaxation z
atom      66.33967295      3.04711491      0.00000000 C
  constrain_relaxation z
atom      66.11814519      5.96378999      0.00000000 C
  constrain_relaxation z
atom      66.37960557      1.62860221      0.00000000 C
  constrain_relaxation z
atom      66.55010620     13.82560432      0.00000000 C
  constrain_relaxation z
atom      66.47464085     16.65622873      0.00000000 C
  constrain_relaxation z
atom      66.45413705     18.07671897      0.00000000 C
  constrain_relaxation z
atom      66.60087546     12.40362220      0.00000000 C
  constrain_relaxation z
atom      66.80448972      9.59529658      0.00000000 C
  constrain_relaxation z
atom      67.00412284      8.18270111      0.00000000 C
  constrain_relaxation z
atom      67.47532871      3.87641464      0.00000000 C
  constrain_relaxation z
atom      67.36828805      5.31186926      0.00000000 C
  constrain_relaxation z
atom      67.62009140      0.98595489      0.00000000 C
  constrain_relaxation z
atom      67.78282642     14.59657832      0.00000000 C
  constrain_relaxation z
atom      67.74303874     16.01754102      0.00000000 C
  constrain_relaxation z
atom      67.65525614     18.86008037      0.00000000 C
  constrain_relaxation z
atom      67.91658138     11.78490002      0.00000000 C
  constrain_relaxation z
atom      68.01587812     10.36704284      0.00000000 C
  constrain_relaxation z
atom      68.50143689      6.11939765      0.00000000 C
  constrain_relaxation z
atom      68.31840018      7.54263991      0.00000000 C
  constrain_relaxation z
atom      68.78896406      1.79508132      0.00000000 C
  constrain_relaxation z
atom      68.71877315      3.22790363      0.00000000 C
  constrain_relaxation z
atom      69.06996783     13.97279909      0.00000000 C
  constrain_relaxation z
atom      68.95379769     16.80050052      0.00000000 C
  constrain_relaxation z
atom      68.91101064     18.22437709      0.00000000 C
  constrain_relaxation z
atom      69.13832147     12.55392631      0.00000000 C
  constrain_relaxation z
atom      69.48862324      8.32642325      0.00000000 C
  constrain_relaxation z
atom      69.33866265      9.74299619      0.00000000 C
  constrain_relaxation z
atom      69.76635196      5.46615825      0.00000000 C
  constrain_relaxation z
atom      70.04129956      1.15390299      0.00000000 C
  constrain_relaxation z
atom      69.87562191      4.03591269      0.00000000 C
  constrain_relaxation z
atom      70.10013639     19.02348170      0.00000000 C
  constrain_relaxation z
atom      70.28423556     14.75274739      0.00000000 C
  constrain_relaxation z
atom      70.22572774     16.17310742      0.00000000 C
  constrain_relaxation z
atom      70.44023485     11.93290706      0.00000000 C
  constrain_relaxation z
atom      70.78503491      7.68482398      0.00000000 C
  constrain_relaxation z
atom      70.54008976     10.51655481      0.00000000 C
  constrain_relaxation z
atom      70.92455790      6.26196049      0.00000000 C
  constrain_relaxation z
atom      71.21563878      1.95740811      0.00000000 C
  constrain_relaxation z
atom      71.13304162      3.38765014      0.00000000 C
  constrain_relaxation z
atom      71.56910418     14.12907544      0.00000000 C
  constrain_relaxation z
atom      71.42534839     16.96480517      0.00000000 C
  constrain_relaxation z
atom      71.36369047     18.38976723      0.00000000 C
  constrain_relaxation z
atom      71.64723023     12.70973862      0.00000000 C
  constrain_relaxation z
atom      71.96390422      8.46720546      0.00000000 C
  constrain_relaxation z
atom      71.84132016      9.88668304      0.00000000 C
  constrain_relaxation z
atom      72.30138460      4.18689962      0.00000000 C
  constrain_relaxation z
atom      72.19688932      5.61458970      0.00000000 C
  constrain_relaxation z
atom      72.47682544      1.31746689      0.00000000 C
  constrain_relaxation z
atom      72.55017217     19.18740228      0.00000000 C
  constrain_relaxation z
atom      72.77052224     14.91422260      0.00000000 C
  constrain_relaxation z
atom      72.69878584     16.33673134      0.00000000 C
  constrain_relaxation z
atom      73.03575607     10.66531901      0.00000000 C
  constrain_relaxation z
atom      72.93838597     12.08446268      0.00000000 C
  constrain_relaxation z
atom      73.25140283      7.82843823      0.00000000 C
  constrain_relaxation z
atom      73.56793785      3.54300166      0.00000000 C
  constrain_relaxation z
atom      73.36852043      6.40548187      0.00000000 C
  constrain_relaxation z
atom      73.65563907      2.11561775      0.00000000 C
  constrain_relaxation z
atom      73.81856507     18.55353002      0.00000000 C
  constrain_relaxation z
atom      74.05238207     14.28755912      0.00000000 C
  constrain_relaxation z
atom      73.89251591     17.12888904      0.00000000 C
  constrain_relaxation z
atom      74.13643190     12.86702689      0.00000000 C
  constrain_relaxation z
atom      74.43413030      8.61301234      0.00000000 C
  constrain_relaxation z
atom      74.32607182     10.03363073      0.00000000 C
  constrain_relaxation z
atom      74.74375060      4.33767369      0.00000000 C
  constrain_relaxation z
atom      74.64389539      5.76312471      0.00000000 C
  constrain_relaxation z
atom      75.00482677      0.05074369      0.00000000 C
  constrain_relaxation z
atom      74.92348194      1.47693091      0.00000000 C
  constrain_relaxation z
atom      75.24737492     15.07523542      0.00000000 C
  constrain_relaxation z
atom      75.16758085     16.49832692      0.00000000 C
  constrain_relaxation z
atom      75.51674692     10.81686397      0.00000000 C
  constrain_relaxation z
atom      75.42176940     12.23794296      0.00000000 C
  constrain_relaxation z
atom      75.82239847      6.55268230      0.00000000 C
  constrain_relaxation z
atom      75.71717136      7.97595180      0.00000000 C
  constrain_relaxation z
atom      76.01522425      3.69730148      0.00000000 C
  constrain_relaxation z
atom      76.10509448      2.27142452      0.00000000 C
  constrain_relaxation z
atom      76.27644920     18.71424152      0.00000000 C
  constrain_relaxation z
atom      76.52703524     14.44560562      0.00000000 C
  constrain_relaxation z
atom      76.35783004     17.28959529      0.00000000 C
  constrain_relaxation z
atom      76.80107810     10.18424332      0.00000000 C
  constrain_relaxation z
atom      76.61445555     13.02350484      0.00000000 C
  constrain_relaxation z
atom      76.90159937      8.76232358      0.00000000 C
  constrain_relaxation z
atom      77.19559482      4.48941667      0.00000000 C
  constrain_relaxation z
atom      77.09897320      5.91384407      0.00000000 C
  constrain_relaxation z
atom      77.46274022      0.20927801      0.00000000 C
  constrain_relaxation z
atom      77.37699050      1.63421547      0.00000000 C
  constrain_relaxation z
atom      77.71842392     15.23433176      0.00000000 C
  constrain_relaxation z
atom      77.63372684     16.65748256      0.00000000 C
  constrain_relaxation z
atom      77.98983456     10.97035001      0.00000000 C
  constrain_relaxation z
atom      77.89633734     12.39227466      0.00000000 C
  constrain_relaxation z
atom      78.28107995      6.70327429      0.00000000 C
  constrain_relaxation z
atom      78.18216972      8.12641989      0.00000000 C
  constrain_relaxation z
atom      78.56051636      2.42663081      0.00000000 C
  constrain_relaxation z
atom      78.46974268      3.85134464      0.00000000 C
  constrain_relaxation z
atom      78.82232696     17.44817375      0.00000000 C
  constrain_relaxation z
atom      78.73674505     18.87238364      0.00000000 C
  constrain_relaxation z
atom      78.99710663     14.60249618      0.00000000 C
  constrain_relaxation z
atom      79.27107758     10.33684724      0.00000000 C
  constrain_relaxation z
atom      79.08622849     13.17967357      0.00000000 C
  constrain_relaxation z
atom      79.55816155      6.06629356      0.00000000 C
  constrain_relaxation z
atom      79.36746800      8.91412466      0.00000000 C
  constrain_relaxation z
atom      79.83469039      1.79043540      0.00000000 C
  constrain_relaxation z
atom      79.65266827      4.64221227      0.00000000 C
  constrain_relaxation z
atom      79.92291781      0.36598893      0.00000000 C
  constrain_relaxation z
atom      80.18624812     15.39155334      0.00000000 C
  constrain_relaxation z
atom      80.09864454     16.81502724      0.00000000 C
  constrain_relaxation z
atom      80.45871464     11.12442536      0.00000000 C
  constrain_relaxation z
atom      80.36602838     12.54713391      0.00000000 C
  constrain_relaxation z
atom      80.74217812      6.85567850      0.00000000 C
  constrain_relaxation z
atom      80.64658351      8.27896590      0.00000000 C
  constrain_relaxation z
atom      81.01941512      2.58158275      0.00000000 C
  constrain_relaxation z
atom      80.92823218      4.00569584      0.00000000 C
  constrain_relaxation z
atom      81.28635583     17.60529885      0.00000000 C
  constrain_relaxation z
atom      81.19832379     19.02911393      0.00000000 C
  constrain_relaxation z
atom      81.55443265     13.33556683      0.00000000 C
  constrain_relaxation z
atom      81.46433151     14.75858564      0.00000000 C
  constrain_relaxation z
atom      81.73822809     10.49049915      0.00000000 C
  constrain_relaxation z
atom      82.01943479      6.21974722      0.00000000 C
  constrain_relaxation z
atom      81.83238125      9.06753735      0.00000000 C
  constrain_relaxation z
atom      82.29493960      1.94598789      0.00000000 C
  constrain_relaxation z
atom      82.11263638      4.79601577      0.00000000 C
  constrain_relaxation z
atom      82.38452651      0.52197226      0.00000000 C
  constrain_relaxation z
atom      82.56307927     16.97142862      0.00000000 C
  constrain_relaxation z
atom      82.65226647     15.54789534      0.00000000 C
  constrain_relaxation z
atom      82.92528551     11.27895895      0.00000000 C
  constrain_relaxation z
atom      82.83315798     12.70208788      0.00000000 C
  constrain_relaxation z
atom      83.20447377      7.00917912      0.00000000 C
  constrain_relaxation z
atom      83.11072811      8.43262892      0.00000000 C
  constrain_relaxation z
atom      83.48030920      2.73641480      0.00000000 C
  constrain_relaxation z
atom      83.38897606      4.16032777      0.00000000 C
  constrain_relaxation z
atom      83.75016683     17.76137341      0.00000000 C
  constrain_relaxation z
atom      83.66069129     19.18512698      0.00000000 C
  constrain_relaxation z
atom      84.02064953     13.49099224      0.00000000 C
  constrain_relaxation z
atom      83.92994531     14.91427828      0.00000000 C
  constrain_relaxation z
atom      84.29676924      9.22161230      0.00000000 C
  constrain_relaxation z
atom      84.20378790     10.64483002      0.00000000 C
  constrain_relaxation z
atom      84.57422427      4.95030727      0.00000000 C
  constrain_relaxation z
atom      84.48175237      6.37391335      0.00000000 C
  constrain_relaxation z
atom      84.75658532      2.10128612      0.00000000 C
  constrain_relaxation z
atom      84.84696251      0.67754128      0.00000000 C
  constrain_relaxation z
atom      85.02712005     17.12720573      0.00000000 C
  constrain_relaxation z
atom      85.29875114     12.85705316      0.00000000 C
  constrain_relaxation z
atom      85.11723561     15.70374810      0.00000000 C
  constrain_relaxation z
atom      85.57466657      8.58686090      0.00000000 C
  constrain_relaxation z
atom      85.39056231     11.43382031      0.00000000 C
  constrain_relaxation z
atom      85.66737942      7.16343859      0.00000000 C
  constrain_relaxation z
atom      85.94235381      2.89137679      0.00000000 C
  constrain_relaxation z
atom      85.85099071      4.31508240      0.00000000 C
  constrain_relaxation z
atom      86.12359488      0.04287126      0.00000000 C
  constrain_relaxation z
atom      86.21386690     17.91702304      0.00000000 C
  constrain_relaxation z
atom      86.48573379     13.64625455      0.00000000 C
  constrain_relaxation z
atom      86.39473580     15.06966974      0.00000000 C
  constrain_relaxation z
atom      86.76083659      9.37609155      0.00000000 C
  constrain_relaxation z
atom      86.66853908     10.79947807      0.00000000 C
  constrain_relaxation z
atom      87.03669755      5.10487110      0.00000000 C
  constrain_relaxation z
atom      86.94467451      6.52847533      0.00000000 C
  constrain_relaxation z
atom      87.30987008      0.83280979      0.00000000 C
  constrain_relaxation z
atom      87.21904629      2.25648579      0.00000000 C
  constrain_relaxation z
atom      87.58160091     15.85917947      0.00000000 C
  constrain_relaxation z
atom      87.49092662     17.28268280      0.00000000 C
  constrain_relaxation z
atom      87.76345107     13.01207389      0.00000000 C
  constrain_relaxation z
atom      88.03845402      8.74146806      0.00000000 C
  constrain_relaxation z
atom      87.85512347     11.58870983      0.00000000 C
  constrain_relaxation z
atom      88.31367872      4.46996838      0.00000000 C
  constrain_relaxation z
atom      88.13062490      7.31801730      0.00000000 C
  constrain_relaxation z
atom      88.40506784      3.04637314      0.00000000 C
  constrain_relaxation z
atom      88.58675539      0.19819369      0.00000000 C
  constrain_relaxation z
atom      88.67750097     18.07243302      0.00000000 C
  constrain_relaxation z
atom      88.95016964     13.80146915      0.00000000 C
  constrain_relaxation z
atom      88.85899324     15.22488885      0.00000000 C
  constrain_relaxation z
atom      89.22472087      9.53086900      0.00000000 C
  constrain_relaxation z
atom      89.13280177     10.95427599      0.00000000 C
  constrain_relaxation z
atom      89.49966713      5.25969037      0.00000000 C
  constrain_relaxation z
atom      89.40792316      6.68323088      0.00000000 C
  constrain_relaxation z
atom      89.77304140      0.98800554      0.00000000 C
  constrain_relaxation z
atom      89.68199965      2.41160739      0.00000000 C
  constrain_relaxation z
atom      90.04560496     16.01444143      0.00000000 C
  constrain_relaxation z
atom      89.95462964     17.43796235      0.00000000 C
  constrain_relaxation z
atom      90.31926674     11.74364730      0.00000000 C
  constrain_relaxation z
atom      90.22768971     13.16709580      0.00000000 C
  constrain_relaxation z
atom      90.50219754      8.89626958      0.00000000 C
  constrain_relaxation z
atom      90.77677236      4.62494307      0.00000000 C
  constrain_relaxation z
atom      90.59404838      7.47277498      0.00000000 C
  constrain_relaxation z
atom      91.05006127      0.35341007      0.00000000 C
  constrain_relaxation z
atom      90.86814919      3.20136399      0.00000000 C
  constrain_relaxation z
atom      91.32291722     15.38003130      0.00000000 C
  constrain_relaxation z
atom      91.14107655     18.22765079      0.00000000 C
  constrain_relaxation z
atom      91.41422715     13.95656884      0.00000000 C
  constrain_relaxation z
atom      91.68851236      9.68573953      0.00000000 C
  constrain_relaxation z
atom      91.59676930     11.10917202      0.00000000 C
  constrain_relaxation z
atom      91.96293558      5.41461363      0.00000000 C
  constrain_relaxation z
atom      91.87134052      6.83812014      0.00000000 C
  constrain_relaxation z
atom      92.23636791      1.14316080      0.00000000 C
  constrain_relaxation z
atom      92.14520583      2.56670733      0.00000000 C
  constrain_relaxation z
atom      92.50939434     16.16962951      0.00000000 C
  constrain_relaxation z
atom      92.41823172     17.59313221      0.00000000 C
  constrain_relaxation z
atom      92.78318731     11.89864886      0.00000000 C
  constrain_relaxation z
atom      92.69163493     13.32210345      0.00000000 C
  constrain_relaxation z
atom      93.05759034      7.62768758      0.00000000 C
  constrain_relaxation z
atom      92.96592284      9.05116661      0.00000000 C
  constrain_relaxation z
atom      93.33144565      3.35641460      0.00000000 C
  constrain_relaxation z
atom      93.24011430      4.77996224      0.00000000 C
  constrain_relaxation z
atom      93.51345801      0.50856350      0.00000000 C
  constrain_relaxation z
atom      93.78665937     15.53511969      0.00000000 C
  constrain_relaxation z
atom      93.60459544     18.38280607      0.00000000 C
  constrain_relaxation z
atom      94.06060470     11.26412445      0.00000000 C
  constrain_relaxation z
atom      93.87804939     14.11162003      0.00000000 C
  constrain_relaxation z
atom      94.33489791      6.99309528      0.00000000 C
  constrain_relaxation z
atom      94.15225748      9.84065537      0.00000000 C
  constrain_relaxation z
atom      94.42637942      5.56958601      0.00000000 C
  constrain_relaxation z
atom      94.69975931      1.29826929      0.00000000 C
  constrain_relaxation z
atom      94.60856868      2.72181093      0.00000000 C
  constrain_relaxation z
atom      94.97302485     16.32472924      0.00000000 C
  constrain_relaxation z
atom      94.88174763     17.74824317      0.00000000 C
  constrain_relaxation z
atom      95.24698082     12.05362924      0.00000000 C
  constrain_relaxation z
atom      95.15539045     13.47709234      0.00000000 C
  constrain_relaxation z
atom      95.52123814      7.78265461      0.00000000 C
  constrain_relaxation z
atom      95.42964721      9.20611556      0.00000000 C
  constrain_relaxation z
atom      95.79488154      3.51149889      0.00000000 C
  constrain_relaxation z
atom      95.70360354      4.93501688      0.00000000 C
  constrain_relaxation z
atom      95.97686927      0.66368429      0.00000000 C
  constrain_relaxation z
atom      96.06806048     18.53793585      0.00000000 C
  constrain_relaxation z
atom      96.25024914     15.69015959      0.00000000 C
  constrain_relaxation z
atom      96.52437113     11.41908704      0.00000000 C
  constrain_relaxation z
atom      96.34173062     14.26665084      0.00000000 C
  constrain_relaxation z
atom      96.79857887      7.14812654      0.00000000 C
  constrain_relaxation z
atom      96.61602428      9.99561755      0.00000000 C
  constrain_relaxation z
atom      97.07203378      2.87694139      0.00000000 C
  constrain_relaxation z
atom      96.88996927      5.72462583      0.00000000 C
  constrain_relaxation z
atom      97.16317084      1.45338984      0.00000000 C
  constrain_relaxation z
atom      97.43651462     16.47978342      0.00000000 C
  constrain_relaxation z
atom      97.34518391     17.90332801      0.00000000 C
  constrain_relaxation z
atom      97.71070513     12.20857768      0.00000000 C
  constrain_relaxation z
atom      97.61903869     13.63206000      0.00000000 C
  constrain_relaxation z
atom      97.98499404      7.93764404      0.00000000 C
  constrain_relaxation z
atom      97.89344112      9.36109717      0.00000000 C
  constrain_relaxation z
atom      98.25839814      3.66660990      0.00000000 C
  constrain_relaxation z
atom      98.16723464      5.09011776      0.00000000 C
  constrain_relaxation z
atom      98.44026122      0.81879377      0.00000000 C
  constrain_relaxation z
atom      98.53142421     18.69303940      0.00000000 C
  constrain_relaxation z
atom      98.80528892     14.42162581      0.00000000 C
  constrain_relaxation z
atom      98.71369377     15.84513270      0.00000000 C
  constrain_relaxation z
atom      99.07986254     10.15057007      0.00000000 C
  constrain_relaxation z
atom      98.98811791     11.57400600      0.00000000 C
  constrain_relaxation z
atom      99.26240192      7.30317927      0.00000000 C
  constrain_relaxation z
atom      99.53555367      3.03209782      0.00000000 C
  constrain_relaxation z
atom      99.35371233      5.87971464      0.00000000 C
  constrain_relaxation z
atom      99.62656864      1.60854359      0.00000000 C
  constrain_relaxation z
atom      99.80848171     18.05837953      0.00000000 C
  constrain_relaxation z
atom     100.08258300     13.78697382      0.00000000 C
  constrain_relaxation z
atom      99.89985799     16.63480305      0.00000000 C
  constrain_relaxation z
atom     100.17443052     12.36347825      0.00000000 C
  constrain_relaxation z
atom     100.44893939      8.09265402      0.00000000 C
  constrain_relaxation z
atom     100.35736027      9.51609772      0.00000000 C
  constrain_relaxation z
atom     100.72200191      3.82178057      0.00000000 C
  constrain_relaxation z
atom     100.63102538      5.24530746      0.00000000 C
  constrain_relaxation z
atom     100.90358932      0.97395021      0.00000000 C
  constrain_relaxation z
atom     100.99463278     18.84813974      0.00000000 C
  constrain_relaxation z
atom     101.26870890     14.57651708      0.00000000 C
  constrain_relaxation z
atom     101.17696453     16.00005748      0.00000000 C
  constrain_relaxation z
atom     101.54383380     10.30547083      0.00000000 C
  constrain_relaxation z
atom     101.45191095     11.72887761      0.00000000 C
  constrain_relaxation z
atom     101.81763817      6.03485819      0.00000000 C
  constrain_relaxation z
atom     101.72646333      7.45828183      0.00000000 C
  constrain_relaxation z
atom     101.99913123      3.18731701      0.00000000 C
  constrain_relaxation z
atom     102.08987639      1.76376068      0.00000000 C
  constrain_relaxation z
atom     102.27156581     18.21337151      0.00000000 C
  constrain_relaxation z
atom     102.54600920     13.94173288      0.00000000 C
  constrain_relaxation z
atom     102.36295485     16.78977914      0.00000000 C
  constrain_relaxation z
atom     102.82150841      9.67103768      0.00000000 C
  constrain_relaxation z
atom     102.63817944     12.51828305      0.00000000 C
  constrain_relaxation z
atom     102.91318093      8.24767240      0.00000000 C
  constrain_relaxation z
atom     103.18570768      3.97706046      0.00000000 C
  constrain_relaxation z
atom     103.09503207      5.40057071      0.00000000 C
  constrain_relaxation z
atom     103.36676281      1.12914731      0.00000000 C
  constrain_relaxation z
atom     103.45759008     19.00326288      0.00000000 C
  constrain_relaxation z
atom     103.73196186     14.73127401      0.00000000 C
  constrain_relaxation z
atom     103.63993834     16.15487910      0.00000000 C
  constrain_relaxation z
atom     104.00809676     10.46026647      0.00000000 C
  constrain_relaxation z
atom     103.91579801     11.88365922      0.00000000 C
  constrain_relaxation z
atom     104.28189834      6.19007747      0.00000000 C
  constrain_relaxation z
atom     104.19089973      7.61349877      0.00000000 C
  constrain_relaxation z
atom     104.55304241      1.91908189      0.00000000 C
  constrain_relaxation z
atom     104.46276976      3.34272980      0.00000000 C
  constrain_relaxation z
atom     104.82564763     16.94466686      0.00000000 C
  constrain_relaxation z
atom     104.73428471     18.36837025      0.00000000 C
  constrain_relaxation z
atom     105.00925885     14.09631289      0.00000000 C
  constrain_relaxation z
atom     105.28607439      9.82592653      0.00000000 C
  constrain_relaxation z
atom     105.10197137     12.67289172      0.00000000 C
  constrain_relaxation z
atom     105.55940056      5.55600165      0.00000000 C
  constrain_relaxation z
atom     105.37788511      8.40269507      0.00000000 C
  constrain_relaxation z
atom     105.82967043      1.28441166      0.00000000 C
  constrain_relaxation z
atom     105.64951472      4.13253979      0.00000000 C
  constrain_relaxation z
atom     105.92005543     19.15846832      0.00000000 C
  constrain_relaxation z
atom     106.19488922     14.88583708      0.00000000 C
  constrain_relaxation z
atom     106.10241704     16.30944308      0.00000000 C
  constrain_relaxation z
atom     106.47285158     10.61491508      0.00000000 C
  constrain_relaxation z
atom     106.37986995     12.03813908      0.00000000 C
  constrain_relaxation z
atom     106.74669307      6.34546926      0.00000000 C
  constrain_relaxation z
atom     106.65598785      7.76876016      0.00000000 C
  constrain_relaxation z
atom     107.01595465      2.07462781      0.00000000 C
  constrain_relaxation z
atom     106.92647513      3.49837185      0.00000000 C
  constrain_relaxation z
atom     107.28766694     17.09942068      0.00000000 C
  constrain_relaxation z
atom     107.19633802     18.52333525      0.00000000 C
  constrain_relaxation z
atom     107.56591471     12.82712352      0.00000000 C
  constrain_relaxation z
atom     107.47216974     14.25057223      0.00000000 C
  constrain_relaxation z
atom     107.84348233      8.55766011      0.00000000 C
  constrain_relaxation z
atom     107.75135489      9.98078693      0.00000000 C
  constrain_relaxation z
atom     108.02437405      5.71185399      0.00000000 C
  constrain_relaxation z
atom     108.29211372      1.43998605      0.00000000 C
  constrain_relaxation z
atom     108.11356331      4.28831894      0.00000000 C
  constrain_relaxation z
atom     108.38170512      0.01596633      0.00000000 C
  constrain_relaxation z
atom     108.56401013     16.46373506      0.00000000 C
  constrain_relaxation z
atom     108.65721193     15.04000270      0.00000000 C
  constrain_relaxation z
atom     108.93841539     10.76924491      0.00000000 C
  constrain_relaxation z
atom     108.84426226     12.19221221      0.00000000 C
  constrain_relaxation z
atom     109.21231076      6.50116153      0.00000000 C
  constrain_relaxation z
atom     109.12220855      7.92418431      0.00000000 C
  constrain_relaxation z
atom     109.47832252      2.23063647      0.00000000 C
  constrain_relaxation z
atom     109.39028832      3.65444690      0.00000000 C
  constrain_relaxation z
atom     109.74841641     17.25405109      0.00000000 C
  constrain_relaxation z
atom     109.65723411     18.67816978      0.00000000 C
  constrain_relaxation z
atom     110.03006288     12.98078479      0.00000000 C
  constrain_relaxation z
atom     109.93446879     14.40407004      0.00000000 C
  constrain_relaxation z
atom     110.31061478      8.71261286      0.00000000 C
  constrain_relaxation z
atom     110.21792866     10.13531780      0.00000000 C
  constrain_relaxation z
atom     110.57800074      4.44471921      0.00000000 C
  constrain_relaxation z
atom     110.49039517      5.86819305      0.00000000 C
  constrain_relaxation z
atom     110.75372841      1.59596586      0.00000000 C
  constrain_relaxation z
atom     110.84195805      0.17151989      0.00000000 C
  constrain_relaxation z
atom     111.02398043     16.61753388      0.00000000 C
  constrain_relaxation z
atom     111.30917730     12.34562085      0.00000000 C
  constrain_relaxation z
atom     111.11848740     15.19345339      0.00000000 C
  constrain_relaxation z
atom     111.59041376      8.08007384      0.00000000 C
  constrain_relaxation z
atom     111.40556746     10.92289471      0.00000000 C
  constrain_relaxation z
atom     111.67953657      6.65724916      0.00000000 C
  constrain_relaxation z
atom     111.93990232      2.38736493      0.00000000 C
  constrain_relaxation z
atom     111.85431779      3.81156873      0.00000000 C
  constrain_relaxation z
atom     112.20690594     17.40839887      0.00000000 C
  constrain_relaxation z
atom     112.11613199     18.83311626      0.00000000 C
  constrain_relaxation z
atom     112.49447657     13.13332731      0.00000000 C
  constrain_relaxation z
atom     112.39556637     14.55646862      0.00000000 C
  constrain_relaxation z
atom     112.78030430      8.86746949      0.00000000 C
  constrain_relaxation z
atom     112.68680769     10.28938853      0.00000000 C
  constrain_relaxation z
atom     113.04291543      4.60226101      0.00000000 C
  constrain_relaxation z
atom     112.95821732      6.02541034      0.00000000 C
  constrain_relaxation z
atom     113.29965392      0.32773620      0.00000000 C
  constrain_relaxation z
atom     113.21390377      1.75267133      0.00000000 C
  constrain_relaxation z
atom     113.57767164     15.34589834      0.00000000 C
  constrain_relaxation z
atom     113.48105036     16.77032294      0.00000000 C
  constrain_relaxation z
atom     113.77504213     12.49741550      0.00000000 C
  constrain_relaxation z
atom     114.06218111      8.23623725      0.00000000 C
  constrain_relaxation z
atom     113.87556273     11.07549481      0.00000000 C
  constrain_relaxation z
atom     114.31880772      3.97014170      0.00000000 C
  constrain_relaxation z
atom     114.14960117      6.81413705      0.00000000 C
  constrain_relaxation z
atom     114.40019168      2.54550411      0.00000000 C
  constrain_relaxation z
atom     114.57154536     18.98831480      0.00000000 C
  constrain_relaxation z
atom     114.66141562     17.56243590      0.00000000 C
  constrain_relaxation z
atom     114.95946635     13.28379002      0.00000000 C
  constrain_relaxation z
atom     114.85423819     14.70705237      0.00000000 C
  constrain_relaxation z
atom     115.25486171      9.02179768      0.00000000 C
  constrain_relaxation z
atom     115.15988622     10.44286772      0.00000000 C
  constrain_relaxation z
atom     115.50904807      4.76141451      0.00000000 C
  constrain_relaxation z
atom     115.42925406      6.18450162      0.00000000 C
  constrain_relaxation z
atom     115.75314444      0.48501598      0.00000000 C
  constrain_relaxation z
atom     115.67180160      1.91119550      0.00000000 C
  constrain_relaxation z
atom     116.03273362     15.49661137      0.00000000 C
  constrain_relaxation z
atom     115.93287893     16.92205636      0.00000000 C
  constrain_relaxation z
atom     116.35055492     11.22610205      0.00000000 C
  constrain_relaxation z
atom     116.24249684     12.64671806      0.00000000 C
  constrain_relaxation z
atom     116.54018797      8.39270978      0.00000000 C
  constrain_relaxation z
atom     116.78409973      4.13084266      0.00000000 C
  constrain_relaxation z
atom     116.62423516      6.97218078      0.00000000 C
  constrain_relaxation z
atom     116.85805536      2.70620764      0.00000000 C
  constrain_relaxation z
atom     117.02098168     19.14411746      0.00000000 C
  constrain_relaxation z
atom     117.30809245     14.85424168      0.00000000 C
  constrain_relaxation z
atom     117.10868076     17.71672764      0.00000000 C
  constrain_relaxation z
atom     117.42521328     13.43129596      0.00000000 C
  constrain_relaxation z
atom     117.73822004      9.17527446      0.00000000 C
  constrain_relaxation z
atom     117.64085574     10.59440511      0.00000000 C
  constrain_relaxation z
atom     117.97781211      4.92300698      0.00000000 C
  constrain_relaxation z
atom     117.90607808      6.34550990      0.00000000 C
  constrain_relaxation z
atom     118.19976645      0.64446898      0.00000000 C
  constrain_relaxation z
atom     118.12642687      2.07233220      0.00000000 C
  constrain_relaxation z
atom     118.47970531     15.64513719      0.00000000 C
  constrain_relaxation z
atom     118.37520844     17.07281823      0.00000000 C
  constrain_relaxation z
atom     118.83527825     11.37304341      0.00000000 C
  constrain_relaxation z
atom     118.71269339     12.79251429      0.00000000 C
  constrain_relaxation z
atom     119.02935479      8.54999292      0.00000000 C
  constrain_relaxation z
atom     119.31288176      2.86996886      0.00000000 C
  constrain_relaxation z
atom     119.25122640      4.29492587      0.00000000 C
  constrain_relaxation z
atom     119.10747412      7.13066367      0.00000000 C
  constrain_relaxation z
atom     119.46093283      0.00451837      0.00000000 C
  constrain_relaxation z
atom     119.54353235     17.87208170      0.00000000 C
  constrain_relaxation z
atom     119.75200968     14.99775023      0.00000000 C
  constrain_relaxation z
atom     120.13648525     10.74316178      0.00000000 C
  constrain_relaxation z
atom     119.89154280     13.57490191      0.00000000 C
  constrain_relaxation z
atom     120.23632748      9.32682623      0.00000000 C
  constrain_relaxation z
atom     120.45081747      5.08663490      0.00000000 C
  constrain_relaxation z
atom     120.39231549      6.50698466      0.00000000 C
  constrain_relaxation z
atom     120.63523851      0.80804047      0.00000000 C
  constrain_relaxation z
atom     120.57640798      2.23624837      0.00000000 C
  constrain_relaxation z
atom     120.80091713     17.22379672      0.00000000 C
  constrain_relaxation z
atom     120.91018618     15.79356152      0.00000000 C
  constrain_relaxation z
atom     121.33788952     11.51672351      0.00000000 C
  constrain_relaxation z
atom     121.18792723     12.93328305      0.00000000 C
  constrain_relaxation z
atom     121.53820518      8.70580258      0.00000000 C
  constrain_relaxation z
atom     121.76549173      3.03536290      0.00000000 C
  constrain_relaxation z
atom     121.72271205      4.45923603      0.00000000 C
  constrain_relaxation z
atom     121.60654874      7.28694270      0.00000000 C
  constrain_relaxation z
atom     121.88753657      0.16685223      0.00000000 C
  constrain_relaxation z
atom     121.95772999     18.03182593      0.00000000 C
  constrain_relaxation z
atom     122.35812119     13.71707344      0.00000000 C
  constrain_relaxation z
atom     122.17505725     15.14030194      0.00000000 C
  constrain_relaxation z
atom     122.66064460     10.89266896      0.00000000 C
  constrain_relaxation z
atom     122.75991388      9.47483210      0.00000000 C
  constrain_relaxation z
atom     123.05635949      0.97600360      0.00000000 C
  constrain_relaxation z
atom     123.02120127      2.39965430      0.00000000 C
  constrain_relaxation z
atom     122.93342548      5.24221008      0.00000000 C
  constrain_relaxation z
atom     122.89364836      6.66315524      0.00000000 C
  constrain_relaxation z
atom     123.30816708     15.94784930      0.00000000 C
  constrain_relaxation z
atom     123.20112499     17.38330166      0.00000000 C
  constrain_relaxation z
atom     123.67236131     13.07699961      0.00000000 C
  constrain_relaxation z
atom     123.87201020     11.66441514      0.00000000 C
  constrain_relaxation z
atom     124.07556214      8.85611006      0.00000000 C
  constrain_relaxation z
atom     124.29680685      0.33335042      0.00000000 C
  constrain_relaxation z
atom     124.22227724      3.18302832      0.00000000 C
  constrain_relaxation z
atom     124.20178301      4.60351496      0.00000000 C
  constrain_relaxation z
atom     124.12632254      7.43414327      0.00000000 C
  constrain_relaxation z
atom     124.55824331     15.29591384      0.00000000 C
  constrain_relaxation z
atom     124.33673274     18.21263532      0.00000000 C
  constrain_relaxation z
atom     124.82344204     13.87549525      0.00000000 C
  constrain_relaxation z
atom     125.32433640      9.62203403      0.00000000 C
  constrain_relaxation z
atom     125.24406770     11.05289455      0.00000000 C
  constrain_relaxation z
atom     125.48031382      1.11580924      0.00000000 C
  constrain_relaxation z
atom     125.46901703      2.52918531      0.00000000 C
  constrain_relaxation z
atom     125.43057505      5.36346946      0.00000000 C
  constrain_relaxation z
atom     125.41259202      6.79230379      0.00000000 C
  constrain_relaxation z
atom     125.56239655     17.57508968      0.00000000 C
  constrain_relaxation z
atom     125.62536938     16.16356424      0.00000000 C
  constrain_relaxation z
atom     126.18172556     13.26369102      0.00000000 C
  constrain_relaxation z
atom     126.47903889     11.83765621      0.00000000 C
  constrain_relaxation z
atom     126.70902501      0.45764428      0.00000000 C
  constrain_relaxation z
atom     126.69059667      3.26666163      0.00000000 C
  constrain_relaxation z
atom     126.68546625      4.68671758      0.00000000 C
  constrain_relaxation z
atom     126.66213229      7.54533670      0.00000000 C
  constrain_relaxation z
atom     126.64102579      8.98626043      0.00000000 C
  constrain_relaxation z
atom     126.83402216     15.55257922      0.00000000 C
  constrain_relaxation z
atom     126.71466338     18.36113862      0.00000000 C
  constrain_relaxation z
atom     127.20221301     14.20063556      0.00000000 C
  constrain_relaxation z


==> anc/geometry.in.007_57.3D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    116.72032137      0.00000000     -0.00000000
lattice_vector      0.00000000     19.25282235      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom     116.85503058      1.14718085     13.24735540 C
atom     116.85203425      2.55329625     13.00276070 C
atom     116.84764860      5.39162924     12.53129293 C
atom     116.84575247      6.80911929     12.31971424 C
atom     116.84491258      9.72130736     12.05350876 C
atom     116.84620177     11.18061962     12.10667615 C
atom     116.86109014     16.19798565     13.75318166 C
atom     116.85997688     17.59352557     13.68841613 C
atom       0.85853290     14.10287508     13.03851341 C
atom       1.26489454     15.41035580     13.44793279 C
atom       1.36914395      0.42115479     13.23801979 C
atom       1.35835281      3.24730093     12.77743161 C
atom       1.35276572      4.66058013     12.54770346 C
atom       1.34741810      7.51676998     12.13039540 C
atom       1.35030408      8.95166014     11.98803201 C
atom       1.37421281     18.26276881     13.43853232 C
atom       1.47316577     11.83688014     12.06818117 C
atom       1.77571293     13.23463665     12.40649846 C
atom       2.44028795     16.04127173     13.05877842 C
atom       2.52029963     17.47637044     13.10109788 C
atom       2.56108516      1.07761592     12.82145664 C
atom       2.56050823      2.49458319     12.62103245 C
atom       2.55461562      5.33284158     12.19425215 C
atom       2.55013667      6.75318223     11.99092578 C
atom       2.58135358      9.60746262     11.70330665 C
atom       2.63483664     11.04450907     11.70741657 C
atom       3.07651806     13.83797520     12.11883907 C
atom       3.69670796      0.29205566     12.45332683 C
atom       3.36917818     15.23488399     12.36641466 C
atom       3.65308101     18.11658600     12.54047884 C
atom       3.72825539      3.14263451     12.13035110 C
atom       3.72952307      4.56004438     11.93866980 C
atom       3.73884769      7.40073322     11.55950873 C
atom       3.75338548      8.82212329     11.41508678 C
atom       3.90747972     11.65952007     11.37536037 C
atom       4.09699856     13.06692217     11.50371165 C
atom       4.52474260     15.88465857     11.85116601 C
atom       4.67209164     17.31175560     11.94855241 C
atom       4.82269599      0.92990564     11.86190434 C
atom       4.85236331      2.35439706     11.73538756 C
atom       4.88208374      5.19766317     11.40184357 C
atom       4.89028619      6.61558705     11.22866106 C
atom       4.94957195      9.45011668     10.96044868 C
atom       5.01707903     10.87302734     10.92331038 C
atom       5.31509009     13.69507300     11.06759922 C
atom       5.50356167     15.10703394     11.18709281 C
atom       5.87739961      0.13148478     11.32735628 C
atom       5.78909735     17.95481193     11.34697035 C
atom       5.97368074      2.98651663     11.13015386 C
atom       5.99769515      4.40778872     10.98736348 C
atom       6.04166484      7.24377781     10.68098160 C
atom       6.07370993      8.66338484     10.55705264 C
atom       6.22258585     11.49670378     10.46126938 C
atom       6.35488102     12.91318844     10.49631463 C
atom       6.66078783     15.74583973     10.65463615 C
atom       6.98709519      0.76644924     10.70061454 C
atom       7.04527437      2.19116098     10.62310477 C
atom       6.79542184     17.16614480     10.71812465 C
atom       7.12168004      5.03554527     10.38163645 C
atom       7.15106227      6.45402455     10.24734596 C
atom       7.23952159      9.28972442     10.02684757 C
atom       7.31035939     10.70927196      9.97393798 C
atom       7.53720306     13.54328499      9.99495072 C
atom       7.67473989     14.96039552     10.04377948 C
atom       8.02041213     -0.02613181     10.11924816 C
atom       7.92283170     17.80321273     10.12552614 C
atom       8.15643898      2.82141251      9.99346817 C
atom       8.20290988      4.24295337      9.89117476 C
atom       8.28648579      7.08113568      9.66014249 C
atom       8.33489812      8.50111796      9.56162766 C
atom       8.48282534     11.33682095      9.45175826 C
atom       8.58782146     12.75649956      9.44541426 C
atom       8.82811924     15.59367826      9.49593706 C
atom       8.94321424     17.01427601      9.52079014 C
atom       9.13631963      0.60614253      9.50108226 C
atom       9.20923511      2.02901408      9.44772779 C
atom       9.32155855      4.87079130      9.27388054 C
atom       9.37029972      6.29111485      9.17376978 C
atom       9.48438473      9.12845832      8.99958582 C
atom       9.55774578     10.54862535      8.94460713 C
atom       9.75098950     13.38602431      8.90970729 C
atom       9.86229982     14.80548963      8.91806452 C
atom      10.07727375     17.64679572      8.93524362 C
atom      10.32560347      2.65866469      8.82669624 C
atom      10.17156068     19.06822958      8.92161586 C
atom      10.38742969      4.07959612      8.75145589 C
atom      10.50220464      6.91902671      8.57888407 C
atom      10.56311070      8.33899439      8.50106589 C
atom      10.71395601     11.17721438      8.39367474 C
atom      10.80630120     12.59716994      8.36859364 C
atom      11.01106805     15.43658890      8.35852987 C
atom      11.11209786     16.85703804      8.35607408 C
atom      11.29679362      0.44629760      8.31789791 C
atom      11.37547942      1.86769919      8.27412773 C
atom      11.51111003      4.70845172      8.14229615 C
atom      11.57330532      6.12909240      8.06659725 C
atom      11.70633486      8.96751451      7.92713044 C
atom      11.78202330     10.38814071      7.87515526 C
atom      11.95947505     13.22682758      7.81457419 C
atom      12.05679577     14.64729764      7.80030728 C
atom      12.24980226     17.48787515      7.77551752 C
atom      12.33977756     18.90888064      7.75268752 C
atom      12.50055048      2.49718479      7.66887006 C
atom      12.57158461      3.91817383      7.60979498 C
atom      12.70711428      6.75768221      7.47591459 C
atom      12.77647635      8.17814379      7.41264146 C
atom      12.93109909     11.01705583      7.31251314 C
atom      13.01772262     12.43748454      7.27885221 C
atom      13.20310910     15.27743364      7.23539313 C
atom      13.29570241     16.69807485      7.21644823 C
atom      13.47283197      0.28607100      7.16245291 C
atom      13.55353443      1.70688740      7.12182954 C
atom      13.70248712      4.54727666      7.01409482 C
atom      13.77324250      5.96776271      6.95383425 C
atom      13.91907324      8.80717968      6.83820673 C
atom      13.99692474     10.22761925      6.79009130 C
atom      14.16705390     13.06709436      6.71804035 C
atom      14.25688092     14.48759983      6.69152544 C
atom      14.43741055     17.32789998      6.64239477 C
atom      14.52401362     18.74867413      6.61269366 C
atom      14.68721813      2.33650523      6.53217349 C
atom      14.76326883      3.75727066      6.48220436 C
atom      14.91167657      6.59691699      6.37213234 C
atom      14.98625961      8.01755464      6.31867154 C
atom      15.14456567     10.85683200      6.22567673 C
atom      15.22857664     12.27746528      6.18841333 C
atom      15.40401580     15.11727095      6.12764712 C
atom      15.66360861      0.12558759      6.03471819 C
atom      15.49195026     16.53803174      6.09952114 C
atom      15.74511510      1.54639637      5.99505851 C
atom      15.90137588      4.38648414      5.90062771 C
atom      15.97723314      5.80711562      5.84957006 C
atom      16.13120673      8.64665085      5.74958698 C
atom      16.21082085     10.06723582      5.70472782 C
atom      16.37792929     12.90690600      5.62833972 C
atom      16.46410450     14.32746188      5.59560562 C
atom      16.63739035     17.16776023      5.53282274 C
atom      16.72207899     18.58840978      5.49893809 C
atom      16.88632066      2.17589510      5.41974721 C
atom      16.96519874      3.59651900      5.37482123 C
atom      17.12110130      6.43641494      5.27881162 C
atom      17.19909820      7.85695030      5.23164421 C
atom      17.36020337     10.69660354      5.14453330 C
atom      17.44322886     12.11713597      5.10608407 C
atom      17.61369147     14.95714869      5.03676252 C
atom      17.86778693     19.21804184      4.93269298 C
atom      17.69899659     16.37778070      5.00352974 C
atom      17.94970458      1.38590785      4.89353206 C
atom      18.11016438      4.22594769      4.80672483 C
atom      18.18897583      5.64660617      4.76121886 C
atom      18.34807563      8.48626178      4.67099399 C
atom      18.42887065      9.90692209      4.62872361 C
atom      18.59499251     12.74662655      4.55123820 C
atom      18.67935026     14.16730515      4.51558541 C
atom      18.84895981     17.00736919      4.44577170 C
atom      18.93263478     18.42808162      4.40967988 C
atom      19.09748666      2.01536148      4.33135822 C
atom      19.17800427      3.43603855      4.28934789 C
atom      19.33837462      6.27590469      4.20187057 C
atom      19.41845951      7.69651413      4.15860318 C
atom      19.58156612     10.53626102      4.07577749 C
atom      19.66433815     11.95684028      4.03723128 C
atom      19.83248757     14.79681515      3.96407947 C
atom      19.91655219     16.21743118      3.92840976 C
atom      20.16612034      1.22539927      3.81586814 C
atom      20.08390547     19.05759541      3.85464780 C
atom      20.32904675      4.06544070      3.73358511 C
atom      20.40961104      5.48603601      3.69140907 C
atom      20.57188841      8.32588248      3.60733201 C
atom      20.65352017      9.74647758      3.56692852 C
atom      20.81956782     12.58631824      3.48976324 C
atom      20.90311651     14.00692036      3.45292080 C
atom      21.07105767     16.84698764      3.37994528 C
atom      21.15423128     18.26763660      3.34288190 C
atom      21.31961195      1.85488627      3.26533169 C
atom      21.40113244      3.27554597      3.22511525 C
atom      21.56411894      6.11543289      3.14272929 C
atom      21.64546803      7.53606524      3.10190558 C
atom      21.81006392     10.37587268      3.02223547 C
atom      21.89287318     11.79650762      2.98401201 C
atom      22.06012812     14.63641573      2.90957780 C
atom      22.14364506     16.05708770      2.87286916 C
atom      22.39290708      1.06496246      2.75955236 C
atom      22.31040187     18.89711817      2.79801760 C
atom      22.55729026      3.90494668      2.68008206 C
atom      22.63892083      5.32558523      2.63988753 C
atom      22.80307936      8.16542702      2.55971311 C
atom      22.88538834      9.58602532      2.52060455 C
atom      23.05165457     12.42595638      2.44434117 C
atom      23.13497978     13.84655365      2.40719339 C
atom      23.30222518     16.68657901      2.33303563 C
atom      23.55103953      1.69440648      2.21880083 C
atom      23.38528388     18.10719744      2.29566694 C
atom      23.63316829      3.11502464      2.17970285 C
atom      23.79775001      5.95500019      2.10042739 C
atom      23.87987434      7.37559689      2.06115646 C
atom      24.04547588     10.21552370      1.98367268 C
atom      24.12842633     11.63611238      1.94594151 C
atom      24.29549609     14.47604927      1.87136400 C
atom      24.37877930     15.89667357      1.83431483 C
atom      24.62807466      0.90450039      1.72103124 C
atom      24.54542524     18.73667379      1.75917295 C
atom      24.79336751      3.74446275      1.64331684 C
atom      24.87561014      5.16510418      1.60435116 C
atom      25.04100735      8.00501511      1.52661518 C
atom      25.12371355      9.42562437      1.48840313 C
atom      25.29034356     12.26555349      1.41308629 C
atom      25.37363164     13.68618785      1.37600733 C
atom      25.54066329     16.52610709      1.30150791 C
atom      25.78969945      1.53395040      1.18778375 C
atom      25.62368023     17.94677548      1.26409080 C
atom      25.87221211      2.95459669      1.14934806 C
atom      26.03771576      5.79451989      1.07203338 C
atom      26.12033839      7.21513853      1.03372643 C
atom      26.28661987     10.05514221      0.95769597 C
atom      26.36973494     11.47568754      0.92040420 C
atom      26.53685093     14.31561415      0.84605474 C
atom      26.62006773     15.73623340      0.80891186 C
atom      26.86937349      0.74405345      0.69577104 C
atom      26.78662759     18.57624690      0.73371303 C
atom      27.03523748      3.58403441      0.61906459 C
atom      27.11788558      5.00466662      0.58090691 C
atom      27.28400225      7.84458783      0.50470069 C
atom      27.36695622      9.26514039      0.46706320 C
atom      27.53393529     12.10510017      0.39248634 C
atom      27.61719572     13.52570666      0.35547912 C
atom      27.78412971     16.36568585      0.28088693 C
atom      27.86706368     17.78634564      0.24335918 C
atom      28.03321567      1.37346089      0.16728655 C
atom      28.11591000      2.79412482      0.12924163 C
atom      28.28205310      5.63411057      0.05314518 C
atom      28.36498309      7.05473154      0.01543946 C
atom      28.53170129      9.89471127     -0.05963698 C
atom      28.61498447     11.31527860     -0.09666211 C
atom      28.78196746     14.15516639     -0.17101470 C
atom      28.86511079     15.57581005     -0.20828627 C
atom      29.11426825      0.58356559     -0.32173019 C
atom      29.03148418     18.41573283     -0.28385219 C
atom      29.28041435      3.42355454     -0.39773740 C
atom      29.36332684      4.84422554     -0.43534773 C
atom      29.52999099      7.68414256     -0.51051287 C
atom      29.61315785      9.10472430     -0.54767246 C
atom      29.78025446     11.94475089     -0.62203961 C
atom      29.86342342     13.36534164     -0.65924726 C
atom      30.03002333     16.20522660     -0.73444229 C
atom      30.11283172     17.62585347     -0.77223305 C
atom      30.27891816      1.21300589     -0.84835789 C
atom      30.36174289      2.63365094     -0.88611290 C
atom      30.52834369      5.47363300     -0.96130770 C
atom      30.61156442      6.89426432     -0.99839969 C
atom      30.77868030      9.73427999     -1.07258508 C
atom      30.86192966     11.15486654     -1.10972581 C
atom      31.02867910     13.99469072     -1.18478408 C
atom      31.11156754     15.41533566     -1.22245557 C
atom      31.27752945     18.25520702     -1.29891356 C
atom      31.36022840      0.42310102     -1.33683462 C
atom      31.52654094      3.26313608     -1.41244350 C
atom      31.60965530      4.68378536     -1.44978261 C
atom      31.77687167      7.52372473     -1.52365484 C
atom      31.86026609      8.94438438     -1.56043411 C
atom      32.02721860     11.78410612     -1.63531985 C
atom      32.11027804     13.20478371     -1.67272298 C
atom      32.27629924     16.04466029     -1.74913127 C
atom      32.35879663     17.46534214     -1.78748692 C
atom      32.52454510      1.05260997     -1.86405784 C
atom      32.60745229      2.47330223     -1.90167676 C
atom      32.77447715      5.31327189     -1.97607534 C
atom      32.85797971      6.73388922     -2.01261717 C
atom      33.02534610      9.57361718     -2.08662691 C
atom      33.10863509     10.99428167     -2.12367858 C
atom      33.27503811     13.83422648     -2.19927860 C
atom      33.35754289     15.25481812     -2.23780741 C
atom      33.52265863     18.09489303     -2.31571048 C
atom      33.60507095      0.26274694     -2.35420530 C
atom      33.77143523      3.10254399     -2.43000981 C
atom      33.85474779      4.52325833     -2.46662725 C
atom      34.02266179      7.36328654     -2.53945147 C
atom      34.10626344      8.78386657     -2.57601723 C
atom      34.27327538     11.62380589     -2.65051010 C
atom      34.35606610     13.04440885     -2.68854730 C
atom      34.52104775     15.88432009     -2.76705603 C
atom      34.60301794     17.30499612     -2.80641491 C
atom      34.76824218      0.89197325     -2.88427137 C
atom      34.85106447      2.31267337     -2.92204148 C
atom      35.01855697      5.15273292     -2.99513329 C
atom      35.10243322      6.57339806     -3.03111091 C
atom      35.27043026      9.41337428     -3.10394054 C
atom      35.35369095     10.83406466     -3.14113994 C
atom      35.51923726     13.67376367     -3.21876778 C
atom      35.60101371     15.09441577     -3.25868381 C
atom      35.84698009      0.10208424     -3.37833112 C
atom      35.76496300     17.93426404     -3.33911920 C
atom      36.01321559      2.94223839     -3.45394088 C
atom      36.09685719      4.36292332     -3.48992233 C
atom      36.26558362      7.20292004     -3.56119933 C
atom      36.34955632      8.62355145     -3.59712394 C
atom      36.51657166     11.46339264     -3.67223960 C
atom      36.59868785     12.88395644     -3.71162780 C
atom      36.76198639     15.72375005     -3.79362240 C
atom      36.84306624     17.14433396     -3.83468073 C
atom      37.00714414      0.73162517     -3.91462116 C
atom      37.08986000      2.15226925     -3.95225495 C
atom      37.25824207      4.99243308     -4.02376360 C
atom      37.34273369      6.41304642     -4.05849407 C
atom      37.51174912      9.25298120     -4.12968482 C
atom      37.59500510     10.67358581     -4.16721766 C
atom      37.75917957     13.51329615     -4.24790990 C
atom      37.83984531     14.93389190     -4.29006648 C
atom      38.08259847     19.19444939     -4.41571456 C
atom      38.00140902     17.77376124     -4.37501470 C
atom      38.24866326      2.78177771     -4.49142028 C
atom      38.33290929      4.20249597     -4.52629083 C
atom      38.50341534      7.04257005     -4.59397182 C
atom      38.58823351      8.46322960     -4.62862762 C
atom      38.75531818     11.30288696     -4.70407525 C
atom      38.83664527     12.72352537     -4.74526634 C
atom      38.99705225     15.56319146     -4.83307834 C
atom      39.23842927      0.57107912     -4.96114265 C
atom      39.07652206     16.98385208     -4.87717934 C
atom      39.32099853      1.99178219     -4.99885722 C
atom      39.49098055      4.83209573     -5.06707141 C
atom      39.57672422      6.25273063     -5.09920090 C
atom      39.74807447      9.09266465     -5.16651964 C
atom      39.83156342     10.51320498     -5.20396893 C
atom      39.99383359     13.35283842     -5.28884451 C
atom      40.07252968     14.77335993     -5.33476734 C
atom      40.22994771     17.61323613     -5.42787763 C
atom      40.30961258     19.03387311     -5.47125498 C
atom      40.47527792      2.62142578     -5.54739539 C
atom      40.56058989      4.04208194     -5.57988106 C
atom      40.73482366      6.88238310     -5.64037040 C
atom      40.82140365      8.30293429     -5.67212606 C
atom      40.98944279     11.14255117     -5.74648601 C
atom      41.06963691     12.56307301     -5.79016342 C
atom      41.22517085     15.40257071     -5.88762481 C
atom      41.45976193      0.41055805     -6.02837942 C
atom      41.30180276     16.82322276     -5.93717496 C
atom      41.54201570      1.83137462     -6.06642969 C
atom      41.71489575      4.67180999     -6.12831581 C
atom      41.80334265      6.09256209     -6.15528088 C
atom      41.97942754      8.93239550     -6.21418201 C
atom      42.06394952     10.35304414     -6.25045662 C
atom      42.22350613     13.19213873     -6.34104685 C
atom      42.29902486     14.61277688     -6.39319176 C
atom      42.44905299     17.45243242     -6.50038531 C
atom      42.52598509     18.87322510     -6.54871864 C
atom      42.69074804      2.46112847     -6.62595649 C
atom      42.77794812      3.88189585     -6.65416478 C
atom      42.95933004      6.72233058     -6.70080062 C
atom      43.04942725      8.14280573     -6.72645925 C
atom      43.22054442     10.98220575     -6.79656672 C
atom      43.29902891     12.40261014     -6.84355341 C
atom      43.44658272     15.24191367     -6.95661065 C
atom      43.51817597     16.66240064     -7.01542964 C
atom      43.66896148      0.25002848     -7.11999170 C
atom      43.75042341      1.67086472     -7.15896938 C
atom      43.92864135      4.51184522     -7.20989827 C
atom      44.02174616      5.93247820     -7.22752384 C
atom      44.20754098      8.77230013     -7.26924798 C
atom      44.29460980     10.19271734     -7.30201035 C
atom      44.45060801     13.03156324     -7.39995487 C
atom      44.52085110     14.45202265     -7.46199503 C
atom      44.65831220     17.29150148     -7.59312511 C
atom      44.73026401     18.71249909     -7.65065530 C
atom      44.89251668      2.30091765     -7.73133154 C
atom      44.98301135      3.72196951     -7.75262067 C
atom      45.17681177      6.56254462     -7.77463794 C
atom      45.27416848      7.98302459     -7.78819237 C
atom      45.45223140     10.82162264     -7.84712403 C
atom      45.52866023     12.24221557     -7.89799977 C
atom      45.66356036     15.08056291     -8.03525401 C
atom      45.72673055     16.50120725     -8.10966847 C
atom      45.86430598      0.08919201     -8.23865266 C
atom      45.94369926      1.51059529     -8.28087852 C
atom      46.12933007      4.35278221     -8.31592627 C
atom      46.23070828      5.77324177     -8.31696230 C
atom      46.43547934      8.61268644     -8.32531664 C
atom      46.52813746     10.03267991     -8.34964600 C
atom      46.68030045     12.87070131     -8.45515622 C
atom      46.74210493     14.29065709     -8.53207194 C
atom      46.85902206     17.13006058     -8.70247353 C
atom      47.07729216      2.14156444     -8.86843598 C
atom      46.92178413     18.55099648     -8.77641878 C
atom      47.17199828      3.56296536     -8.88047524 C
atom      47.38716842      6.40436022     -8.86055171 C
atom      47.49845464      7.82384635     -8.85130703 C
atom      47.69201678     10.66117789     -8.88476966 C
atom      47.76605317     12.08135874     -8.93887008 C
atom      47.88196147     14.91851857     -9.11164025 C
atom      47.93174828     16.33885565     -9.21085402 C
atom      48.04609713     19.18069204     -9.38256785 C
atom      48.11970528      1.35072668     -9.43457301 C
atom      48.31350866      4.19551118     -9.45119649 C
atom      48.42860414      5.61611300     -9.42491881 C
atom      48.66848122      8.45331852     -9.37243785 C
atom      48.77357780      9.87303339     -9.37811166 C
atom      48.92253772     12.70855971     -9.48690978 C
atom      48.97188260     14.12856951     -9.58478706 C
atom      49.05766746     16.96671590     -9.81453889 C
atom      49.10509433     18.38824941     -9.91604396 C
atom      49.24255448      1.98304146    -10.03955444 C
atom      49.34042922      3.40647365    -10.04429545 C
atom      49.58817172      6.24937871     -9.95964744 C
atom      49.72541285      7.66652742     -9.90982740 C
atom      49.95208847     10.50048005     -9.88740082 C
atom      50.02341076     11.92006696     -9.93986181 C
atom      50.11377088     14.75569418    -10.15942341 C
atom      50.14420028     16.17418973    -10.29340455 C
atom      50.28131771      1.19039559    -10.61076056 C
atom      50.47356133      4.04355784    -10.62546240 C
atom      50.22250018     19.01854056    -10.53409451 C
atom      50.60788624      5.46382784    -10.56046984 C
atom      50.91274114      8.29656351    -10.39991206 C
atom      51.04488631      9.71311575    -10.36408953 C
atom      51.19464158     12.54635864    -10.45869350 C
atom      51.22761339     13.96603912    -10.58231104 C
atom      51.27363435     16.80196849    -10.88875668 C
atom      51.29847066     18.22320482    -11.03165843 C
atom      51.39604349      1.82542561    -11.22792410 C
atom      51.48459448      3.25486321    -11.24630255 C
atom      51.76940343      6.10265679    -11.08337112 C
atom      51.95724028      7.51464130    -10.96261771 C
atom      52.25454837     10.33669436    -10.81640398 C
atom      52.32247072     11.75969848    -10.85284021 C
atom      52.45407707      1.02698127    -11.75547227 C
atom      52.38354532     14.59425873    -11.12055242 C
atom      52.39265569     16.01218443    -11.29419139 C
atom      52.42385960     18.85535102    -11.62892848 C
atom      52.60530958      3.89801815    -11.84025728 C
atom      52.75224985      5.32502744    -11.74123903 C
atom      53.17836542      8.14278812    -11.39088657 C
atom      53.36743049      9.55024190    -11.26129924 C
atom      53.52216362     12.38765602    -11.29914601 C
atom      53.53750480     13.80916672    -11.44341395 C
atom      53.54838645     16.64981542    -11.82412659 C
atom      53.55028166     18.06712553    -12.01701448 C
atom      53.58284147      1.66488306    -12.34104856 C
atom      53.62678616      3.09319623    -12.42759915 C
atom      53.91023829      5.97495409    -12.25039762 C
atom      54.20196336      7.37179816    -12.00105340 C
atom      54.64236391     10.16516187    -11.58668215 C
atom      54.69609885     11.60232765    -11.58137312 C
atom      54.71974516      0.87925311    -12.70465885 C
atom      54.72858326     14.45673292    -11.86868703 C
atom      54.72471490     15.87703052    -12.07320433 C
atom      54.71986190     18.71514767    -12.50317977 C
atom      54.76130960      3.73365441    -12.98381276 C
atom      54.84120015      5.16876261    -12.94000649 C
atom      55.50399042      7.97520733    -12.28375219 C
atom      55.80574774      9.37287038    -11.94360394 C
atom      55.91260902      1.53579996    -13.11811856 C
atom      55.90796397      2.94717584    -13.31866406 C
atom      55.92874511     12.25808671    -11.86078755 C
atom      55.93206579     13.69313855    -12.00306617 C
atom      55.92764629     16.54924271    -12.42311649 C
atom      55.92251413     17.96236324    -12.65484130 C
atom      56.01740478      5.80002581    -13.32542385 C
atom      56.42283231      7.10720347    -12.91380789 C
atom      57.14687794      0.80959279    -13.12445197 C
atom      57.14275471      3.61672678    -13.56572242 C
atom      57.14180884      5.01246788    -13.62926434 C
atom      57.15385589     10.02903969    -11.97819749 C
atom      57.15504296     11.48843671    -11.92362946 C
atom      57.15462007     14.40077936    -12.18966068 C
atom      57.15303733     15.81818757    -12.40276715 C
atom      57.14944179     18.65635984    -12.87835933 C
atom      57.87195931      7.10453925    -12.92346928 C
atom      58.38180464      1.53226558    -13.14439438 C
atom      58.38167538      2.94414083    -13.34267808 C
atom      58.27126884      5.79731645    -13.34190024 C
atom      58.38371603     12.25383240    -11.88274068 C
atom      58.37934763     13.68874865    -12.02773974 C
atom      58.37920408     16.54485519    -12.45081811 C
atom      58.38013911     17.95810964    -12.68300833 C
atom      58.50151315      9.36766900    -11.96118198 C
atom      58.79898122      7.96921024    -12.30406247 C
atom      59.45266876      5.16274606    -12.97574956 C
atom      59.58252731      0.87190512    -12.75680926 C
atom      59.53399991      3.72777993    -13.02593176 C
atom      59.58699968     14.44815654    -11.91919469 C
atom      59.58821226     15.86836423    -12.12663386 C
atom      59.58694908     18.70720751    -12.55734272 C
atom      59.67100533     10.15659633    -11.62254698 C
atom      59.61943503     11.59407192    -11.62245982 C
atom      60.10327423      7.36118703    -12.03857392 C
atom      60.67795402      3.08354226    -12.49140738 C
atom      60.39256223      5.96483623    -12.29558888 C
atom      60.72602356      1.65465146    -12.41197706 C
atom      60.78461151     13.79678030    -11.51513878 C
atom      60.77090928     16.63747584    -11.90257783 C
atom      60.76562888     18.05514011    -12.09577098 C
atom      60.80000447     12.37566595    -11.36405147 C
atom      60.94900958      9.53735555    -11.31321877 C
atom      61.13510590      8.12903982    -11.44157259 C
atom      61.70667537      3.88482913    -11.91456225 C
atom      61.55750076      5.31117175    -11.80533454 C
atom      61.86504996      1.01282805    -11.84841364 C
atom      61.94642488     14.57829106    -11.21673066 C
atom      61.93571182     15.99611926    -11.39432893 C
atom      61.89951350     18.84043818    -11.72715908 C
atom      62.00507818     11.74419848    -10.93432680 C
atom      62.07039623     10.32102183    -10.88940929 C
atom      62.54826223      6.08506979    -11.15722388 C
atom      62.36108508      7.49699847    -11.03090663 C
atom      62.92993779      1.80835132    -11.33284647 C
atom      62.83688956      3.23791211    -11.34093349 C
atom      63.11005671     13.94683950    -10.69627910 C
atom      63.06302101     16.78289936    -11.00950016 C
atom      63.03504572     18.20462307    -11.15072782 C
atom      63.14196649     12.52755109    -10.56436371 C
atom      63.41470840      8.27643778    -10.48509459 C
atom      63.28508996      9.69364513    -10.45313203 C
atom      63.71758916      5.44287991    -10.65419548 C
atom      64.05479775      1.16961707    -10.73599332 C
atom      63.85461317      4.02308084    -10.72890914 C
atom      64.11828091     18.99727159    -10.66732159 C
atom      64.23297065     14.73335697    -10.29540129 C
atom      64.20158069     16.15181310    -10.43267294 C
atom      64.31936433     11.89799411    -10.06079940 C
atom      64.60863902      7.64286024    -10.01362704 C
atom      64.38794496     10.47832970     -9.99943075 C
atom      64.74558415      6.22548034    -10.06626183 C
atom      65.09982662      1.95925518    -10.17445962 C
atom      64.99731510      3.38262053    -10.16850988 C
atom      65.38233606     14.10322497     -9.73648157 C
atom      65.29612520     16.94161959     -9.97055542 C
atom      65.24548283     18.36354730    -10.06851305 C
atom      65.43023961     12.68344364     -9.63109350 C
atom      65.67557412      8.42725089     -9.49594587 C
atom      65.57270038      9.84738836     -9.50654607 C
atom      66.03132718      4.16853650     -9.58608158 C
atom      65.91371318      5.58901824     -9.55224823 C
atom      66.23280618      1.32359596     -9.59008465 C
atom      66.31108960     19.15330716     -9.54679253 C
atom      66.48128304     14.89028701     -9.28294247 C
atom      66.43057747     16.31068497     -9.38384835 C
atom      66.66482073     10.63281107     -9.03605398 C
atom      66.59328164     12.05301716     -9.09818056 C
atom      66.85310080      7.79444932     -8.99374222 C
atom      67.18266580      3.53289376     -9.03690364 C
atom      66.96404495      6.37467021     -9.00363879 C
atom      67.28160773      2.11152485     -9.03422655 C
atom      67.44471344     18.52043478     -8.95940237 C
atom      67.62839447     14.25939265     -8.71865988 C
atom      67.51071543     17.09923700     -8.89000077 C
atom      67.68911357     12.83951200     -8.63631470 C
atom      67.92646438      8.58079772     -8.48857610 C
atom      67.83562060     10.00104516     -8.51762707 C
atom      68.23301385      4.31993938     -8.48537728 C
atom      68.12942878      5.74043127     -8.48093600 C
atom      68.50861538      0.05585161     -8.43294294 C
atom      68.42495771      1.47744207     -8.46717981 C
atom      68.71548920     15.04655051     -8.23948427 C
atom      68.65114091     16.46729673     -8.31394222 C
atom      68.92214571     10.78731532     -8.03739136 C
atom      68.84758009     12.20796263     -8.09446988 C
atom      69.19282059      6.52722863     -7.95643077 C
atom      69.09571474      7.94795416     -7.97037893 C
atom      69.38906495      3.68613571     -7.94351621 C
atom      69.48292937      2.26503150     -7.92941166 C
atom      69.65164077     18.67604821     -7.86380152 C
atom      69.86542217     14.41502158     -7.68173553 C
atom      69.72667844     17.25488539     -7.81104422 C
atom      70.08700484     10.15524870     -7.50919927 C
atom      69.93520679     12.99453797     -7.61639755 C
atom      70.17264045      8.73465264     -7.47226622 C
atom      70.45160928      4.47337656     -7.41572718 C
atom      70.35678673      5.89405079     -7.42987102 C
atom      70.71948632      0.21093999     -7.34524697 C
atom      70.63443086      1.63186427     -7.37753241 C
atom      70.94782852     15.20217008     -7.19271007 C
atom      70.87480189     16.62276168     -7.25047551 C
atom      71.17106213     10.94201825     -7.02444185 C
atom      71.09368920     12.36251888     -7.07563223 C
atom      71.42852986      6.68128309     -6.92137358 C
atom      71.33856115      8.10194328     -6.94784839 C
atom      71.70131493      2.41941187     -6.85773533 C
atom      71.61135722      3.84024586     -6.88054238 C
atom      71.95096342     17.41017266     -6.74918343 C
atom      71.87124335     18.83111544     -6.79303517 C
atom      72.10270388     14.57000327     -6.64544234 C
atom      72.33479011     10.30966911     -6.49499277 C
atom      72.17819310     13.14927717     -6.59158302 C
atom      72.59309066      6.04846294     -6.39561444 C
atom      72.41837844      8.88886336     -6.45554549 C
atom      72.85919283      1.78665677     -6.31851346 C
atom      72.68277470      4.62757629     -6.37074974 C
atom      72.94442691      0.36571486     -6.28588876 C
atom      73.18440874     15.35715423     -6.15589344 C
atom      73.10624847     16.77792358     -6.20374244 C
atom      73.41878386     11.09651780     -6.01060782 C
atom      73.33916042     12.51715924     -6.05698864 C
atom      73.67081040      6.83568488     -5.89911915 C
atom      73.58424699      8.25639196     -5.93170958 C
atom      73.93350957      2.57407078     -5.81415863 C
atom      73.84602525      3.99483751     -5.84269935 C
atom      74.18535413     17.56526004     -5.70883124 C
atom      74.10322239     18.98600976     -5.74816734 C
atom      74.42362027     13.30425592     -5.57352401 C
atom      74.34454363     14.72488918     -5.62006987 C
atom      74.58399811     10.46413566     -5.48520400 C
atom      74.83723506      6.20295724     -5.37739940 C
atom      74.66704112      9.04347146     -5.44556189 C
atom      75.09666945      1.94138602     -5.28589737 C
atom      74.92410531      4.78220168     -5.34673792 C
atom      75.18169906      0.52056671     -5.25247521 C
atom      75.34687472     16.93282343     -5.17661773 C
atom      75.42790951     15.51203604     -5.13450598 C
atom      75.66935544     11.25114861     -5.00425090 C
atom      75.58812732     12.67189889     -5.04699206 C
atom      75.91959402      6.99015222     -4.89063986 C
atom      75.83463211      8.41094532     -4.92596437 C
atom      76.17685899      2.72872415     -4.79420069 C
atom      76.09082659      4.14956382     -4.82608984 C
atom      76.42943863     17.72009060     -4.68958764 C
atom      76.34606862     19.14089376     -4.72672519 C
atom      76.67410333     13.45900214     -4.56734604 C
atom      76.59279867     14.87972087     -4.60933856 C
atom      76.92025013      9.19806445     -4.44604017 C
atom      76.83711949     10.61878184     -4.48504822 C
atom      77.17395383      4.93686791     -4.34090450 C
atom      77.08849146      6.35760872     -4.37446965 C
atom      77.34428330      2.09615906     -4.27519201 C
atom      77.42912737      0.67541515     -4.24105105 C
atom      77.59593860     17.08764765     -4.16823800 C
atom      77.84212382     12.82660761     -4.04891310 C
atom      77.67855653     15.66692952     -4.12931606 C
atom      78.09018410      8.56559176     -3.93190604 C
atom      77.92448010     11.40589850     -4.00872415 C
atom      78.17447667      7.14486161     -3.89561171 C
atom      78.42897228      2.88347576     -3.79336125 C
atom      78.34377545      4.30424665     -3.82710373 C
atom      78.59779818      0.04290012     -3.72468658 C
atom      78.68170779     17.87494286     -3.68859191 C
atom      78.93003179     13.61374815     -3.57379581 C
atom      78.84733646     15.03451422     -3.61293598 C
atom      79.17826847      9.35268778     -3.45755961 C
atom      79.09494383     10.77350560     -3.49580639 C
atom      79.43054961      5.09150701     -3.35003860 C
atom      79.34578864      6.51230288     -3.38496637 C
atom      79.68437629      0.83016226     -3.24693293 C
atom      79.59967873      2.25095394     -3.28163147 C
atom      79.93531473     15.82177042     -3.13815705 C
atom      79.85185942     17.24253092     -3.17544982 C
atom      80.10088736     12.98140015     -3.06207596 C
atom      80.35031237      8.72021476     -2.94855946 C
atom      80.18407245     11.56068585     -3.02374069 C
atom      80.60278910      4.45902890     -2.84166205 C
atom      80.43445652      7.29948207     -2.91203744 C
atom      80.68754408      3.03825502     -2.80690004 C
atom      80.85604250      0.19771359     -2.73731233 C
atom      80.94022124     18.02978038     -2.70157075 C
atom      81.19036237     13.76857127     -2.59061861 C
atom      81.10692055     15.18930267     -2.62824407 C
atom      81.44019187      9.50741783     -2.47832056 C
atom      81.35650762     10.92819064     -2.51572252 C
atom      81.69201427      5.24629324     -2.36999552 C
atom      81.60760599      6.66706738     -2.40556289 C
atom      81.94499734      0.98502213     -2.26505928 C
atom      81.86048122      2.40580578     -2.30016870 C
atom      82.19662225     15.97651284     -2.15746766 C
atom      82.11275134     17.39725842     -2.19396956 C
atom      82.44678059     11.71533569     -2.04610176 C
atom      82.36318707     13.13609719     -2.08343599 C
atom      82.61371931      8.87510536     -1.97253120 C
atom      82.86568070      4.61380811     -1.86496011 C
atom      82.69776554      7.45430883     -1.93605791 C
atom      83.11838125      0.35248183     -1.75948497 C
atom      82.95021663      3.19302448     -1.82968200 C
atom      83.36995286     15.34408401     -1.65157282 C
atom      83.20266612     18.18453548     -1.72384174 C
atom      83.45375884     13.92335325     -1.61471252 C
atom      83.70448205      9.66233998     -1.50420884 C
atom      83.62051948     11.08298786     -1.54095642 C
atom      83.95603827      5.40101262     -1.39584908 C
atom      83.87174327      6.82176684     -1.43170146 C
atom      84.20857343      1.13974293     -1.28996380 C
atom      84.12414831      2.56049561     -1.32532641 C
atom      84.46054324     16.13134151     -1.18289999 C
atom      84.37644241     17.55209085     -1.21900712 C
atom      84.71145348     11.87020156     -1.07315732 C
atom      84.62763611     13.29091037     -1.11001994 C
atom      84.96252555      7.60896556     -0.96359681 C
atom      84.87850489      9.02970084     -1.00005915 C
atom      85.21457676      3.34774704     -0.85640841 C
atom      85.13020944      4.76850388     -0.89198685 C
atom      85.38260218      0.50728052     -0.78575818 C
atom      85.63449611     15.49888302     -0.67847731 C
atom      85.46691757     18.33933751     -0.75014932 C
atom      85.88553285     11.23769693     -0.56894618 C
atom      85.71851497     14.07813484     -0.64211441 C
atom      86.13663028      6.97646334     -0.45952267 C
atom      85.96946885      9.81696650     -0.53221541 C
atom      86.22080128      5.55572039     -0.42341078 C
atom      86.47292073      1.29453190     -0.31655103 C
atom      86.38859466      2.71530356     -0.35215431 C
atom      86.72498228     16.28613211     -0.20964549 C
atom      86.64077504     17.70688295     -0.24556655 C
atom      86.97630086     12.02497077     -0.10075030 C
atom      86.89237357     13.44572968     -0.13736254 C
atom      87.22719856      7.76367060      0.00914289 C
atom      87.14328717      9.18436177     -0.02755939 C
atom      87.47874278      3.50256119      0.11746108 C
atom      87.39457481      4.92330727      0.08146754 C
atom      87.64648463      0.66206352      0.18868598 C
atom      87.73079406     18.49409431      0.22439571 C
atom      87.89849140     15.65372745      0.29588070 C
atom      88.14972365     11.39244543      0.40484931 C
atom      87.98260221     14.23296284      0.33208152 C
atom      88.40052717      7.13131277      0.51515137 C
atom      88.23361668      9.97174087      0.44164875 C
atom      88.65179840      2.87006026      0.62385097 C
atom      88.48445451      5.71054325      0.55174359 C
atom      88.73601688      1.44926950      0.65973367 C
atom      88.98807409     16.44089555      0.76683922 C
atom      88.90381892     17.86167241      0.73098131 C
atom      89.23944117     12.17962571      0.87552355 C
atom      89.15548049     13.60040309      0.83892928 C
atom      89.49001536      7.91854334      0.98633332 C
atom      89.40630414      9.33922190      0.94916002 C
atom      89.74071969      3.65726805      1.09633583 C
atom      89.65677728      5.07802519      1.05986384 C
atom      89.90823343      0.81684346      1.16815296 C
atom      89.99249261     18.64890527      1.20395173 C
atom      90.24434563     14.38760087      1.31156190 C
atom      90.16021819     15.80835970      1.27535557 C
atom      90.49509401     10.12653759      1.42196973 C
atom      90.41141203     11.54723849      1.38473022 C
atom      90.66141817      7.28601373      1.49662111 C
atom      90.91183759      3.02485105      1.60729866 C
atom      90.74499985      5.86527536      1.53397059 C
atom      90.99588012      1.60409357      1.64352871 C
atom      91.16357568     18.01640625      1.71488195 C
atom      91.41540284     13.75519367      1.82278143 C
atom      91.24785968     16.59563009      1.75068093 C
atom      91.49926996     12.33444794      1.85967004 C
atom      91.74891330      8.07321407      1.97248187 C
atom      91.66555888      9.49395369      1.93448311 C
atom      91.99843383      3.81210545      2.08508456 C
atom      91.91486074      5.23286375      2.04784536 C
atom      92.16554988      0.97160219      2.15768780 C
atom      92.24976486     18.80365608      2.19350253 C
atom      92.50189456     14.54240983      2.30072946 C
atom      92.41769173     15.96315858      2.26459794 C
atom      92.75208630     10.28121695      2.41243368 C
atom      92.66874761     11.70192996      2.37443890 C
atom      93.00053922      6.02009711      2.52777432 C
atom      92.91753251      7.44081694      2.48926996 C
atom      93.16644620      3.17961958      2.60303614 C
atom      93.25022571      1.75888077      2.63974694 C
atom      93.41794274     18.17115126      2.71105961 C
atom      93.67018321     13.90987767      2.81820188 C
atom      93.50238804     16.75041257      2.74655268 C
atom      93.91959270      9.64878538      2.93186209 C
atom      93.75399001     12.48914574      2.85529991 C
atom      94.00235670      8.22804273      2.97121362 C
atom      94.24985132      3.96689743      3.08803801 C
atom      94.16689218      5.38764653      3.04954847 C
atom      94.41636368      1.12641143      3.16185090 C
atom      94.50059964     18.95845097      3.19754585 C
atom      94.75347289     14.69711418      3.30328686 C
atom      94.66901609     16.11790224      3.26762725 C
atom      95.00336366     10.43593833      3.41616261 C
atom      94.92036779     11.85669042      3.37722926 C
atom      95.24939624      6.17487559      3.53666964 C
atom      95.16729143      7.59563149      3.49625199 C
atom      95.49714525      1.91369852      3.65251822 C
atom      95.41379647      3.33446552      3.61507789 C
atom      95.74980384     16.90517283      3.75812912 C
atom      95.66499028     18.32594414      3.72346650 C
atom      95.91844877     14.06459403      3.82819739 C
atom      96.16727540      9.80349471      3.94369347 C
atom      96.00237023     12.64386553      3.86521785 C
atom      96.41138134      5.54243956      4.06811712 C
atom      96.24909739      8.38278588      3.98500372 C
atom      96.65886268      1.28120059      4.18434840 C
atom      96.49332986      4.12173055      4.10861171 C
atom      96.74313697     19.11327871      4.21972097 C
atom      96.99782118     14.85186228      4.32177065 C
atom      96.91270669     16.27260351      4.28740581 C
atom      97.24803485     10.59064765      4.43474039 C
atom      97.16533555     12.01134995      4.39484253 C
atom      97.49046560      6.32965441      4.56288128 C
atom      97.40986438      7.75038094      4.51941445 C
atom      97.73500993      2.06851863      4.68514963 C
atom      97.65232904      3.48930659      4.64642374 C
atom      97.98872542     17.05992076      4.78813401 C
atom      97.90309824     18.48074954      4.75523723 C
atom      98.24388703     12.79851154      4.89038829 C
atom      98.15930358     14.21932050      4.85432211 C
atom      98.48883120      8.53747414      5.01456672 C
atom      98.40824127      9.95825267      4.97051274 C
atom      98.64749168      5.69734642      5.10518027 C
atom      98.89142355      1.43605036      5.22821479 C
atom      98.72771708      4.27656410      5.14902314 C
atom      98.97586944      0.01525454      5.26300178 C
atom      99.14764866     16.42730943      5.32585663 C
atom      99.23419293     15.00655172      5.35734169 C
atom      99.48630943     10.74529566      5.46744330 C
atom      99.40371989     12.16596207      5.42694936 C
atom      99.72350962      6.48450644      5.60662406 C
atom      99.64531212      7.90515341      5.55846057 C
atom      99.96234323      2.22341063      5.74006806 C
atom      99.88099488      3.64414213      5.69896803 C
atom     100.21797981     17.21468968      5.83836276 C
atom     100.13089639     18.63544019      5.80888973 C
atom     100.47888446     12.95312168      5.92964870 C
atom     100.39264330     14.37384826      5.89645887 C
atom     100.72246776      8.69222107      6.05784423 C
atom     100.64352839     10.11289181      6.01012725 C
atom     100.95257517      4.43146201      6.20989051 C
atom     100.87531749      5.85223000      6.16017595 C
atom     101.11273877      1.59091420      6.29565990 C
atom     101.19738116      0.16999144      6.32979251 C
atom     101.37305326     16.58195793      6.38386293 C
atom     101.63678641     12.32062953      6.47064449 C
atom     101.46253154     15.16110525      6.40970846 C
atom     101.87517870      8.06008063      6.60991109 C
atom     101.71998783     10.89982059      6.51074859 C
atom     101.94966631      6.63935683      6.66552750 C
atom     102.17827634      2.37830794      6.81872314 C
atom     102.09941857      3.79922181      6.77300514 C
atom     102.43656503     17.36925920      6.91026432 C
atom     102.34698998     18.79007340      6.88647308 C
atom     102.70892522     13.10762948      6.97935838 C
atom     102.61912132     14.52828675      6.95256542 C
atom     102.95239577      8.84688539      7.10959130 C
atom     102.87574864     10.26742898      7.05712715 C
atom     103.16826312      4.58659243      7.28965083 C
atom     103.09625705      6.00718245      7.23001884 C
atom     103.40616161      0.32474601      7.42196855 C
atom     103.32173717      1.74567651      7.38809744 C
atom     103.68314570     15.31552799      7.47706118 C
atom     103.58837035     16.73617367      7.46233864 C
atom     103.86723418     12.47487722      7.51998991 C
atom     104.10294486      8.21483184      7.66684829 C
atom     103.95255581     11.05428905      7.55736113 C
atom     104.30828790      3.95447792      7.86666293 C
atom     104.17173148      6.79435663      7.73383931 C
atom     104.38242159      2.53331266      7.92129694 C
atom     104.54982049     18.94449445      7.99017168 C
atom     104.64339849     17.52339332      8.00531043 C
atom     104.93692932     13.26169479      8.03332370 C
atom     104.83983949     14.68240257      8.01919588 C
atom     105.18386225      9.00154085      8.15924434 C
atom     105.11002913     10.42224160      8.10122539 C
atom     105.37724418      4.74209807      8.38323798 C
atom     105.31398528      6.16283387      8.30721831 C
atom     105.60088564      0.47917442      8.54163167 C
atom     105.51788573      1.90071302      8.50573353 C
atom     105.89623351     15.46919530      8.55781205 C
atom     105.79248011     16.88964487      8.56186784 C
atom     106.19001781     11.20859337      8.59547381 C
atom     106.09947350     12.62883046      8.56591945 C
atom     106.33524647      8.36993442      8.71569175 C
atom     106.51059901      4.11020358      8.97338458 C
atom     106.39509058      6.95005769      8.79925256 C
atom     106.57566450      2.68902116      9.04442160 C
atom     106.73752010     19.09797540      9.12236717 C
atom     107.05562723     14.83498210      9.09340818 C
atom     106.83644010     17.67659797      9.12587695 C
atom     107.16674935     13.41523945      9.08365290 C
atom     107.42557082      9.15650278      9.18966220 C
atom     107.35467283     10.57672726      9.12689255 C
atom     107.58555767      4.89879401      9.47832748 C
atom     107.53586151      6.31917763      9.37621004 C
atom     107.78091618      0.63311688      9.68868857 C
atom     107.70319181      2.05625010      9.64399898 C
atom     108.10036688     15.62054983      9.65292182 C
atom     107.98244856     17.04099092      9.68631394 C
atom     108.44192657     11.36228141      9.60781795 C
atom     108.33916031     12.78238736      9.59698962 C
atom     108.58337952      8.52610830      9.73343936 C
atom     108.76454332      2.84596419     10.17452603 C
atom     108.71466840      4.26788799     10.07552732 C
atom     108.63041219      7.10634471      9.83966613 C
atom     108.90928028     -0.00255453     10.28238819 C
atom     109.01180073     17.82687561     10.27733123 C
atom     109.26426035     14.98410772     10.17629931 C
atom     109.62235635     10.73127598     10.11003282 C
atom     109.40151409     13.56678479     10.12386746 C
atom     109.69042279      9.31166123     10.17189389 C
atom     109.80572564      5.05776337     10.54562026 C
atom     109.77516417      6.47620268     10.40780321 C
atom     109.95094816      0.78706001     10.85055601 C
atom     109.88777501      2.21230145     10.78127653 C
atom     110.15106394     17.18647255     10.84516437 C
atom     110.28842275     15.76663970     10.77123629 C
atom     110.72177143     11.51606513     10.57112846 C
atom     110.59212472     12.93318795     10.60284155 C
atom     110.86409384      8.68204058     10.68326726 C
atom     110.96856041      3.00499459     11.27035366 C
atom     110.94097911      4.42677657     11.12920721 C
atom     110.89527591      7.26283514     10.81567030 C
atom     111.07321805      0.14839538     11.45292369 C
atom     111.16624635     17.97158782     11.46180991 C
atom     111.64289229     13.71261159     11.15399070 C
atom     111.45536750     15.12448839     11.27986676 C
atom     111.93383539     10.88858812     11.01322910 C
atom     111.99876181      9.46550397     11.05869165 C
atom     112.13673077      0.94392977     11.97170669 C
atom     112.10233162      2.36920733     11.85064547 C
atom     112.06649534      5.21364454     11.51908771 C
atom     112.05625488      6.63145945     11.34178768 C
atom     112.44434682     15.89837518     11.93092221 C
atom     112.29499773     17.32480565     12.03907684 C
atom     112.86734368     13.08057436     11.56835411 C
atom     113.05347382     11.67232042     11.44052109 C
atom     113.20186205      8.83401910     11.49277760 C
atom     113.27520173      0.30219320     12.53700949 C
atom     113.23541906      3.15452895     12.22202695 C
atom     113.23008443      4.57232343     12.03017690 C
atom     113.21683548      7.41303784     11.64407334 C
atom     113.60871310     15.24488602     12.42319878 C
atom     113.32333236     18.12614076     12.61688811 C
atom     113.89814468     13.84849374     12.16686452 C
atom     114.38157023      9.61565990     11.75309819 C
atom     114.33031348     11.05299891     11.75214873 C
atom     114.41873739      1.08489991     12.88226765 C
atom     114.41406577      2.50245975     12.68387104 C
atom     114.41237271      5.34145769     12.25645252 C
atom     114.41360154      6.76170727     12.05015355 C
atom     114.46756355     17.48216708     13.15177634 C
atom     114.54894717     16.04720047     13.10282644 C
atom     115.20223814     13.24057497     12.43270128 C
atom     115.49934807     11.84203745     12.09054706 C
atom     115.62001726      0.42465901     13.26869286 C
atom     115.62095037      3.25151792     12.80998703 C
atom     115.62156102      4.66494574     12.57981415 C
atom     115.62103406      7.52112584     12.15946794 C
atom     115.61668076      8.95588202     12.01437036 C
atom     115.73088753     15.41301631     13.46848635 C
atom     115.62047567     18.26576699     13.46697828 C
atom     116.12973880     14.10550344     13.05079120 C


==> anc/geometry.in.008_57.2D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    128.01888759      0.00000000      0.00000000
lattice_vector      0.00000000     15.03108817      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom     127.88033881      2.32185865     -0.00000000 C
  constrain_relaxation z
atom     127.88867069      3.72170234     -0.00000000 C
  constrain_relaxation z
atom      -0.09957341      6.54896267     -0.00000000 C
  constrain_relaxation z
atom      -0.07798035      7.98147427      0.00000000 C
  constrain_relaxation z
atom       0.08685365     10.82085741      0.00000000 C
  constrain_relaxation z
atom       0.38489347     12.24365813      0.00000000 C
  constrain_relaxation z
atom       0.94971558      0.10941557     -0.00000000 C
  constrain_relaxation z
atom       1.01581433      1.52394021     -0.00000000 C
  constrain_relaxation z
atom       1.11333005      4.36724711     -0.00000000 C
  constrain_relaxation z
atom       1.13577752      5.78714577     -0.00000000 C
  constrain_relaxation z
atom       1.23515450      8.60142056      0.00000000 C
  constrain_relaxation z
atom       1.31816847     10.02829812      0.00000000 C
  constrain_relaxation z
atom       1.74536334     12.84152783     -0.00000000 C
  constrain_relaxation z
atom       2.25311599      2.14456325     -0.00000000 C
  constrain_relaxation z
atom       2.01395463     14.26091030     -0.00000000 C
  constrain_relaxation z
atom       2.30199986      3.56547536     -0.00000000 C
  constrain_relaxation z
atom       2.41584270      6.40285699     -0.00000000 C
  constrain_relaxation z
atom       2.47241222      7.82054368      0.00000000 C
  constrain_relaxation z
atom       2.68845449     10.62048559      0.00000000 C
  constrain_relaxation z
atom       2.89221364     12.03014149      0.00000000 C
  constrain_relaxation z
atom       3.27312113     14.89325501     -0.00000000 C
  constrain_relaxation z
atom       3.38776651      1.29763139     -0.00000000 C
  constrain_relaxation z
atom       3.56407468      4.17791225     -0.00000000 C
  constrain_relaxation z
atom       3.62174025      5.59960947     -0.00000000 C
  constrain_relaxation z
atom       3.78525438      8.41554362      0.00000000 C
  constrain_relaxation z
atom       3.89143041      9.83091678      0.00000000 C
  constrain_relaxation z
atom       4.21167685     12.64784701      0.00000000 C
  constrain_relaxation z
atom       4.40159989     14.06859975     -0.00000000 C
  constrain_relaxation z
atom       4.64642754      1.91928275     -0.00000000 C
  constrain_relaxation z
atom       4.73244842      3.35010214     -0.00000000 C
  constrain_relaxation z
atom       4.90550091      6.19939264     -0.00000000 C
  constrain_relaxation z
atom       4.98827708      7.61874075      0.00000000 C
  constrain_relaxation z
atom       5.21549153     10.43028065      0.00000000 C
  constrain_relaxation z
atom       5.37408774     11.84464341      0.00000000 C
  constrain_relaxation z
atom       5.67776556     14.69573779     -0.00000000 C
  constrain_relaxation z
atom       5.79944318      1.09236212     -0.00000000 C
  constrain_relaxation z
atom       6.00528667      3.95995852     -0.00000000 C
  constrain_relaxation z
atom       6.09120830      5.38394018     -0.00000000 C
  constrain_relaxation z
atom       6.29029943      8.21554060      0.00000000 C
  constrain_relaxation z
atom       6.40336690      9.63149178      0.00000000 C
  constrain_relaxation z
atom       6.67758587     12.45960024      0.00000000 C
  constrain_relaxation z
atom       6.82882958     13.87977306     -0.00000000 C
  constrain_relaxation z
atom       7.07248185      1.71163460     -0.00000000 C
  constrain_relaxation z
atom       7.17511027      3.13832840     -0.00000000 C
  constrain_relaxation z
atom       7.37772988      5.98732243     -0.00000000 C
  constrain_relaxation z
atom       7.47682298      7.40837576     -0.00000000 C
  constrain_relaxation z
atom       7.70889940     10.23566235      0.00000000 C
  constrain_relaxation z
atom       7.84543354     11.65367440      0.00000000 C
  constrain_relaxation z
atom       8.23399630      0.89259428     -0.00000000 C
  constrain_relaxation z
atom       8.11288628     14.49908818     -0.00000000 C
  constrain_relaxation z
atom       8.45439831      3.74887396     -0.00000000 C
  constrain_relaxation z
atom       8.55564853      5.17291200     -0.00000000 C
  constrain_relaxation z
atom       8.77187479      8.01068735      0.00000000 C
  constrain_relaxation z
atom       8.88772053      9.43000676      0.00000000 C
  constrain_relaxation z
atom       9.14135275     12.26538654      0.00000000 C
  constrain_relaxation z
atom       9.27475948     13.68609950     -0.00000000 C
  constrain_relaxation z
atom       9.51516466      1.50794382     -0.00000000 C
  constrain_relaxation z
atom       9.62521441      2.93188308     -0.00000000 C
  constrain_relaxation z
atom       9.84315320      5.77923852     -0.00000000 C
  constrain_relaxation z
atom       9.95111600      7.20045421     -0.00000000 C
  constrain_relaxation z
atom      10.18477390     10.03664794      0.00000000 C
  constrain_relaxation z
atom      10.31117515     11.45618911      0.00000000 C
  constrain_relaxation z
atom      10.68148715      0.69240206     -0.00000000 C
  constrain_relaxation z
atom      10.56178326     14.30077647     -0.00000000 C
  constrain_relaxation z
atom      10.90919379      3.54275251     -0.00000000 C
  constrain_relaxation z
atom      11.01808789      4.96572582     -0.00000000 C
  constrain_relaxation z
atom      11.24319824      7.80675326      0.00000000 C
  constrain_relaxation z
atom      11.35980618      9.22750809      0.00000000 C
  constrain_relaxation z
atom      11.60365664     12.06699572      0.00000000 C
  constrain_relaxation z
atom      11.72863342     13.48834729     -0.00000000 C
  constrain_relaxation z
atom      11.96655252      1.30529098     -0.00000000 C
  constrain_relaxation z
atom      12.08015952      2.72825497     -0.00000000 C
  constrain_relaxation z
atom      12.30596234      5.57388020     -0.00000000 C
  constrain_relaxation z
atom      12.41854631      6.99562313     -0.00000000 C
  constrain_relaxation z
atom      12.65259181      9.83561480      0.00000000 C
  constrain_relaxation z
atom      12.77434751     11.25636703      0.00000000 C
  constrain_relaxation z
atom      13.01675312     14.10052362     -0.00000000 C
  constrain_relaxation z
atom      13.13545614      0.49153645     -0.00000000 C
  constrain_relaxation z
atom      13.36664975      3.33880333     -0.00000000 C
  constrain_relaxation z
atom      13.47946735      4.76097494     -0.00000000 C
  constrain_relaxation z
atom      13.70909738      7.60374507      0.00000000 C
  constrain_relaxation z
atom      13.82599232      9.02483246      0.00000000 C
  constrain_relaxation z
atom      14.06509263     11.86676895      0.00000000 C
  constrain_relaxation z
atom      14.18605319     13.28816394     -0.00000000 C
  constrain_relaxation z
atom      14.42249256      1.10313861     -0.00000000 C
  constrain_relaxation z
atom      14.53785521      2.52541638     -0.00000000 C
  constrain_relaxation z
atom      14.76785563      5.37028649     -0.00000000 C
  constrain_relaxation z
atom      14.88262882      6.79209363     -0.00000000 C
  constrain_relaxation z
atom      15.11685388      9.63402529      0.00000000 C
  constrain_relaxation z
atom      15.23626629     11.05538010      0.00000000 C
  constrain_relaxation z
atom      15.47465171     13.89932546     -0.00000000 C
  constrain_relaxation z
atom      15.59267841      0.29023912     -0.00000000 C
  constrain_relaxation z
atom      15.82549850      3.13578393     -0.00000000 C
  constrain_relaxation z
atom      15.94041232      4.55780502     -0.00000000 C
  constrain_relaxation z
atom      16.17228752      7.40115091     -0.00000000 C
  constrain_relaxation z
atom      16.28937266      8.82261524      0.00000000 C
  constrain_relaxation z
atom      16.52605924     11.66555606      0.00000000 C
  constrain_relaxation z
atom      16.64514267     13.08711912     -0.00000000 C
  constrain_relaxation z
atom      16.88066049      0.90107396     -0.00000000 C
  constrain_relaxation z
atom      16.99694181      2.32301505     -0.00000000 C
  constrain_relaxation z
atom      17.22909447      5.16754850     -0.00000000 C
  constrain_relaxation z
atom      17.34497835      6.58922384     -0.00000000 C
  constrain_relaxation z
atom      17.57927693      9.43229754      0.00000000 C
  constrain_relaxation z
atom      17.69752890     10.85376241      0.00000000 C
  constrain_relaxation z
atom      17.93394455     13.69780908     -0.00000000 C
  constrain_relaxation z
atom      18.05155763      0.08853573     -0.00000000 C
  constrain_relaxation z
atom      18.28520342      2.93336085     -0.00000000 C
  constrain_relaxation z
atom      18.40118419      4.35524084     -0.00000000 C
  constrain_relaxation z
atom      18.63426586      7.19891211     -0.00000000 C
  constrain_relaxation z
atom      18.75137552      8.62055406      0.00000000 C
  constrain_relaxation z
atom      18.98688915     11.46397612      0.00000000 C
  constrain_relaxation z
atom      19.10501621     12.88568325     -0.00000000 C
  constrain_relaxation z
atom      19.33999681      0.69906362     -0.00000000 C
  constrain_relaxation z
atom      19.45673672      2.12094796     -0.00000000 C
  constrain_relaxation z
atom      19.68995300      4.96519643     -0.00000000 C
  constrain_relaxation z
atom      19.80646008      6.38692205     -0.00000000 C
  constrain_relaxation z
atom      20.04074885      9.23045542      0.00000000 C
  constrain_relaxation z
atom      20.15847786     10.65205983      0.00000000 C
  constrain_relaxation z
atom      20.39386722     13.49609229     -0.00000000 C
  constrain_relaxation z
atom      20.51128956     14.91784314     -0.00000000 C
  constrain_relaxation z
atom      20.74531089      2.73121706     -0.00000000 C
  constrain_relaxation z
atom      20.86186231      4.15298561     -0.00000000 C
  constrain_relaxation z
atom      21.09556801      6.99688418     -0.00000000 C
  constrain_relaxation z
atom      21.21267772      8.41852403      0.00000000 C
  constrain_relaxation z
atom      21.44762304     11.26229109      0.00000000 C
  constrain_relaxation z
atom      21.56525820     12.68397716      0.00000000 C
  constrain_relaxation z
atom      21.79996214      0.49716396     -0.00000000 C
  constrain_relaxation z
atom      21.91690541      1.91896238     -0.00000000 C
  constrain_relaxation z
atom      22.15068627      4.76311416     -0.00000000 C
  constrain_relaxation z
atom      22.26750090      6.18485585     -0.00000000 C
  constrain_relaxation z
atom      22.50181042      9.02861994      0.00000000 C
  constrain_relaxation z
atom      22.61925967     10.45031701      0.00000000 C
  constrain_relaxation z
atom      22.85413383     13.29431053     -0.00000000 C
  constrain_relaxation z
atom      22.97144553     14.71608036     -0.00000000 C
  constrain_relaxation z
atom      23.20562710      2.52921490     -0.00000000 C
  constrain_relaxation z
atom      23.32248689      3.95098526     -0.00000000 C
  constrain_relaxation z
atom      23.55648878      6.79494316     -0.00000000 C
  constrain_relaxation z
atom      23.67363238      8.21663210      0.00000000 C
  constrain_relaxation z
atom      23.90827122     11.06053032      0.00000000 C
  constrain_relaxation z
atom      24.26022284      0.29530422     -0.00000000 C
  constrain_relaxation z
atom      24.02568966     12.48223071      0.00000000 C
  constrain_relaxation z
atom      24.37728060      1.71705296     -0.00000000 C
  constrain_relaxation z
atom      24.61133860      4.56117245     -0.00000000 C
  constrain_relaxation z
atom      24.72831617      5.98288983     -0.00000000 C
  constrain_relaxation z
atom      24.96264982      8.82681568      0.00000000 C
  constrain_relaxation z
atom      25.07995159     10.24851005      0.00000000 C
  constrain_relaxation z
atom      25.31457937     13.09253718     -0.00000000 C
  constrain_relaxation z
atom      25.43181452     14.51427577     -0.00000000 C
  constrain_relaxation z
atom      25.66608071      2.32732663     -0.00000000 C
  constrain_relaxation z
atom      25.78307998      3.74907911     -0.00000000 C
  constrain_relaxation z
atom      26.01724712      6.59308319     -0.00000000 C
  constrain_relaxation z
atom      26.13440274      8.01480286      0.00000000 C
  constrain_relaxation z
atom      26.36890230     10.85875694      0.00000000 C
  constrain_relaxation z
atom      26.48620813     12.28048540      0.00000000 C
  constrain_relaxation z
atom      26.72064469      0.09347337     -0.00000000 C
  constrain_relaxation z
atom      26.83775865      1.51522591     -0.00000000 C
  constrain_relaxation z
atom      27.07193756      4.35929879     -0.00000000 C
  constrain_relaxation z
atom      27.18901274      5.78103232     -0.00000000 C
  constrain_relaxation z
atom      27.42335031      8.62501659      0.00000000 C
  constrain_relaxation z
atom      27.54060391     10.04672775      0.00000000 C
  constrain_relaxation z
atom      27.77509811     12.89075314     -0.00000000 C
  constrain_relaxation z
atom      27.89230572     14.31248028     -0.00000000 C
  constrain_relaxation z
atom      28.12659479      2.12548515     -0.00000000 C
  constrain_relaxation z
atom      28.24366357      3.54722073     -0.00000000 C
  constrain_relaxation z
atom      28.47791428      6.39126595     -0.00000000 C
  constrain_relaxation z
atom      28.59507849      7.81298312      0.00000000 C
  constrain_relaxation z
atom      28.82952988     10.65698902      0.00000000 C
  constrain_relaxation z
atom      28.94677319     12.07870759      0.00000000 C
  constrain_relaxation z
atom      29.18116705     14.92276008     -0.00000000 C
  constrain_relaxation z
atom      29.29828630      1.31340882     -0.00000000 C
  constrain_relaxation z
atom      29.53252359      4.15747841     -0.00000000 C
  constrain_relaxation z
atom      29.64963409      5.57921412     -0.00000000 C
  constrain_relaxation z
atom      29.88399340      8.42323904      0.00000000 C
  constrain_relaxation z
atom      30.00122956      9.84496119      0.00000000 C
  constrain_relaxation z
atom      30.23567149     12.68897241      0.00000000 C
  constrain_relaxation z
atom      30.35286160     14.11070218     -0.00000000 C
  constrain_relaxation z
atom      30.58713963      1.92366569     -0.00000000 C
  constrain_relaxation z
atom      30.70423608      3.34540771     -0.00000000 C
  constrain_relaxation z
atom      30.93851461      6.18946584     -0.00000000 C
  constrain_relaxation z
atom      31.05570425      7.61119617      0.00000000 C
  constrain_relaxation z
atom      31.29014656     10.45521215      0.00000000 C
  constrain_relaxation z
atom      31.40738270     11.87693286      0.00000000 C
  constrain_relaxation z
atom      31.75885286      1.11159608     -0.00000000 C
  constrain_relaxation z
atom      31.64174209     14.72095075     -0.00000000 C
  constrain_relaxation z
atom      31.99309019      3.95566556     -0.00000000 C
  constrain_relaxation z
atom      32.11020888      5.37740395     -0.00000000 C
  constrain_relaxation z
atom      32.34460402      8.22146281      0.00000000 C
  constrain_relaxation z
atom      32.46184743      9.64318356      0.00000000 C
  constrain_relaxation z
atom      32.69629867     12.48718616      0.00000000 C
  constrain_relaxation z
atom      32.81346371     13.90890274     -0.00000000 C
  constrain_relaxation z
atom      33.04771442      1.72185360     -0.00000000 C
  constrain_relaxation z
atom      33.16478331      3.14358862     -0.00000000 C
  constrain_relaxation z
atom      33.39907314      5.98768644     -0.00000000 C
  constrain_relaxation z
atom      33.51628055      7.40941694     -0.00000000 C
  constrain_relaxation z
atom      33.75077543     10.25344632      0.00000000 C
  constrain_relaxation z
atom      33.86802943     11.67515579      0.00000000 C
  constrain_relaxation z
atom      34.21944334      0.90977677     -0.00000000 C
  constrain_relaxation z
atom      34.10236771     14.51913385     -0.00000000 C
  constrain_relaxation z
atom      34.45362259      3.75384951     -0.00000000 C
  constrain_relaxation z
atom      34.57073674      5.17560273     -0.00000000 C
  constrain_relaxation z
atom      34.80517383      8.01968454      0.00000000 C
  constrain_relaxation z
atom      34.92248006      9.44141576      0.00000000 C
  constrain_relaxation z
atom      35.15698026     12.28536793      0.00000000 C
  constrain_relaxation z
atom      35.27413707     13.70708704     -0.00000000 C
  constrain_relaxation z
atom      35.50830458      1.51999715     -0.00000000 C
  constrain_relaxation z
atom      35.62530433      2.94174885     -0.00000000 C
  constrain_relaxation z
atom      35.85957120      5.78589265     -0.00000000 C
  constrain_relaxation z
atom      35.97680665      7.20763465     -0.00000000 C
  constrain_relaxation z
atom      36.21143498     10.05166576      0.00000000 C
  constrain_relaxation z
atom      36.32873759     11.47335858      0.00000000 C
  constrain_relaxation z
atom      36.68005072      0.70790554     -0.00000000 C
  constrain_relaxation z
atom      36.56307235     14.31727881     -0.00000000 C
  constrain_relaxation z
atom      36.91410930      3.55202516     -0.00000000 C
  constrain_relaxation z
atom      37.03116774      4.97377451     -0.00000000 C
  constrain_relaxation z
atom      37.26570150      7.81794197      0.00000000 C
  constrain_relaxation z
atom      37.38312053      9.23964509      0.00000000 C
  constrain_relaxation z
atom      37.61776019     12.08354162      0.00000000 C
  constrain_relaxation z
atom      37.73490537     13.50523010     -0.00000000 C
  constrain_relaxation z
atom      37.96890775      1.31809421     -0.00000000 C
  constrain_relaxation z
atom      38.08576839      2.73986375     -0.00000000 C
  constrain_relaxation z
atom      38.31995065      5.58409138     -0.00000000 C
  constrain_relaxation z
atom      38.43726320      7.00586474     -0.00000000 C
  constrain_relaxation z
atom      38.67213805      9.84986246      0.00000000 C
  constrain_relaxation z
atom      38.78958833     11.27155814      0.00000000 C
  constrain_relaxation z
atom      39.02389901     14.11531666     -0.00000000 C
  constrain_relaxation z
atom      39.14071482      0.50596785     -0.00000000 C
  constrain_relaxation z
atom      39.37449608      3.35011955     -0.00000000 C
  constrain_relaxation z
atom      39.49144029      4.77191859     -0.00000000 C
  constrain_relaxation z
atom      39.72614508      7.61619969      0.00000000 C
  constrain_relaxation z
atom      39.84378106      9.03788856      0.00000000 C
  constrain_relaxation z
atom      40.07872744     11.88165423      0.00000000 C
  constrain_relaxation z
atom      40.19583903     13.30329385     -0.00000000 C
  constrain_relaxation z
atom      40.42954507      1.11609866     -0.00000000 C
  constrain_relaxation z
atom      40.54609770      2.53786651     -0.00000000 C
  constrain_relaxation z
atom      40.78011907      5.38233259     -0.00000000 C
  constrain_relaxation z
atom      40.89754269      6.80408641     -0.00000000 C
  constrain_relaxation z
atom      41.13293368      9.64812419      0.00000000 C
  constrain_relaxation z
atom      41.25066368     11.06972808      0.00000000 C
  constrain_relaxation z
atom      41.48495340     13.91325619     -0.00000000 C
  constrain_relaxation z
atom      41.60146201      0.30389157     -0.00000000 C
  constrain_relaxation z
atom      41.83467832      3.14813953     -0.00000000 C
  constrain_relaxation z
atom      41.95141955      4.57002486     -0.00000000 C
  constrain_relaxation z
atom      42.18640078      7.41450075     -0.00000000 C
  constrain_relaxation z
atom      42.30452911      8.83620810      0.00000000 C
  constrain_relaxation z
atom      42.54004367     11.67963074      0.00000000 C
  constrain_relaxation z
atom      42.65715561     13.10127302     -0.00000000 C
  constrain_relaxation z
atom      42.89023728      0.91385032     -0.00000000 C
  constrain_relaxation z
atom      43.00621952      2.33573002     -0.00000000 C
  constrain_relaxation z
atom      43.23986521      5.18055787     -0.00000000 C
  constrain_relaxation z
atom      43.35748002      6.60237520     -0.00000000 C
  constrain_relaxation z
atom      43.59389603      9.44642866      0.00000000 C
  constrain_relaxation z
atom      43.71215009     10.86789383      0.00000000 C
  constrain_relaxation z
atom      43.94644931     13.71096271     -0.00000000 C
  constrain_relaxation z
atom      44.06233494      0.10154807     -0.00000000 C
  constrain_relaxation z
atom      44.29448722      2.94608080     -0.00000000 C
  constrain_relaxation z
atom      44.41077022      4.36802292     -0.00000000 C
  constrain_relaxation z
atom      44.64628811      7.21307380     -0.00000000 C
  constrain_relaxation z
atom      44.76537328      8.63463723      0.00000000 C
  constrain_relaxation z
atom      45.00206026     11.47757942      0.00000000 C
  constrain_relaxation z
atom      45.11914812     12.89904417     -0.00000000 C
  constrain_relaxation z
atom      45.35102270      0.71129641     -0.00000000 C
  constrain_relaxation z
atom      45.46593829      2.13331726     -0.00000000 C
  constrain_relaxation z
atom      45.69875765      4.97886471     -0.00000000 C
  constrain_relaxation z
atom      45.81678620      6.40086937     -0.00000000 C
  constrain_relaxation z
atom      46.05517160      9.24482217      0.00000000 C
  constrain_relaxation z
atom      46.17458723     10.66617809      0.00000000 C
  constrain_relaxation z
atom      46.40881158     13.50810634     -0.00000000 C
  constrain_relaxation z
atom      46.52358683     14.92991113     -0.00000000 C
  constrain_relaxation z
atom      46.75358626      2.74369119     -0.00000000 C
  constrain_relaxation z
atom      46.86895052      4.16597031     -0.00000000 C
  constrain_relaxation z
atom      47.10538926      7.01204137     -0.00000000 C
  constrain_relaxation z
atom      47.22635186      8.43343711      0.00000000 C
  constrain_relaxation z
atom      47.46545252     11.27537730      0.00000000 C
  constrain_relaxation z
atom      47.58235042     12.69646225      0.00000000 C
  constrain_relaxation z
atom      47.81197923      0.50814014     -0.00000000 C
  constrain_relaxation z
atom      47.92479849      1.93031167     -0.00000000 C
  constrain_relaxation z
atom      48.15599022      4.77758128     -0.00000000 C
  constrain_relaxation z
atom      48.27469502      6.19968533     -0.00000000 C
  constrain_relaxation z
atom      48.51710027      9.04385026      0.00000000 C
  constrain_relaxation z
atom      48.63885913     10.46460425      0.00000000 C
  constrain_relaxation z
atom      48.87290468     13.30459383     -0.00000000 C
  constrain_relaxation z
atom      48.98549062     14.72633362     -0.00000000 C
  constrain_relaxation z
atom      49.21129073      2.54086813     -0.00000000 C
  constrain_relaxation z
atom      49.32489903      3.96383353     -0.00000000 C
  constrain_relaxation z
atom      49.56281645      6.81187444     -0.00000000 C
  constrain_relaxation z
atom      49.68779557      8.23322689      0.00000000 C
  constrain_relaxation z
atom      49.93164669     11.07271897      0.00000000 C
  constrain_relaxation z
atom      50.27336627      0.30340684     -0.00000000 C
  constrain_relaxation z
atom      50.04825759     12.49347112      0.00000000 C
  constrain_relaxation z
atom      50.38226145      1.72637986     -0.00000000 C
  constrain_relaxation z
atom      50.60996441      4.57673368     -0.00000000 C
  constrain_relaxation z
atom      50.72966989      5.99945037     -0.00000000 C
  constrain_relaxation z
atom      50.98027753      8.84404733      0.00000000 C
  constrain_relaxation z
atom      51.10668226     10.26358998      0.00000000 C
  constrain_relaxation z
atom      51.34034016     13.09978209     -0.00000000 C
  constrain_relaxation z
atom      51.44830455     14.52099414     -0.00000000 C
  constrain_relaxation z
atom      51.66623919      2.33725976     -0.00000000 C
  constrain_relaxation z
atom      51.77628947      3.76120032     -0.00000000 C
  constrain_relaxation z
atom      52.01669173      6.61414300     -0.00000000 C
  constrain_relaxation z
atom      52.15010124      8.03485688      0.00000000 C
  constrain_relaxation z
atom      52.40373487     10.87024227      0.00000000 C
  constrain_relaxation z
atom      52.51958341     12.28955863      0.00000000 C
  constrain_relaxation z
atom      52.73580667      0.09624211     -0.00000000 C
  constrain_relaxation z
atom      52.83705700      1.52027977     -0.00000000 C
  constrain_relaxation z
atom      53.05745311      4.37656346     -0.00000000 C
  constrain_relaxation z
atom      53.17856483      5.80116051     -0.00000000 C
  constrain_relaxation z
atom      53.44601680      8.64658671      0.00000000 C
  constrain_relaxation z
atom      53.58255562     10.06459978      0.00000000 C
  constrain_relaxation z
atom      53.81463204     12.89188492     -0.00000000 C
  constrain_relaxation z
atom      53.91372577     14.31293422     -0.00000000 C
  constrain_relaxation z
atom      54.11633880      2.13083881     -0.00000000 C
  constrain_relaxation z
atom      54.21896696      3.55753333     -0.00000000 C
  constrain_relaxation z
atom      54.46261413      6.42049576     -0.00000000 C
  constrain_relaxation z
atom      54.61386133      7.84066881      0.00000000 C
  constrain_relaxation z
atom      54.88808451     10.66878543      0.00000000 C
  constrain_relaxation z
atom      55.00115433     12.08473359      0.00000000 C
  constrain_relaxation z
atom      55.20023995     14.91633021     -0.00000000 C
  constrain_relaxation z
atom      55.28616098      1.30922244     -0.00000000 C
  constrain_relaxation z
atom      55.49199556      4.17682356     -0.00000000 C
  constrain_relaxation z
atom      55.61367205      5.60453822     -0.00000000 C
  constrain_relaxation z
atom      55.91735119      8.45564755      0.00000000 C
  constrain_relaxation z
atom      56.07595448      9.87001089      0.00000000 C
  constrain_relaxation z
atom      56.30316921     12.68154838      0.00000000 C
  constrain_relaxation z
atom      56.38594431     14.10089495     -0.00000000 C
  constrain_relaxation z
atom      56.55898810      1.91907561     -0.00000000 C
  constrain_relaxation z
atom      56.64500639      3.34991418     -0.00000000 C
  constrain_relaxation z
atom      56.88984469      6.23169989     -0.00000000 C
  constrain_relaxation z
atom      57.07975189      7.65245274      0.00000000 C
  constrain_relaxation z
atom      57.40000796     10.46939410      0.00000000 C
  constrain_relaxation z
atom      57.50618530     11.88476436      0.00000000 C
  constrain_relaxation z
atom      57.72735531      1.09129841     -0.00000000 C
  constrain_relaxation z
atom      57.66969242     14.70069334     -0.00000000 C
  constrain_relaxation z
atom      57.90365194      3.97158562     -0.00000000 C
  constrain_relaxation z
atom      58.01829392      5.40705108     -0.00000000 C
  constrain_relaxation z
atom      58.39920293      8.27018247      0.00000000 C
  constrain_relaxation z
atom      58.60297211      9.67983947      0.00000000 C
  constrain_relaxation z
atom      58.98941277      1.70375449     -0.00000000 C
  constrain_relaxation z
atom      58.81901637     12.47977944      0.00000000 C
  constrain_relaxation z
atom      58.87558228     13.89746522     -0.00000000 C
  constrain_relaxation z
atom      59.03829111      3.12466364     -0.00000000 C
  constrain_relaxation z
atom      59.27744293      6.03942076     -0.00000000 C
  constrain_relaxation z
atom      59.54603645      7.45880737     -0.00000000 C
  constrain_relaxation z
atom      59.97324965     10.27204696      0.00000000 C
  constrain_relaxation z
atom      60.17807126      0.90200110     -0.00000000 C
  constrain_relaxation z
atom      60.05625884     11.69892592      0.00000000 C
  constrain_relaxation z
atom      60.15562724     14.51319452     -0.00000000 C
  constrain_relaxation z
atom      60.27557253      3.74530952     -0.00000000 C
  constrain_relaxation z
atom      60.34166671      5.15982957     -0.00000000 C
  constrain_relaxation z
atom      60.90648595      8.05670394      0.00000000 C
  constrain_relaxation z
atom      61.20453295      9.47950043      0.00000000 C
  constrain_relaxation z
atom      61.42159409      1.54757051     -0.00000000 C
  constrain_relaxation z
atom      61.42992389      2.94740868     -0.00000000 C
  constrain_relaxation z
atom      61.36937283     12.31888966      0.00000000 C
  constrain_relaxation z
atom      61.39096215     13.75139971     -0.00000000 C
  constrain_relaxation z
atom      61.55581569      5.76140573     -0.00000000 C
  constrain_relaxation z
atom      61.92572854      7.11399336     -0.00000000 C
  constrain_relaxation z
atom      62.65039231      0.82854571     -0.00000000 C
  constrain_relaxation z
atom      62.65038411      3.59993643     -0.00000000 C
  constrain_relaxation z
atom      62.65038630      4.95664965     -0.00000000 C
  constrain_relaxation z
atom      62.65043857     10.11009240      0.00000000 C
  constrain_relaxation z
atom      62.65040219     11.55890921      0.00000000 C
  constrain_relaxation z
atom      62.65039388     14.44552058     -0.00000000 C
  constrain_relaxation z
atom      63.37502454      7.11401838     -0.00000000 C
  constrain_relaxation z
atom      63.74494821      5.76142708     -0.00000000 C
  constrain_relaxation z
atom      63.87918707      1.54759422     -0.00000000 C
  constrain_relaxation z
atom      63.87085676      2.94743718     -0.00000000 C
  constrain_relaxation z
atom      63.93141885     12.31891799      0.00000000 C
  constrain_relaxation z
atom      63.90983195     13.75143383     -0.00000000 C
  constrain_relaxation z
atom      64.09620679      9.47955436      0.00000000 C
  constrain_relaxation z
atom      64.39426926      8.05673780      0.00000000 C
  constrain_relaxation z
atom      65.02520026      3.74535809     -0.00000000 C
  constrain_relaxation z
atom      64.95910464      5.15988165     -0.00000000 C
  constrain_relaxation z
atom      65.12271624      0.90205328     -0.00000000 C
  constrain_relaxation z
atom      65.24452824     11.69897530      0.00000000 C
  constrain_relaxation z
atom      65.14515958     14.51324511     -0.00000000 C
  constrain_relaxation z
atom      65.32753768     10.27210608      0.00000000 C
  constrain_relaxation z
atom      65.75471808      7.45887600     -0.00000000 C
  constrain_relaxation z
atom      66.26248837      3.12473482     -0.00000000 C
  constrain_relaxation z
atom      66.02331956      6.03949292     -0.00000000 C
  constrain_relaxation z
atom      66.31136666      1.70382753     -0.00000000 C
  constrain_relaxation z
atom      66.48177108     12.47985390      0.00000000 C
  constrain_relaxation z
atom      66.42520711     13.89753645     -0.00000000 C
  constrain_relaxation z
atom      66.69778999      9.67991843      0.00000000 C
  constrain_relaxation z
atom      66.90155490      8.27026195      0.00000000 C
  constrain_relaxation z
atom      67.28246911      5.40714278     -0.00000000 C
  constrain_relaxation z
atom      67.39711209      3.97167768     -0.00000000 C
  constrain_relaxation z
atom      67.57342104      1.09138989     -0.00000000 C
  constrain_relaxation z
atom      67.63108058     14.70078432     -0.00000000 C
  constrain_relaxation z
atom      67.90075266     10.46948645      0.00000000 C
  constrain_relaxation z
atom      67.79458527     11.88485659      0.00000000 C
  constrain_relaxation z
atom      68.22099710      7.65255570      0.00000000 C
  constrain_relaxation z
atom      68.41090707      6.23180466     -0.00000000 C
  constrain_relaxation z
atom      68.74177172      1.91918444     -0.00000000 C
  constrain_relaxation z
atom      68.65575405      3.35002238     -0.00000000 C
  constrain_relaxation z
atom      68.99759219     12.68165749      0.00000000 C
  constrain_relaxation z
atom      68.91482117     14.10100174     -0.00000000 C
  constrain_relaxation z
atom      69.22479513      9.87012243      0.00000000 C
  constrain_relaxation z
atom      69.38339283      8.45576218      0.00000000 C
  constrain_relaxation z
atom      69.68707519      5.60465852     -0.00000000 C
  constrain_relaxation z
atom      70.01459388      1.30934470     -0.00000000 C
  constrain_relaxation z
atom      69.80875181      4.17694571     -0.00000000 C
  constrain_relaxation z
atom      70.10051251     14.91645327     -0.00000000 C
  constrain_relaxation z
atom      70.41265901     10.66890933      0.00000000 C
  constrain_relaxation z
atom      70.29959672     12.08485693      0.00000000 C
  constrain_relaxation z
atom      70.68687646      7.84079845      0.00000000 C
  constrain_relaxation z
atom      70.83812311      6.42062703     -0.00000000 C
  constrain_relaxation z
atom      71.18440224      2.13097322     -0.00000000 C
  constrain_relaxation z
atom      71.08177513      3.55766738     -0.00000000 C
  constrain_relaxation z
atom      71.48610808     12.89201984     -0.00000000 C
  constrain_relaxation z
atom      71.38701827     14.31306924     -0.00000000 C
  constrain_relaxation z
atom      71.71817856     10.06473731      0.00000000 C
  constrain_relaxation z
atom      71.85471315      8.64672519      0.00000000 C
  constrain_relaxation z
atom      72.24327741      4.37670704     -0.00000000 C
  constrain_relaxation z
atom      72.12216644      5.80130300     -0.00000000 C
  constrain_relaxation z
atom      72.46367801      1.52042400     -0.00000000 C
  constrain_relaxation z
atom      72.56492613      0.09638734     -0.00000000 C
  constrain_relaxation z
atom      72.89699186     10.87038853      0.00000000 C
  constrain_relaxation z
atom      72.78114851     12.28970389      0.00000000 C
  constrain_relaxation z
atom      73.28403055      6.61429319     -0.00000000 C
  constrain_relaxation z
atom      73.15062258      8.03500550      0.00000000 C
  constrain_relaxation z
atom      73.52443571      3.76135211     -0.00000000 C
  constrain_relaxation z
atom      73.63448485      2.33741235     -0.00000000 C
  constrain_relaxation z
atom      73.96038265     13.09993522     -0.00000000 C
  constrain_relaxation z
atom      73.85242144     14.52114710     -0.00000000 C
  constrain_relaxation z
atom      74.19403730     10.26374460      0.00000000 C
  constrain_relaxation z
atom      74.32043880      8.84420239      0.00000000 C
  constrain_relaxation z
atom      74.69075121      4.57689171     -0.00000000 C
  constrain_relaxation z
atom      74.57104684      5.99960785     -0.00000000 C
  constrain_relaxation z
atom      74.91845656      1.72653896     -0.00000000 C
  constrain_relaxation z
atom      75.02734994      0.30356603     -0.00000000 C
  constrain_relaxation z
atom      75.25245795     12.49363107      0.00000000 C
  constrain_relaxation z
atom      75.36906539     11.07287898      0.00000000 C
  constrain_relaxation z
atom      75.73789222      6.81203676     -0.00000000 C
  constrain_relaxation z
atom      75.61291468      8.23338867      0.00000000 C
  constrain_relaxation z
atom      75.97581125      3.96399714     -0.00000000 C
  constrain_relaxation z
atom      76.08941842      2.54103225     -0.00000000 C
  constrain_relaxation z
atom      76.42780323     13.30475862     -0.00000000 C
  constrain_relaxation z
atom      76.31521970     14.72649804     -0.00000000 C
  constrain_relaxation z
atom      76.66184700     10.46476968      0.00000000 C
  constrain_relaxation z
atom      77.02600879      6.19985247     -0.00000000 C
  constrain_relaxation z
atom      76.78360339      9.04401619      0.00000000 C
  constrain_relaxation z
atom      77.14471245      4.77774896     -0.00000000 C
  constrain_relaxation z
atom      77.48872346      0.50830860     -0.00000000 C
  constrain_relaxation z
atom      77.37590568      1.93048003     -0.00000000 C
  constrain_relaxation z
atom      77.71835196     12.69663133      0.00000000 C
  constrain_relaxation z
atom      77.83524740     11.27554634      0.00000000 C
  constrain_relaxation z
atom      78.19530813      7.01221174     -0.00000000 C
  constrain_relaxation z
atom      78.07434696      8.43360736      0.00000000 C
  constrain_relaxation z
atom      78.43174775      4.16614183     -0.00000000 C
  constrain_relaxation z
atom      78.54711098      2.74386275     -0.00000000 C
  constrain_relaxation z
atom      78.89188462     13.50827848     -0.00000000 C
  constrain_relaxation z
atom      78.77711111     14.93008333     -0.00000000 C
  constrain_relaxation z
atom      79.24552176      9.24499514      0.00000000 C
  constrain_relaxation z
atom      79.12610796     10.66635102      0.00000000 C
  constrain_relaxation z
atom      79.48390722      6.40104339     -0.00000000 C
  constrain_relaxation z
atom      79.60193476      4.97903891     -0.00000000 C
  constrain_relaxation z
atom      79.94966954      0.71147140     -0.00000000 C
  constrain_relaxation z
atom      79.83475514      2.13349214     -0.00000000 C
  constrain_relaxation z
atom      80.18154412     12.89921962     -0.00000000 C
  constrain_relaxation z
atom      80.29863017     11.47775497      0.00000000 C
  constrain_relaxation z
atom      80.65440059      7.21325030     -0.00000000 C
  constrain_relaxation z
atom      80.53531668      8.63481355      0.00000000 C
  constrain_relaxation z
atom      81.00620127      2.94625821     -0.00000000 C
  constrain_relaxation z
atom      80.88991921      4.36820023     -0.00000000 C
  constrain_relaxation z
atom      81.23835421      0.10172610     -0.00000000 C
  constrain_relaxation z
atom      81.35423851     13.71114068     -0.00000000 C
  constrain_relaxation z
atom      81.70679003      9.44660735      0.00000000 C
  constrain_relaxation z
atom      81.58853739     10.86807256      0.00000000 C
  constrain_relaxation z
atom      81.94320626      6.60255487     -0.00000000 C
  constrain_relaxation z
atom      82.06082016      5.18073754     -0.00000000 C
  constrain_relaxation z
atom      82.41044798      0.91403078     -0.00000000 C
  constrain_relaxation z
atom      82.29446671      2.33591052     -0.00000000 C
  constrain_relaxation z
atom      82.76064053     11.67981187      0.00000000 C
  constrain_relaxation z
atom      82.64352993     13.10145417     -0.00000000 C
  constrain_relaxation z
atom      82.99615509      8.83639007      0.00000000 C
  constrain_relaxation z
atom      83.11428237      7.41468279     -0.00000000 C
  constrain_relaxation z
atom      83.46600477      3.14832252     -0.00000000 C
  constrain_relaxation z
atom      83.34926436      4.57020775     -0.00000000 C
  constrain_relaxation z
atom      83.69922189      0.30407523     -0.00000000 C
  constrain_relaxation z
atom      83.81572942     13.91343992     -0.00000000 C
  constrain_relaxation z
atom      84.16774823      9.64830873      0.00000000 C
  constrain_relaxation z
atom      84.05001937     11.06991251      0.00000000 C
  constrain_relaxation z
atom      84.52056254      5.38251810     -0.00000000 C
  constrain_relaxation z
atom      84.40313976      6.80427181     -0.00000000 C
  constrain_relaxation z
atom      84.75458489      2.53805284     -0.00000000 C
  constrain_relaxation z
atom      84.87113668      1.11628506     -0.00000000 C
  constrain_relaxation z
atom      85.22195391     11.88184143      0.00000000 C
  constrain_relaxation z
atom      85.10484338     13.30348103     -0.00000000 C
  constrain_relaxation z
atom      85.45690076      9.03807668      0.00000000 C
  constrain_relaxation z
atom      85.57453584      7.61638787      0.00000000 C
  constrain_relaxation z
atom      85.92618505      3.35030878     -0.00000000 C
  constrain_relaxation z
atom      85.80924155      4.77210775     -0.00000000 C
  constrain_relaxation z
atom      86.15996730      0.50615795     -0.00000000 C
  constrain_relaxation z
atom      86.27678224     14.11550684     -0.00000000 C
  constrain_relaxation z
atom      86.51109360     11.27174919      0.00000000 C
  constrain_relaxation z
atom      86.62854295      9.85005363      0.00000000 C
  constrain_relaxation z
atom      86.98073046      5.58428365     -0.00000000 C
  constrain_relaxation z
atom      86.86341864      7.00605686     -0.00000000 C
  constrain_relaxation z
atom      87.21491389      2.74005694     -0.00000000 C
  constrain_relaxation z
atom      87.33177382      1.31828756     -0.00000000 C
  constrain_relaxation z
atom      87.68292151     12.08373600      0.00000000 C
  constrain_relaxation z
atom      87.56577719     13.50542431     -0.00000000 C
  constrain_relaxation z
atom      87.91756206      9.23984041      0.00000000 C
  constrain_relaxation z
atom      88.26951524      4.97397101     -0.00000000 C
  constrain_relaxation z
atom      88.03498031      7.81813747      0.00000000 C
  constrain_relaxation z
atom      88.38657304      3.55222183     -0.00000000 C
  constrain_relaxation z
atom      88.62063285      0.70810318     -0.00000000 C
  constrain_relaxation z
atom      88.73761051     14.31747660     -0.00000000 C
  constrain_relaxation z
atom      88.97194631     11.47355736      0.00000000 C
  constrain_relaxation z
atom      89.08924817     10.05186469      0.00000000 C
  constrain_relaxation z
atom      89.44111245      5.78609282     -0.00000000 C
  constrain_relaxation z
atom      89.32387762      7.20783465     -0.00000000 C
  constrain_relaxation z
atom      89.67538065      2.94195008     -0.00000000 C
  constrain_relaxation z
atom      89.79237982      1.52019855     -0.00000000 C
  constrain_relaxation z
atom      90.02654857     13.70728947     -0.00000000 C
  constrain_relaxation z
atom      90.14370473     12.28557052      0.00000000 C
  constrain_relaxation z
atom      90.49551171      8.01988839      0.00000000 C
  constrain_relaxation z
atom      90.37820609      9.44161942      0.00000000 C
  constrain_relaxation z
atom      90.72995013      5.17580769     -0.00000000 C
  constrain_relaxation z
atom      90.84706378      3.75405465     -0.00000000 C
  constrain_relaxation z
atom      91.08124442      0.90998300     -0.00000000 C
  constrain_relaxation z
atom      91.19831952     14.51934025     -0.00000000 C
  constrain_relaxation z
atom      91.43265907     11.67536328      0.00000000 C
  constrain_relaxation z
atom      91.54991251     10.25365398      0.00000000 C
  constrain_relaxation z
atom      91.90161566      5.98789540     -0.00000000 C
  constrain_relaxation z
atom      91.78440870      7.40962575     -0.00000000 C
  constrain_relaxation z
atom      92.25297540      1.72206386     -0.00000000 C
  constrain_relaxation z
atom      92.13590692      3.14379874     -0.00000000 C
  constrain_relaxation z
atom      92.48722749     13.90911415     -0.00000000 C
  constrain_relaxation z
atom      92.60439209     12.48739768      0.00000000 C
  constrain_relaxation z
atom      92.95608765      8.22167563      0.00000000 C
  constrain_relaxation z
atom      92.83884462      9.64339628      0.00000000 C
  constrain_relaxation z
atom      93.19048419      5.37761800     -0.00000000 C
  constrain_relaxation z
atom      93.30760257      3.95587969     -0.00000000 C
  constrain_relaxation z
atom      93.54184133      1.11181143     -0.00000000 C
  constrain_relaxation z
atom      93.65895181     14.72116616     -0.00000000 C
  constrain_relaxation z
atom      94.01054839     10.45542882      0.00000000 C
  constrain_relaxation z
atom      93.89331254     11.87714948      0.00000000 C
  constrain_relaxation z
atom      94.24499202      7.61141409      0.00000000 C
  constrain_relaxation z
atom      94.36218146      6.18968379     -0.00000000 C
  constrain_relaxation z
atom      94.71355769      1.92388489     -0.00000000 C
  constrain_relaxation z
atom      94.59646140      3.34562691     -0.00000000 C
  constrain_relaxation z
atom      94.94783709     14.11092262     -0.00000000 C
  constrain_relaxation z
atom      95.06502704     12.68919282      0.00000000 C
  constrain_relaxation z
atom      95.41670632      8.42346065      0.00000000 C
  constrain_relaxation z
atom      95.29947026      9.84518285      0.00000000 C
  constrain_relaxation z
atom      95.76817744      4.15770121     -0.00000000 C
  constrain_relaxation z
atom      95.65106696      5.57943701     -0.00000000 C
  constrain_relaxation z
atom      96.00241608      1.31363289     -0.00000000 C
  constrain_relaxation z
atom      96.11953533     14.92298402     -0.00000000 C
  constrain_relaxation z
atom      96.47117380     10.65721405      0.00000000 C
  constrain_relaxation z
atom      96.35393044     12.07893279      0.00000000 C
  constrain_relaxation z
atom      96.70562641      7.81320944      0.00000000 C
  constrain_relaxation z
atom      96.82279074      6.39149206     -0.00000000 C
  constrain_relaxation z
atom      97.17411166      2.12571230     -0.00000000 C
  constrain_relaxation z
atom      97.05704271      3.54744813     -0.00000000 C
  constrain_relaxation z
atom      97.52560976     12.89098126     -0.00000000 C
  constrain_relaxation z
atom      97.40840193     14.31270869     -0.00000000 C
  constrain_relaxation z
atom      97.76010507     10.04695713      0.00000000 C
  constrain_relaxation z
atom      97.87735896      8.62524564      0.00000000 C
  constrain_relaxation z
atom      98.22877318      4.35952874     -0.00000000 C
  constrain_relaxation z
atom      98.11169765      5.78126264     -0.00000000 C
  constrain_relaxation z
atom      98.46295321      1.51545709     -0.00000000 C
  constrain_relaxation z
atom      98.58006757      0.09370413     -0.00000000 C
  constrain_relaxation z
atom      98.93181145     10.85898844      0.00000000 C
  constrain_relaxation z
atom      98.81450515     12.28071736      0.00000000 C
  constrain_relaxation z
atom      99.28346814      6.59331538     -0.00000000 C
  constrain_relaxation z
atom      99.16631199      8.01503557      0.00000000 C
  constrain_relaxation z
atom      99.51763628      3.74931250     -0.00000000 C
  constrain_relaxation z
atom      99.63463613      2.32755946     -0.00000000 C
  constrain_relaxation z
atom      99.98613904     13.09277054     -0.00000000 C
  constrain_relaxation z
atom      99.86890323     14.51450974     -0.00000000 C
  constrain_relaxation z
atom     100.22076764     10.24874452      0.00000000 C
  constrain_relaxation z
atom     100.33807017      8.82704948      0.00000000 C
  constrain_relaxation z
atom     100.68938299      4.56140666     -0.00000000 C
  constrain_relaxation z
atom     100.57240463      5.98312475     -0.00000000 C
  constrain_relaxation z
atom     100.92344178      1.71728823     -0.00000000 C
  constrain_relaxation z
atom     101.04050038      0.29553873     -0.00000000 C
  constrain_relaxation z
atom     101.27503424     12.48246621      0.00000000 C
  constrain_relaxation z
atom     101.39245364     11.06076500      0.00000000 C
  constrain_relaxation z
atom     101.74423773      6.79517796     -0.00000000 C
  constrain_relaxation z
atom     101.62709311      8.21686776      0.00000000 C
  constrain_relaxation z
atom     101.97824025      3.95122101     -0.00000000 C
  constrain_relaxation z
atom     102.09510108      2.52944973     -0.00000000 C
  constrain_relaxation z
atom     102.44659602     13.29454525     -0.00000000 C
  constrain_relaxation z
atom     102.32928318     14.71631605     -0.00000000 C
  constrain_relaxation z
atom     102.68147064     10.45055252      0.00000000 C
  constrain_relaxation z
atom     103.03323112      6.18509113     -0.00000000 C
  constrain_relaxation z
atom     102.79892115      9.02885444      0.00000000 C
  constrain_relaxation z
atom     103.15004701      4.76334839     -0.00000000 C
  constrain_relaxation z
atom     103.50077282      0.49739780     -0.00000000 C
  constrain_relaxation z
atom     103.38382825      1.91919730     -0.00000000 C
  constrain_relaxation z
atom     103.73547705     12.68421154      0.00000000 C
  constrain_relaxation z
atom     103.85311367     11.26252435      0.00000000 C
  constrain_relaxation z
atom     104.20517049      6.99711680     -0.00000000 C
  constrain_relaxation z
atom     104.08805926      8.41875781      0.00000000 C
  constrain_relaxation z
atom     104.43887641      4.15321871     -0.00000000 C
  constrain_relaxation z
atom     104.55542931      2.73144896     -0.00000000 C
  constrain_relaxation z
atom     104.90687469     13.49632328     -0.00000000 C
  constrain_relaxation z
atom     104.78945075     14.91807538     -0.00000000 C
  constrain_relaxation z
atom     105.25999492      9.23068535      0.00000000 C
  constrain_relaxation z
atom     105.14226414     10.65229104      0.00000000 C
  constrain_relaxation z
atom     105.49428374      6.38715222     -0.00000000 C
  constrain_relaxation z
atom     105.61079256      4.96542529     -0.00000000 C
  constrain_relaxation z
atom     105.96075040      0.69929126     -0.00000000 C
  constrain_relaxation z
atom     105.84400876      2.12117694     -0.00000000 C
  constrain_relaxation z
atom     106.19573086     12.88591081     -0.00000000 C
  constrain_relaxation z
atom     106.31385987     11.46420231      0.00000000 C
  constrain_relaxation z
atom     106.66648508      7.19913678     -0.00000000 C
  constrain_relaxation z
atom     106.54937342      8.62078011      0.00000000 C
  constrain_relaxation z
atom     107.01554919      2.93358398     -0.00000000 C
  constrain_relaxation z
atom     106.89956656      4.35546536     -0.00000000 C
  constrain_relaxation z
atom     107.24919463      0.08875848     -0.00000000 C
  constrain_relaxation z
atom     107.36680970     13.69803042     -0.00000000 C
  constrain_relaxation z
atom     107.72147930      9.43251689      0.00000000 C
  constrain_relaxation z
atom     107.60322509     10.85398317      0.00000000 C
  constrain_relaxation z
atom     107.95577762      6.58944266     -0.00000000 C
  constrain_relaxation z
atom     108.07166363      5.16776589     -0.00000000 C
  constrain_relaxation z
atom     108.42009913      0.90128929     -0.00000000 C
  constrain_relaxation z
atom     108.30381575      2.32323183     -0.00000000 C
  constrain_relaxation z
atom     108.77470215     11.66576898      0.00000000 C
  constrain_relaxation z
atom     108.65561635     13.08733352     -0.00000000 C
  constrain_relaxation z
atom     109.01138836      8.82282717      0.00000000 C
  constrain_relaxation z
atom     109.12847593      7.40136140     -0.00000000 C
  constrain_relaxation z
atom     109.47526656      3.13599206     -0.00000000 C
  constrain_relaxation z
atom     109.36035054      4.55801461     -0.00000000 C
  constrain_relaxation z
atom     109.70808577      0.29044608     -0.00000000 C
  constrain_relaxation z
atom     109.82611477     13.89953093     -0.00000000 C
  constrain_relaxation z
atom     110.18391467      9.63422780      0.00000000 C
  constrain_relaxation z
atom     110.06449958     11.05558408      0.00000000 C
  constrain_relaxation z
atom     110.53291488      5.37048622     -0.00000000 C
  constrain_relaxation z
atom     110.41813923      6.79229477     -0.00000000 C
  constrain_relaxation z
atom     110.76291428      2.52561474     -0.00000000 C
  constrain_relaxation z
atom     110.87827920      1.10333556     -0.00000000 C
  constrain_relaxation z
atom     111.23568073     11.86696257      0.00000000 C
  constrain_relaxation z
atom     111.11471748     13.28835899     -0.00000000 C
  constrain_relaxation z
atom     111.47478050      9.02502405      0.00000000 C
  constrain_relaxation z
atom     111.59167825      7.60393532      0.00000000 C
  constrain_relaxation z
atom     111.93412743      3.33899055     -0.00000000 C
  constrain_relaxation z
atom     111.82130739      4.76116352     -0.00000000 C
  constrain_relaxation z
atom     112.16531957      0.49172171     -0.00000000 C
  constrain_relaxation z
atom     112.52642972     11.25654829      0.00000000 C
  constrain_relaxation z
atom     112.28402504     14.10070741     -0.00000000 C
  constrain_relaxation z
atom     112.64818845      9.83579470      0.00000000 C
  constrain_relaxation z
atom     112.99482002      5.57405658     -0.00000000 C
  constrain_relaxation z
atom     112.88223331      6.99580075     -0.00000000 C
  constrain_relaxation z
atom     113.22062132      2.72842945     -0.00000000 C
  constrain_relaxation z
atom     113.33423072      1.30546411     -0.00000000 C
  constrain_relaxation z
atom     113.69712788     12.06716464      0.00000000 C
  constrain_relaxation z
atom     113.57214814     13.48851761     -0.00000000 C
  constrain_relaxation z
atom     113.94097766      9.22767396      0.00000000 C
  constrain_relaxation z
atom     114.28269814      4.96588830     -0.00000000 C
  constrain_relaxation z
atom     114.05758879      7.80691798      0.00000000 C
  constrain_relaxation z
atom     114.39159482      3.54291381     -0.00000000 C
  constrain_relaxation z
atom     114.61929913      0.69256078     -0.00000000 C
  constrain_relaxation z
atom     114.73900559     14.30093391     -0.00000000 C
  constrain_relaxation z
atom     114.98961250     11.45634277      0.00000000 C
  constrain_relaxation z
atom     115.11601706     10.03680037      0.00000000 C
  constrain_relaxation z
atom     115.45764014      5.77938716     -0.00000000 C
  constrain_relaxation z
atom     115.34967440      7.20060370     -0.00000000 C
  constrain_relaxation z
atom     115.67557705      2.93202936     -0.00000000 C
  constrain_relaxation z
atom     115.78562915      1.50808878     -0.00000000 C
  constrain_relaxation z
atom     116.02603194     13.68624120     -0.00000000 C
  constrain_relaxation z
atom     116.15944169     12.26552679      0.00000000 C
  constrain_relaxation z
atom     116.52892278      8.01082223      0.00000000 C
  constrain_relaxation z
atom     116.41307347      9.43014258      0.00000000 C
  constrain_relaxation z
atom     116.74514776      5.17304470     -0.00000000 C
  constrain_relaxation z
atom     116.84640055      3.74900548     -0.00000000 C
  constrain_relaxation z
atom     117.06679918      0.89272369     -0.00000000 C
  constrain_relaxation z
atom     117.18791230     14.49921630     -0.00000000 C
  constrain_relaxation z
atom     117.45536305     11.65379697      0.00000000 C
  constrain_relaxation z
atom     117.59190086     10.23578387      0.00000000 C
  constrain_relaxation z
atom     117.92307345      5.98743966     -0.00000000 C
  constrain_relaxation z
atom     117.82397740      7.40849371     -0.00000000 C
  constrain_relaxation z
atom     118.22832142      1.71174873     -0.00000000 C
  constrain_relaxation z
atom     118.12569042      3.13844367     -0.00000000 C
  constrain_relaxation z
atom     118.47196979     13.87988328     -0.00000000 C
  constrain_relaxation z
atom     118.62321638     12.45970941      0.00000000 C
  constrain_relaxation z
atom     119.01050751      8.21564317      0.00000000 C
  constrain_relaxation z
atom     118.89743618      9.63159522      0.00000000 C
  constrain_relaxation z
atom     119.20959713      5.38403995     -0.00000000 C
  constrain_relaxation z
atom     119.50136042      1.09245906     -0.00000000 C
  constrain_relaxation z
atom     119.29552186      3.96005689     -0.00000000 C
  constrain_relaxation z
atom     119.62303911     14.69583390     -0.00000000 C
  constrain_relaxation z
atom     119.92671609     11.84473337      0.00000000 C
  constrain_relaxation z
atom     120.08531666     10.43036987      0.00000000 C
  constrain_relaxation z
atom     120.39531121      6.19947685     -0.00000000 C
  constrain_relaxation z
atom     120.31253207      7.61882509      0.00000000 C
  constrain_relaxation z
atom     120.65438393      1.91936357     -0.00000000 C
  constrain_relaxation z
atom     120.56836088      3.35020328     -0.00000000 C
  constrain_relaxation z
atom     120.89922466     14.06867775     -0.00000000 C
  constrain_relaxation z
atom     121.08913030     12.64792344      0.00000000 C
  constrain_relaxation z
atom     121.51556079      8.41561274      0.00000000 C
  constrain_relaxation z
atom     121.40938063      9.83098636      0.00000000 C
  constrain_relaxation z
atom     121.73674163      4.17797797     -0.00000000 C
  constrain_relaxation z
atom     121.67907259      5.59967574     -0.00000000 C
  constrain_relaxation z
atom     121.91304385      1.29769569     -0.00000000 C
  constrain_relaxation z
atom     122.02768957     14.89331883     -0.00000000 C
  constrain_relaxation z
atom     122.40859486     12.03019820      0.00000000 C
  constrain_relaxation z
atom     122.61235988     10.62054103      0.00000000 C
  constrain_relaxation z
atom     122.99881515      3.56552460     -0.00000000 C
  constrain_relaxation z
atom     122.88497640      6.40290804     -0.00000000 C
  constrain_relaxation z
atom     122.82840414      7.82059484      0.00000000 C
  constrain_relaxation z
atom     123.04770080      2.14461191     -0.00000000 C
  constrain_relaxation z
atom     123.28685577     14.26095688     -0.00000000 C
  constrain_relaxation z
atom     123.55544851     12.84157169     -0.00000000 C
  constrain_relaxation z
atom     123.98264944     10.02833325      0.00000000 C
  constrain_relaxation z
atom     124.18749080      4.36728019     -0.00000000 C
  constrain_relaxation z
atom     124.16504067      5.78717940     -0.00000000 C
  constrain_relaxation z
atom     124.06566679      8.60145610      0.00000000 C
  constrain_relaxation z
atom     124.35110162      0.10944758     -0.00000000 C
  constrain_relaxation z
atom     124.28500092      1.52397271     -0.00000000 C
  constrain_relaxation z
atom     124.91591671     12.24368092      0.00000000 C
  constrain_relaxation z
atom     125.21396774     10.82087891      0.00000000 C
  constrain_relaxation z
atom     125.43936967      2.32187500     -0.00000000 C
  constrain_relaxation z
atom     125.43103534      3.72171914     -0.00000000 C
  constrain_relaxation z
atom     125.40039633      6.54898001     -0.00000000 C
  constrain_relaxation z
atom     125.37880147      7.98149200      0.00000000 C
  constrain_relaxation z
atom     125.56527137     14.53897166     -0.00000000 C
  constrain_relaxation z
atom     125.93519040     13.18638102     -0.00000000 C
  constrain_relaxation z
atom     126.65985280      0.31264143     -0.00000000 C
  constrain_relaxation z
atom     126.65985218      1.66935892     -0.00000000 C
  constrain_relaxation z
atom     126.65985473      4.44074696     -0.00000000 C
  constrain_relaxation z
atom     126.65985378      5.85486525     -0.00000000 C
  constrain_relaxation z
atom     126.65985519      8.74148617      0.00000000 C
  constrain_relaxation z
atom     126.65985400     10.19029300      0.00000000 C
  constrain_relaxation z
atom     127.38450818     13.18636893     -0.00000000 C
  constrain_relaxation z
atom     127.75442885     14.53895705     -0.00000000 C
  constrain_relaxation z


==> anc/geometry.in.008_57.3D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    116.86584101      0.00000000     -0.00000000
lattice_vector     -0.00000000     14.99895064      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom     116.85439924      2.30852578     13.25764099 C
atom     116.85029255      3.71041757     12.99590855 C
atom      -0.02339258      6.53328513     12.43970582 C
atom      -0.02068996      7.95504841     12.22065452 C
atom       0.10018675     10.83523723     12.16075483 C
atom       0.40040187     12.24257840     12.44194371 C
atom       1.05739164      0.07265277     12.98090011 C
atom       1.13530934      1.50842895     12.95987990 C
atom       1.17260553      4.35054480     12.55308386 C
atom       1.17240595      5.76138996     12.30175195 C
atom       1.20627027      8.59539757     11.89162662 C
atom       1.26072466     10.02954708     11.83325416 C
atom       1.70161192     12.83299201     12.13558973 C
atom       2.26762908      2.12471254     12.37403264 C
atom       1.99111306     14.23816053     12.32688802 C
atom       2.30802299      3.54732448     12.22270751 C
atom       2.34809997      6.38217964     11.80370737 C
atom       2.36982864      7.79693102     11.61501036 C
atom       2.53254790     10.62884148     11.47547897 C
atom       2.72364480     12.03862031     11.55310684 C
atom       3.14805669     14.86550019     11.78897546 C
atom       3.29164193      1.29608799     11.82434385 C
atom       3.43845104      4.15719503     11.61491502 C
atom       3.47323594      5.57479549     11.44331293 C
atom       3.56090494      8.40362432     11.12165958 C
atom       3.63700692      9.82395516     11.04505379 C
atom       3.94371076     12.64733765     11.09666667 C
atom       4.13186075     14.06200886     11.16275684 C
atom       4.41309823      1.91225762     11.20536835 C
atom       4.50082288      3.33837687     11.12854487 C
atom       4.61619204      6.17925283     10.85479237 C
atom       4.66926489      7.59725491     10.71722384 C
atom       4.84373296     10.42723599     10.56122877 C
atom       4.98286540     11.84336497     10.55488215 C
atom       5.29349774     14.67783070     10.61358437 C
atom       5.42822656      1.09970247     10.62252904 C
atom       5.62561296      3.94642240     10.50438479 C
atom       5.69569965      5.36628452     10.39364727 C
atom       5.83599092      8.20173548     10.16512838 C
atom       5.92325383      9.61961089     10.08927500 C
atom       6.16968328     12.45204370     10.03794933 C
atom       6.31204110     13.86925055     10.04120491 C
atom       6.56661214      1.71189679     10.02535473 C
atom       6.67017618      3.13319756      9.97453669 C
atom       6.83664761      5.97276972      9.79522473 C
atom       6.91434355      7.39210864      9.69821973 C
atom       7.10107203     10.22569002      9.55376759 C
atom       7.21850929     11.64408273      9.51604851 C
atom       7.59576797      0.90081875      9.46703837 C
atom       7.47417979     14.47999397      9.48563232 C
atom       7.80710198      3.74160161      9.37163005 C
atom       7.89732935      5.16175112      9.29533018 C
atom       8.07213101      7.99806352      9.12947606 C
atom       8.16724033      9.41690093      9.06128865 C
atom       8.39017345     12.25183392      8.97290192 C
atom       8.51180975     13.67035007      8.94514052 C
atom       8.74559034      1.51076163      8.88763175 C
atom       8.85206206      2.93037985      8.84085737 C
atom       9.04458591      5.76892018      8.70793073 C
atom       9.13665771      7.18791133      8.63489647 C
atom       9.33380936     10.02372426      8.50693782 C
atom       9.44315490     11.44224029      8.45879139 C
atom       9.78690265      0.69981747      8.35151393 C
atom       9.67324848     14.27955846      8.38641082 C
atom      10.00047861      3.53868175      8.25716630 C
atom      10.09974664      4.95828396      8.19677977 C
atom      10.29406173      7.79509789      8.06561557 C
atom      10.39416382      9.21423976      8.00507129 C
atom      10.60855851     12.05030545      7.90497316 C
atom      10.72095624     13.46941492      7.86341838 C
atom      10.94283394      1.30843411      7.78220137 C
atom      11.04943162      2.72789493      7.73471728 C
atom      11.25340626      5.56581127      7.62201075 C
atom      11.35307379      6.98501757      7.56159568 C
atom      11.55713042      9.82163644      7.44621680 C
atom      11.66382448     11.24050611      7.39520376 C
atom      11.88292108     14.07776026      7.30511275 C
atom      11.99222704      0.49792971      7.26131112 C
atom      12.20544065      3.33611401      7.16495295 C
atom      12.30862482      4.75527826      7.11115170 C
atom      12.51283237      7.59257207      6.99752068 C
atom      12.61573985      9.01151678      6.94209813 C
atom      12.82799867     11.84844141      6.83978640 C
atom      12.93643498     13.26745215      6.79262961 C
atom      13.15263524      1.10639017      6.70030598 C
atom      13.25904289      2.52562264      6.65183328 C
atom      13.46790024      5.36314647      6.54728151 C
atom      13.57113281      6.78238673      6.49298607 C
atom      13.77938434      9.61928719      6.38563014 C
atom      13.88546588     11.03839326      6.33453796 C
atom      14.10020941     13.87564898      6.23781810 C
atom      14.20756616      0.29596519      6.19046242 C
atom      14.42052159      3.13361068      6.09257965 C
atom      14.52540981      4.55284780      6.04152058 C
atom      14.73423342      7.39010596      5.93630920 C
atom      14.83894774      8.80920091      5.88399625 C
atom      15.05087662     11.64630207      5.78233416 C
atom      15.15785389     13.06539235      5.73338562 C
atom      15.37184034      0.90405371      5.63686194 C
atom      15.47823040      2.32318047      5.58788783 C
atom      15.68935471      5.16078830      5.48707690 C
atom      15.79434209      6.57986314      5.43570778 C
atom      16.00492430      9.41704018      5.33300037 C
atom      16.11100913     10.83608848      5.28252221 C
atom      16.32428888     13.67346698      5.18406323 C
atom      16.43107280      0.09367293      5.13543293 C
atom      16.64391019      2.93123993      5.03737958 C
atom      16.74972978      4.35041055      4.98757714 C
atom      16.96090167      7.18772489      4.88653676 C
atom      17.06657696      8.60688318      4.83596052 C
atom      17.27881550     11.44405537      4.73589055 C
atom      17.38544241     12.86321311      4.68660623 C
atom      17.59872910      0.70169507      4.58895965 C
atom      17.70521321      2.12088656      4.54002557 C
atom      17.91746896      4.95831223      4.44117865 C
atom      18.02338377      6.37743561      4.39132545 C
atom      18.23535882      9.21475136      4.29142405 C
atom      18.34166736     10.63383351      4.24175758 C
atom      18.55473896     13.47118694      4.14343001 C
atom      18.66139261     14.89030271      4.09461235 C
atom      18.87447075      2.72886448      3.99695405 C
atom      18.98077147      4.14797928      3.94790356 C
atom      19.19320413      6.98535680      3.84918018 C
atom      19.29941585      8.40447800      3.79974123 C
atom      19.51224183     11.24178995      3.70115096 C
atom      19.61884811     12.66089745      3.65216773 C
atom      19.83215856      0.49938125      3.55471789 C
atom      19.93877344      1.91851664      3.50607144 C
atom      20.15178516      4.75593865      3.40849279 C
atom      20.25818363      6.17506661      3.35954707 C
atom      20.47105418      9.01240426      3.26147073 C
atom      20.57761008     10.43152663      3.21251039 C
atom      20.79092023     13.26887917      3.11499715 C
atom      20.89765349     14.68802367      3.06643721 C
atom      21.11106167      2.52647351      2.96947502 C
atom      21.21769253      3.94561417      2.92096323 C
atom      21.43088435      6.78298784      2.82370458 C
atom      21.53747633      8.20212137      2.77502324 C
atom      21.75080985     11.03946805      2.67771857 C
atom      22.07116290      0.29703364      2.53245057 C
atom      21.85757487     12.45857528      2.62919916 C
atom      22.17795254      1.71614865      2.48417272 C
atom      22.39148593      4.55357072      2.38757968 C
atom      22.49819478      5.97267381      2.33924713 C
atom      22.71170251      8.81006828      2.24246467 C
atom      22.81847540     10.22917688      2.19410628 C
atom      23.03217525     13.06655175      2.09754706 C
atom      23.13905069     14.48567475      2.04938141 C
atom      23.35281811      2.32412938      1.95317771 C
atom      23.45967511      3.74326753      1.90511131 C
atom      23.67340299      6.58060452      1.80892151 C
atom      23.78024261      7.99975177      1.76081687 C
atom      23.99405323     10.83712672      1.66458267 C
atom      24.10099885     12.25625693      1.61654330 C
atom      24.31492679      0.09467079      1.52058709 C
atom      24.42187404      1.51379485      1.47268447 C
atom      24.63582353      4.35120644      1.37690453 C
atom      24.74278584      5.77032911      1.32903555 C
atom      24.95672410      8.60766621      1.23329009 C
atom      25.06370823     10.02679970      1.18542191 C
atom      25.27779142     12.86418425      1.08975555 C
atom      25.38482244     14.28330806      1.04195904 C
atom      25.59889126      2.12175992      0.94647155 C
atom      25.70592869      3.54087687      0.89875973 C
atom      25.92012632      6.37825013      0.80343190 C
atom      26.02714763      7.79739326      0.75577131 C
atom      26.24132954     10.63476446      0.66044916 C
atom      26.34843498     12.05390896      0.61281933 C
atom      26.56266492     14.89129077      0.51754824 C
atom      26.66975026      1.31146060      0.46996756 C
atom      26.88403780      4.14878158      0.37485825 C
atom      26.99115694      5.56790567      0.32740903 C
atom      27.20548416      8.40534169      0.23243520 C
atom      27.31261775      9.82445865      0.18501337 C
atom      27.52704102     12.66180965      0.09005074 C
atom      27.63416186     14.08094873      0.04255140 C
atom      27.84858940      1.91931602     -0.05235643 C
atom      27.95569931      3.33842482     -0.09973252 C
atom      28.17015935      6.17596504     -0.19439437 C
atom      28.27741377      7.59510315     -0.24171726 C
atom      28.49189784     10.43240287     -0.33630056 C
atom      28.59911551     11.85153702     -0.38366769 C
atom      28.92083924      1.10904526     -0.52574120 C
atom      28.81360416     14.68888709     -0.47840424 C
atom      29.13526973      3.94651041     -0.62020037 C
atom      29.24247402      5.36561705     -0.66740361 C
atom      29.45720195      8.20307501     -0.76181850 C
atom      29.56447183      9.62219788     -0.80898500 C
atom      29.77907262     12.45948418     -0.90346268 C
atom      29.88634743     13.87859422     -0.95058459 C
atom      30.10093284      1.71716300     -1.04502277 C
atom      30.20820474      3.13625383     -1.09207553 C
atom      30.42276295      5.97351068     -1.18640954 C
atom      30.53014276      7.39264841     -1.23344379 C
atom      30.74481917     10.23009573     -1.32782825 C
atom      30.85218431     11.64917563     -1.37487944 C
atom      31.17408606      0.90671476     -1.51617878 C
atom      31.06675096     14.48652357     -1.46906989 C
atom      31.38875058      3.74410676     -1.61031106 C
atom      31.49612405      5.16324337     -1.65735541 C
atom      31.71080105      8.00057840     -1.75140563 C
atom      31.81822746      9.41971919     -1.79850988 C
atom      32.03287146     12.25711916     -1.89271407 C
atom      32.14027338     13.67628627     -1.93982815 C
atom      32.35483991      1.51464737     -2.03387047 C
atom      32.46227576      2.93382168     -2.08091771 C
atom      32.67691787      5.77120968     -2.17485814 C
atom      32.78440358      7.19036361     -2.22190523 C
atom      32.99908002     10.02770200     -2.31597736 C
atom      33.10651159     11.44687838     -2.36314931 C
atom      33.42844690      0.70440211     -2.50438951 C
atom      33.32108192     14.28418367     -2.45733929 C
atom      33.64310821      3.54180570     -2.59833872 C
atom      33.75050678      4.96094691     -2.64531190 C
atom      33.96528896      7.79834992     -2.73928189 C
atom      34.07271580      9.21747883     -2.78640757 C
atom      34.28730552     12.05478454     -2.88086178 C
atom      34.39462195     13.47394891     -2.92803879 C
atom      34.60912992      1.31231770     -3.02222538 C
atom      34.71650003      2.73147840     -3.06909722 C
atom      34.93121758      5.56888326     -3.16306177 C
atom      35.03871224      6.98805061     -3.20997801 C
atom      35.25338557      9.82536178     -3.30441885 C
atom      35.36070593     11.24451677     -3.35170773 C
atom      35.57505720     14.08180444     -3.44652048 C
atom      35.68223416      0.50203901     -3.49370287 C
atom      35.89683949      3.33940381     -3.58779483 C
atom      36.00416008      4.75860087     -3.63471622 C
atom      36.21908587      7.59602906     -3.72869360 C
atom      36.32643240      9.01515485     -3.77597472 C
atom      36.54090869     11.85242417     -3.87098087 C
atom      36.64791400     13.27155460     -3.91863849 C
atom      36.86208062      1.10994753     -4.01361274 C
atom      36.96919659      2.52909564     -4.06078702 C
atom      37.18396238      5.36658898     -4.15466665 C
atom      37.29140326      6.78572348     -4.20168285 C
atom      37.50617382      9.62309342     -4.29637567 C
atom      37.61330531     11.04218290     -4.34418735 C
atom      37.82707613     13.87942160     -4.44026327 C
atom      37.93386913      0.29961760     -4.48811154 C
atom      38.14798609      3.13706634     -4.58291566 C
atom      38.25531451      4.55627463     -4.62982717 C
atom      38.47032189      7.39369586     -4.72373515 C
atom      38.57777806      8.81287783     -4.77118535 C
atom      38.79179506     11.65002052     -4.86749855 C
atom      38.89838046     13.06916547     -4.91611404 C
atom      39.11142800      0.90751540     -5.01299345 C
atom      39.21822955      2.32670424     -5.06067967 C
atom      39.43287511      5.16430959     -5.15457231 C
atom      39.54055746      6.58345071     -5.20130839 C
atom      39.75550906      9.42081851     -5.29617552 C
atom      39.86245420     10.83985822     -5.34482834 C
atom      40.07489736     13.67702995     -5.44359583 C
atom      40.18085165      0.09716287     -5.49282899 C
atom      40.39399824      2.93476750     -5.58929287 C
atom      40.50125398      4.35391628     -5.63611814 C
atom      40.71704359      7.19151070     -5.72881026 C
atom      40.82480665      8.61060464     -5.77605764 C
atom      41.03838443     11.44771163     -5.87425345 C
atom      41.14402864     12.86677223     -5.92466776 C
atom      41.35485023      0.70509193     -6.02561924 C
atom      41.46079677      2.12433702     -6.07451788 C
atom      41.67553797      4.96200197     -6.16806791 C
atom      41.78386474      6.38126396     -6.21353428 C
atom      42.00004657      9.21851667     -6.30706689 C
atom      42.10687120     10.63760213     -6.35661318 C
atom      42.31693081     13.47445066     -6.46037657 C
atom      42.42115140     14.89369813     -6.51252385 C
atom      42.63212356      2.73234189     -6.61272421 C
atom      42.73941110      4.15160103     -6.65896004 C
atom      42.95725059      6.98947068     -6.74773308 C
atom      43.06634947      8.40850288     -6.79346151 C
atom      43.27992267     11.24530160     -6.89305644 C
atom      43.38375304     12.66426134     -6.94680453 C
atom      43.58992149      0.50258287     -7.05634978 C
atom      43.69413598      1.92178299     -7.10800269 C
atom      43.90918006      4.76003536     -7.20019738 C
atom      44.01917428      6.17918100     -7.24240315 C
atom      44.23941999      9.01642879     -7.33004292 C
atom      44.34676603     10.43531327     -7.37989983 C
atom      44.55237325     13.27179897     -7.49218914 C
atom      44.65304994     14.69103142     -7.55063186 C
atom      44.85904086      2.52998933     -7.65922519 C
atom      44.96645523      3.94950406     -7.70470418 C
atom      45.18946088      6.78754353     -7.78311413 C
atom      45.30226908      8.20664776     -7.82382604 C
atom      45.51777739     11.04266467     -7.92181006 C
atom      45.81489878      0.29963825     -8.10849121 C
atom      45.61863669     12.46184869     -7.98100822 C
atom      45.91520317      1.71927168     -8.16688304 C
atom      46.13021411      4.55824948     -8.25763662 C
atom      46.24420168      5.97743477     -8.29166991 C
atom      46.47486862      8.81465314     -8.36248883 C
atom      46.58467742     10.23313865     -8.40981936 C
atom      46.78332224     13.06901049     -8.53519698 C
atom      46.87630771     14.48798258     -8.60657366 C
atom      47.07076260      2.32775091     -8.73583252 C
atom      47.17785052      3.74741229     -8.78100229 C
atom      47.41200957      6.58662994     -8.83714142 C
atom      47.53380801      8.00515012     -8.86437295 C
atom      47.75733914     10.84011260     -8.95113617 C
atom      47.85324109     12.25890958     -9.01827350 C
atom      48.02984608      0.09621733     -9.18131279 C
atom      48.12093148      1.51639109     -9.25600407 C
atom      48.33354190      4.35705204     -9.34872068 C
atom      48.45498901      5.77689964     -9.36706594 C
atom      48.71046158      8.61296930     -9.39684722 C
atom      48.82814290     10.03139636     -9.43401477 C
atom      49.01625402     12.86476479     -9.57643932 C
atom      49.09473575     14.28412980     -9.67226965 C
atom      49.26282541      2.12476242     -9.84917032 C
atom      49.36680674      3.54597824     -9.89901043 C
atom      49.62109426      6.38776374     -9.91409785 C
atom      49.76332027      7.80501454     -9.91066114 C
atom      50.01005571     10.63732099     -9.96098621 C
atom      50.09798450     12.05517057    -10.03595020 C
atom      50.23972820     14.89064003    -10.26269540 C
atom      50.31049581      1.31153126    -10.37256849 C
atom      50.50849414      4.15831362    -10.48939147 C
atom      50.64293367      5.57915369    -10.48028907 C
atom      50.95308547      8.41365884    -10.42119842 C
atom      51.09233409      9.82979877    -10.42715524 C
atom      51.26779698     12.65968117    -10.58169787 C
atom      51.32151916     14.07770444    -10.71859247 C
atom      51.43796159      1.91959797    -10.99149315 C
atom      51.52589034      3.34567741    -11.06785803 C
atom      51.80670857      6.19499052    -11.02476276 C
atom      51.99457936      7.60969276    -10.95854354 C
atom      52.30126094     10.43300447    -10.90621715 C
atom      52.37780195     11.85337618    -10.98220197 C
atom      52.50168278      1.10077726    -11.47458673 C
atom      52.46653261     14.68216327    -11.30303093 C
atom      52.64878138      3.96192993    -11.68369825 C
atom      52.79215638      5.39143412    -11.64807371 C
atom      53.21598364      8.21836846    -11.41182521 C
atom      53.40707009      9.62816410    -11.33382222 C
atom      53.63292351      1.71068349    -12.08051094 C
atom      53.57038683     12.46002237    -11.47236356 C
atom      53.59249094     13.87480602    -11.66094819 C
atom      53.67335691      3.13326313    -12.23191395 C
atom      53.94971923      6.01882214    -12.18426869 C
atom      54.23898602      7.42400004    -11.99270706 C
atom      54.67982386     10.22735821    -11.68958648 C
atom      54.76847647      0.90741297    -12.40988646 C
atom      54.73450936     11.66157693    -11.74746680 C
atom      54.76867183     14.49559236    -12.15786872 C
atom      54.80565645      3.74959660    -12.81734130 C
atom      54.88349488      5.18538917    -12.83804303 C
atom      55.54043518      8.01443183    -12.29836849 C
atom      55.84077894      9.42173655    -12.01671358 C
atom      55.95639785      1.54750235    -12.85314037 C
atom      55.95212486      2.94939463    -13.11540322 C
atom      55.96186453     12.30190083    -12.07573501 C
atom      55.96453602     13.72367222    -12.29516370 C
atom      56.06000364      5.80002966    -13.24895783 C
atom      56.46325967      7.12350238    -12.88995349 C
atom      57.18704607      0.81857599    -12.82227259 C
atom      57.18690517      3.60998019    -13.38594219 C
atom      57.18687848      5.00134080    -13.51288946 C
atom      57.18720484     10.07713358    -12.07908862 C
atom      57.18721123     11.53247443    -12.09879772 C
atom      57.18711541     14.41952899    -12.52950468 C
atom      57.91077245      7.12350279    -12.89024533 C
atom      58.31386654      5.80003185    -13.24942955 C
atom      58.41768209      1.54749569    -12.85375110 C
atom      58.42181438      2.94939333    -13.11598180 C
atom      58.41257857     12.30189016    -12.07629461 C
atom      58.40980706     13.72365545    -12.29576844 C
atom      58.53370898      9.42172772    -12.01724650 C
atom      58.83390068      8.01441927    -12.29901789 C
atom      59.56845944      3.74959932    -12.81841838 C
atom      59.49059856      5.18539146    -12.83902313 C
atom      59.60587067      0.90739126    -12.41108737 C
atom      59.64012880     11.66156539    -11.74854357 C
atom      59.60579583     14.49556618    -12.15907466 C
atom      59.69481154     10.22734629    -11.69061422 C
atom      60.13547270      7.42397817    -11.99389039 C
atom      60.70103604      3.13325415    -12.23355252 C
atom      60.42464931      6.01880750    -12.18561880 C
atom      60.74156661      1.71067194    -12.08222911 C
atom      60.80440863     12.46000220    -11.47403871 C
atom      60.78221671     13.87478023    -11.66270713 C
atom      60.96772410      9.62814871    -11.33539897 C
atom      61.15874302      8.21834370    -11.41346281 C
atom      61.58246776      5.39140704    -11.64999986 C
atom      61.72586125      3.96191525    -11.68579458 C
atom      61.87309288      1.10078029    -11.47682237 C
atom      61.90833444     14.68216007    -11.30534749 C
atom      62.07379828     10.43297750    -10.90842578 C
atom      61.99725593     11.85335660    -10.98447035 C
atom      62.38038433      7.60965671    -10.96081989 C
atom      62.56823058      6.19495949    -11.02717639 C
atom      62.93707328      1.91959151    -10.99429994 C
atom      62.84910531      3.34567107    -11.07060592 C
atom      63.10753243     12.65968411    -10.58472147 C
atom      63.05368771     14.07769518    -10.72158188 C
atom      63.28305164      9.82975963    -10.43016086 C
atom      63.42224975      8.41361558    -10.42418172 C
atom      63.73235788      5.57912804    -10.48345267 C
atom      64.06494064      1.31151233    -10.37613084 C
atom      63.86683835      4.15830326    -10.49274256 C
atom      64.13577291     14.89061689    -10.26636874 C
atom      64.36576299     10.63732581     -9.96507332 C
atom      64.27779313     12.05516649    -10.03993895 C
atom      64.61237871      7.80497192     -9.91449004 C
atom      64.75458275      6.38773071     -9.91793953 C
atom      65.11300017      2.12475946     -9.85352166 C
atom      65.00895295      3.54596584     -9.90320246 C
atom      65.35995368     12.86473056     -9.58136282 C
atom      65.28129966     14.28410636     -9.67696611 C
atom      65.54814026     10.03137533     -9.43910198 C
atom      65.66571809      8.61296049     -9.40171048 C
atom      66.04265889      4.35706205     -9.35375532 C
atom      65.92114961      5.77689427     -9.37185634 C
atom      66.25544022      1.51637561     -9.26144754 C
atom      66.34661886      0.09619822     -9.18695898 C
atom      66.61949404     10.84007809     -8.95740460 C
atom      66.52354736     12.25887416     -9.02437616 C
atom      66.96461743      6.58663097     -8.84290766 C
atom      66.84281485      8.00515704     -8.87016699 C
atom      67.19895578      3.74740201     -8.78731048 C
atom      67.30613306      2.32775259     -8.74235566 C
atom      67.59387757     13.06900025     -8.54226977 C
atom      67.50077744     14.48797072     -8.61347583 C
atom      67.79245222     10.23309400     -8.41672544 C
atom      67.90228629      8.81462994     -8.36938828 C
atom      68.24717065      4.55822389     -8.26505612 C
atom      68.13303875      5.97741055     -8.29877865 C
atom      68.46237252      1.71928572     -8.17478388 C
atom      68.56272032      0.29966834     -8.11658014 C
atom      68.75908557     12.46185269     -7.98921832 C
atom      68.85991932     11.04266417     -7.92997804 C
atom      69.18839281      6.78752265     -7.79150119 C
atom      69.07549683      8.20661453     -7.83204973 C
atom      69.41163108      3.94947717     -7.71361647 C
atom      69.51915886      2.52996255     -7.66836904 C
atom      69.82594457     13.27178944     -7.50166586 C
atom      69.72524018     14.69104287     -7.56010051 C
atom      70.03156143     10.43531668     -7.38936689 C
atom      70.35942639      6.17917642     -7.25237570 C
atom      70.13896677      9.01642670     -7.33962294 C
atom      70.46950630      4.76002037     -7.21037963 C
atom      70.78904178      0.50254186     -7.06713940 C
atom      70.68475987      1.92173950     -7.11862694 C
atom      70.99518234     12.66427442     -6.95763974 C
atom      71.09901748     11.24530955     -6.90389456 C
atom      71.42195123      6.98946923     -6.75905135 C
atom      71.31272451      8.40850579     -6.80454556 C
atom      71.63996240      4.15158215     -6.67063444 C
atom      71.74735175      2.73231100     -6.62459130 C
atom      72.06266319     13.47443023     -6.47262471 C
atom      71.95846639     14.89368396     -6.52470741 C
atom      72.37959192      9.21852629     -6.31943226 C
atom      72.27271065     10.63761241     -6.36886005 C
atom      72.59597459      6.38128896     -6.22630959 C
atom      72.70440744      4.96201844     -6.18091349 C
atom      73.02531446      0.70508682     -6.03905789 C
atom      72.91932774      2.12434802     -6.08775119 C
atom      73.23614577     12.86677269     -5.93819478 C
atom      73.34178702     11.44771159     -5.88778858 C
atom      73.66334224      7.19153561     -5.74274049 C
atom      73.55546547      8.61062535     -5.78980798 C
atom      73.98661768      2.93479003     -5.60367428 C
atom      73.87927702      4.35394784     -5.65034068 C
atom      74.19984544      0.09717032     -5.50747004 C
atom      74.30580903     13.67702675     -5.45827820 C
atom      74.62527900      9.42083564     -5.31104488 C
atom      74.51827881     10.83987944     -5.35959840 C
atom      74.84040720      6.58347395     -5.21649997 C
atom      74.94814681      5.16432311     -5.16990811 C
atom      75.26974244      0.90752624     -5.02865600 C
atom      75.16292121      2.32672762     -5.07624908 C
atom      75.58941677     11.65003487     -4.88332520 C
atom      75.48281126     13.06918098     -4.93187121 C
atom      75.80354969      8.81291143     -4.78721799 C
atom      75.91107671      7.39371491     -4.73992079 C
atom      76.23357203      3.13707962     -4.59943468 C
atom      76.12620144      4.55630740     -4.64625319 C
atom      76.44772600      0.29964505     -4.50472983 C
atom      76.55451626     13.87942522     -4.45693082 C
atom      76.87553070      9.62311117     -4.31326624 C
atom      76.76836441     11.04222376     -4.36102457 C
atom      77.19791002      5.36661198     -4.17193244 C
atom      77.09044008      6.78575274     -4.21886548 C
atom      77.41275243      2.52912357     -4.07818140 C
atom      77.51986229      1.10995975     -4.03101218 C
atom      77.84108477     11.85245855     -3.88857431 C
atom      77.73405779     13.27157774     -3.93614495 C
atom      78.05565945      9.01518500     -3.79374261 C
atom      78.16304745      7.59602575     -3.74654864 C
atom      78.48535394      3.33941856     -3.60579682 C
atom      78.37801433      4.75862143     -3.65266488 C
atom      78.69995390      0.50202953     -3.51167096 C
atom      78.80715159     14.08180513     -3.46457362 C
atom      79.02153941     11.24459793     -3.36992923 C
atom      79.12892884      9.82540197     -3.32273127 C
atom      79.45116758      5.56889129     -3.18147292 C
atom      79.34366038      6.98806482     -3.22833223 C
atom      79.66588485      2.73151566     -3.08750986 C
atom      79.77323823      1.31235152     -3.04064594 C
atom      80.09514244     12.05480204     -2.89933581 C
atom      79.98779101     13.47396595     -2.94648902 C
atom      80.30979685      9.21753928     -2.80516739 C
atom      80.63206570      4.96097084     -2.66415761 C
atom      80.41723931      7.79840004     -2.75805239 C
atom      80.73947528      3.54183675     -2.61718675 C
atom      80.95412123      0.70444194     -2.52327030 C
atom      81.06150540     14.28423013     -2.47622573 C
atom      81.27614814     11.44689841     -2.38219164 C
atom      81.38361275     10.02776010     -2.33512584 C
atom      81.70581795      5.77124935     -2.19410070 C
atom      81.59831271      7.19041400     -2.24109168 C
atom      81.92049846      2.93384564     -2.10022270 C
atom      82.02792903      1.51469129     -2.05321190 C
atom      82.24251873     13.67630343     -1.95919301 C
atom      82.34997581     12.25715260     -1.91216433 C
atom      82.67212519      8.00065975     -1.77104848 C
atom      82.56466055      9.41983902     -1.81813942 C
atom      82.88680527      5.16327439     -1.67708906 C
atom      82.99426571      3.74409298     -1.63007690 C
atom      83.20887667      0.90676213     -1.53606308 C
atom      83.31625665     14.48655344     -1.48895047 C
atom      83.53091956     11.64927060     -1.39492458 C
atom      83.63833169     10.23012272     -1.34782556 C
atom      83.96038730      5.97353415     -1.20657792 C
atom      83.85297834      7.39264974     -1.25368670 C
atom      84.28241778      1.71702109     -1.06541953 C
atom      84.17504369      3.13619460     -1.11245511 C
atom      84.49699735     13.87868234     -0.97111551 C
atom      84.60439123     12.45951036     -0.92408249 C
atom      84.92629441      8.20299218     -0.78278481 C
atom      84.81898233      9.62214446     -0.82987127 C
atom      85.14091686      5.36563062     -0.68833610 C
atom      85.24824604      3.94649494     -0.64124613 C
atom      85.46283925      1.10918844     -0.54680254 C
atom      85.57009879     14.68898810     -0.49973868 C
atom      85.89196671     10.43244532     -0.35825747 C
atom      85.78474762     11.85155902     -0.40537897 C
atom      86.10654118      7.59506788     -0.26367810 C
atom      86.21378975      6.17592627     -0.21643422 C
atom      86.53551499      1.91939433     -0.07449315 C
atom      86.42830926      3.33858914     -0.12183522 C
atom      86.75006481     14.08102761      0.01988737 C
atom      86.85728477     12.66184470      0.06715387 C
atom      87.17894649      8.40532674      0.20916386 C
atom      87.07178744      9.82450029      0.16177414 C
atom      87.50061410      4.14883448      0.35139916 C
atom      87.39345963      5.56805445      0.30396556 C
atom      87.71510072      1.31153009      0.44613031 C
atom      87.82222553     14.89127229      0.49339945 C
atom      88.14385749     10.63473411      0.63555314 C
atom      88.03674776     12.05393302      0.58811563 C
atom      88.35828327      7.79750621      0.73051373 C
atom      88.46535656      6.37830171      0.77806150 C
atom      88.78678451      2.12184578      0.92060517 C
atom      88.67966818      3.54100544      0.87314070 C
atom      89.10824142     12.86423841      1.06304158 C
atom      89.00112334     14.28341071      1.01551402 C
atom      89.32253036     10.02689968      1.15826210 C
atom      89.42962092      8.60776367      1.20590407 C
atom      89.75078171      4.35128914      1.34898635 C
atom      89.64375690      5.77048722      1.30128573 C
atom      89.96493437      1.51388113      1.44427969 C
atom      90.07201803      0.09469369      1.49191538 C
atom      90.39319780     10.83718197      1.63516789 C
atom      90.28614434     12.25633595      1.58735953 C
atom      90.71422395      6.58070262      1.77878964 C
atom      90.60726040      7.99988668      1.73089373 C
atom      90.92810840      3.74334680      1.87457252 C
atom      91.03505162      2.32418332      1.92241198 C
atom      91.35603575     13.06659701      2.06606473 C
atom      91.24906382     14.48573893      2.01813280 C
atom      91.56994011     10.22927201      2.16212637 C
atom      91.67684612      8.81015964      2.21024409 C
atom      91.99733741      4.55362020      2.35471875 C
atom      91.89053344      5.97274564      2.30658547 C
atom      92.21104055      1.71623672      2.45089859 C
atom      92.31793560      0.29711160      2.49897288 C
atom      92.53171545     12.45864201      2.59529428 C
atom      92.63859110     11.03953438      2.64359487 C
atom      92.95879658      6.78305841      2.78894067 C
atom      92.85210357      8.20219595      2.74044617 C
atom      93.17214932      3.94569216      2.88584899 C
atom      93.27885962      2.52654639      2.93419241 C
atom      93.59924066     13.26893834      3.07919059 C
atom      93.49241224     14.68808846      3.03080105 C
atom      93.81269918     10.43158287      3.17633310 C
atom      94.13233894      6.17514898      3.32290899 C
atom      93.91935489      9.01245522      3.22513192 C
atom      94.23881675      4.75601194      3.37172495 C
atom      94.55862455      0.49944272      3.51754148 C
atom      94.45193262      1.91858844      3.46902499 C
atom      94.77204414     12.66095574      3.61472451 C
atom      94.87871474     11.24184310      3.66359400 C
atom      95.19789536      6.98541155      3.81135125 C
atom      95.09162412      8.40453056      3.76198077 C
atom      95.41037846      4.14803899      3.90989737 C
atom      95.51673521      2.72891938      3.95885680 C
atom      95.83658891     13.47125182      4.10506858 C
atom      95.72989396     14.89036815      4.05631872 C
atom      96.15602704      9.21479174      4.25296973 C
atom      96.04967999     10.63387357      4.20330646 C
atom      96.36799616      6.37748518      4.35285883 C
atom      96.47392195      4.95836475      4.40268494 C
atom      96.79274240      0.70175077      4.55030270 C
atom      96.68621229      2.12093051      4.50141567 C
atom      97.00600064     12.86325598      4.64791753 C
atom      97.11262278     11.44410213      4.69725633 C
atom      97.43046705      7.18775954      4.84813833 C
atom      97.32480382      8.60691864      4.79747309 C
atom      97.74739915      2.93127222      4.99904128 C
atom      97.64156316      4.35045041      4.94924237 C
atom      97.96024258      0.09372900      5.09707078 C
atom      98.06698163     13.67352544      5.14575337 C
atom      98.38615812      9.41710425      5.29513208 C
atom      98.28013718     10.83614493      5.24448153 C
atom      98.59661081      6.57988171      5.39814789 C
atom      98.70154928      5.16079306      5.44962587 C
atom      99.01901312      0.90410217      5.59952279 C
atom      98.91263189      2.32322673      5.55052445 C
atom      99.33971682     11.64637202      5.74543983 C
atom      99.23284910     13.06546703      5.69627872 C
atom      99.55140422      8.80924250      5.84760458 C
atom      99.65603926      7.39014756      5.90015301 C
atom      99.96956002      3.13364046      6.05687697 C
atom      99.86470828      4.55286111      6.00572308 C
atom     100.18244727      0.29605817      6.15492444 C
atom     100.28967167     13.87572642      6.20244801 C
atom     100.61005403      9.61932152      6.35116543 C
atom     100.50412309     11.03842995      6.29970656 C
atom     100.92113570      5.36324887      6.51359453 C
atom     100.81804348      6.78246078      6.45910880 C
atom     101.12991484      2.52567646      6.61852786 C
atom     101.23624547      1.10645505      6.66709034 C
atom     101.56045630     11.84847835      6.80730746 C
atom     101.45216055     13.26747666      6.75984110 C
atom     101.77232419      9.01159958      6.91048483 C
atom     101.87512593      7.59265810      6.96623302 C
atom     102.18210399      3.33620763      7.13444260 C
atom     102.07900618      4.75536968      7.08038794 C
atom     102.39519669      0.49798406      7.23108685 C
atom     102.72305109     11.24054067      7.36605219 C
atom     102.50425378     14.07778288      7.27518848 C
atom     102.82957859      9.82166116      7.41756992 C
atom     103.13273979      5.56586768      7.59435396 C
atom     103.03322639      6.98507187      7.53363023 C
atom     103.33644530      2.72798588      7.70762012 C
atom     103.44294557      1.30849994      7.75524579 C
atom     103.77667684     12.05038880      7.87917473 C
atom     103.66455770     13.46949715      7.83702187 C
atom     103.99071424      9.21429157      7.98019716 C
atom     104.28457123      4.95831432      8.17276630 C
atom     104.09061446      7.79514270      8.04105868 C
atom     104.38371730      3.53871038      8.23344548 C
atom     104.59704437      0.69981444      8.32821395 C
atom     104.71047092     14.27957945      8.36361627 C
atom     104.94018699     11.44232829      8.43694635 C
atom     105.04936072     10.02382402      8.48556800 C
atom     105.33802059      5.76892867      8.68740456 C
atom     105.24611333      7.18790804      8.61412395 C
atom     105.53021784      2.93024946      8.82091672 C
atom     105.63653365      1.51062713      8.86787740 C
atom     105.86994384     13.67042029      8.92649350 C
atom     105.99141897     12.25189275      8.95466302 C
atom     106.30898027      7.99803929      9.11222498 C
atom     106.21394473      9.41685681      9.04390288 C
atom     106.48336449      5.16173959      9.27852202 C
atom     106.57335869      3.74161180      9.35512936 C
atom     106.78433040      0.90096628      9.45155903 C
atom     106.90573594     14.48009711      9.47056933 C
atom     107.16124820     11.64410568      9.50161858 C
atom     107.27856811     10.22571403      9.53960376 C
atom     107.54249035      5.97276168      9.78168792 C
atom     107.46505481      7.39210343      9.68440678 C
atom     107.81167823      1.71196591     10.01325169 C
atom     107.70834745      3.13325163      9.96185277 C
atom     108.06609043     13.86928904     10.02974381 C
atom     108.20850038     12.45208437     10.02666250 C
atom     108.54208518      8.20178066     10.15421400 C
atom     108.45493200      9.61964827     10.07823669 C
atom     108.68171648      5.36631992     10.38345946 C
atom     108.94830136      1.09972555     10.61380318 C
atom     108.75140609      3.94646174     10.49468755 C
atom     109.08306565     14.67782194     10.60502738 C
atom     109.39403299     11.84340144     10.54645095 C
atom     109.53323347     10.42728642     10.55286105 C
atom     109.76008136      6.17930817     10.84718178 C
atom     109.70737241      7.59728515     10.70927926 C
atom     109.96208994      1.91230612     11.19903379 C
atom     109.87451613      3.33847743     11.12201253 C
atom     110.24360297     14.06200735     11.15654496 C
atom     110.43200528     12.64735591     11.09049449 C
atom     110.81490059      8.40367130     11.11583619 C
atom     110.73895783      9.82399042     11.03903098 C
atom     110.93613204      4.15727538     11.61011559 C
atom     110.90180295      5.57486135     11.43813063 C
atom     111.08265443      1.29610225     11.81969046 C
atom     111.22638294     14.86549515     11.78440923 C
atom     111.65137198     12.03863654     11.54873480 C
atom     111.84266706     10.62888004     11.47123957 C
atom     112.06584292      3.54738375     12.21928730 C
atom     112.02647781      6.38224147     11.80002658 C
atom     112.00512149      7.79697044     11.61113145 C
atom     112.10607736      2.12472883     12.37055482 C
atom     112.38274764     14.23815609     12.32365119 C
atom     112.67259447     12.83300560     12.13258087 C
atom     113.11399010     10.02956833     11.83062863 C
atom     113.20097492      4.35058667     12.55082639 C
atom     113.20154095      5.76144034     12.29949934 C
atom     113.16833609      8.59542982     11.88913470 C
atom     113.31578446      0.07265350     12.97863838 C
atom     113.23783873      1.50843701     12.95754165 C
atom     113.97349436     12.24258941     12.44028594 C
atom     114.27412693     10.83526508     12.15939279 C
atom     114.38431538      2.30853086     13.25643798 C
atom     114.38870215      3.71043485     12.99475300 C
atom     114.39725580      6.53330648     12.43859365 C
atom     114.39489280      7.95506293     12.21949925 C
atom     114.49221229     14.45716222     13.39060411 C
atom     114.89577721     13.13361212     13.03243558 C
atom     115.61918268      0.25687283     13.65459840 C
atom     115.61922669      1.64809723     13.52735039 C
atom     115.61953156      4.43927052     12.96485783 C
atom     115.61972257      5.83739107     12.67315358 C
atom     115.62002001      8.72449638     12.24326366 C
atom     115.62004247     10.17979069     12.22312900 C
atom     116.34330171     13.13359818     13.03315240 C
atom     116.74643205     14.45716218     13.39172641 C


==> anc/geometry.in.010_57.2D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    127.60003321     -0.00000000      0.00000000
lattice_vector      0.00000000     21.54308761      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom      97.34524932     11.05656729      0.00000000 C
  constrain_relaxation z
atom      97.50867275      9.63934842      0.00000000 C
  constrain_relaxation z
atom      32.55775168      9.35618882      0.00000000 C
  constrain_relaxation z
atom      95.05615797      9.35618849      0.00000000 C
  constrain_relaxation z
atom      98.48965433     11.90700643      0.00000000 C
  constrain_relaxation z
atom      35.01027907      9.07303267      0.00000000 C
  constrain_relaxation z
atom      99.79771802     11.33971934      0.00000000 C
  constrain_relaxation z
atom      98.81675094      9.07206577      0.00000000 C
  constrain_relaxation z
atom      94.89273284     10.77339428     -0.00000000 C
  constrain_relaxation z
atom      98.98017198      7.65493899      0.00000000 C
  constrain_relaxation z
atom      35.17370581     10.49017014      0.00000000 C
  constrain_relaxation z
atom      33.70217338      8.50576264      0.00000000 C
  constrain_relaxation z
atom      33.53874611      7.08861815      0.00000000 C
  constrain_relaxation z
atom      93.58462974     11.34068359      0.00000000 C
  constrain_relaxation z
atom      99.47063616     14.17458547      0.00000000 C
  constrain_relaxation z
atom      92.44017924     10.49015805      0.00000000 C
  constrain_relaxation z
atom      92.60360788      9.07303115      0.00000000 C
  constrain_relaxation z
atom      32.72117473     10.77340505     -0.00000000 C
  constrain_relaxation z
atom      93.91172499      8.50575128      0.00000000 C
  constrain_relaxation z
atom      99.96114826      9.92250648      0.00000000 C
  constrain_relaxation z
atom      36.48182036     11.05751881      0.00000000 C
  constrain_relaxation z
atom     100.77868108     13.60729771      0.00000000 C
  constrain_relaxation z
atom      30.10526171      9.63934742      0.00000000 C
  constrain_relaxation z
atom      31.24966495      8.78892074      0.00000000 C
  constrain_relaxation z
atom      34.02926606     11.34068454      0.00000000 C
  constrain_relaxation z
atom      35.99127585      6.80546230      0.00000000 C
  constrain_relaxation z
atom      91.94969695     14.74223033      0.00000000 C
  constrain_relaxation z
atom      31.57675271     11.62384700      0.00000000 C
  constrain_relaxation z
atom      96.52768076      7.37177879      0.00000000 C
  constrain_relaxation z
atom      96.36425708      8.78891084      0.00000000 C
  constrain_relaxation z
atom      36.64522294     12.47466557      0.00000000 C
  constrain_relaxation z
atom      98.32624007     13.32413753      0.00000000 C
  constrain_relaxation z
atom      34.68317080      6.23819355      0.00000000 C
  constrain_relaxation z
atom     101.43263092      7.93810058      0.00000000 C
  constrain_relaxation z
atom     100.28824117      7.08766042      0.00000000 C
  constrain_relaxation z
atom      97.83576449      6.80449798      0.00000000 C
  constrain_relaxation z
atom     101.92304061     14.45774948      0.00000000 C
  constrain_relaxation z
atom      93.42121432     12.75781658      0.00000000 C
  constrain_relaxation z
atom      36.15471846      8.22260566      0.00000000 C
  constrain_relaxation z
atom      37.46284257      8.78987023      0.00000000 C
  constrain_relaxation z
atom      94.07515425      7.08861743      0.00000000 C
  constrain_relaxation z
atom      95.38325440      6.52133925      0.00000000 C
  constrain_relaxation z
atom      38.60728754      7.93945366      0.00000000 C
  constrain_relaxation z
atom      92.93071860      6.23818169      0.00000000 C
  constrain_relaxation z
atom      92.11310455     13.32509423      0.00000000 C
  constrain_relaxation z
atom      38.44382238      6.52231904      0.00000000 C
  constrain_relaxation z
atom     103.23105031     13.89044892      0.00000000 C
  constrain_relaxation z
atom     100.94209124     12.19016276      0.00000000 C
  constrain_relaxation z
atom      96.85475874     15.30855304      0.00000000 C
  constrain_relaxation z
atom      37.13570692      5.95504088      0.00000000 C
  constrain_relaxation z
atom      91.62260256      6.80546020      0.00000000 C
  constrain_relaxation z
atom      34.51975259      4.82105436      0.00000000 C
  constrain_relaxation z
atom      93.09413871      4.82105315      0.00000000 C
  constrain_relaxation z
atom      35.50077810     13.32509605      0.00000000 C
  constrain_relaxation z
atom      97.01816770     13.89142300      0.00000000 C
  constrain_relaxation z
atom     101.75967679      5.10325081      0.00000000 C
  constrain_relaxation z
atom      31.08624350      7.37177835      0.00000000 C
  constrain_relaxation z
atom      91.45915810      8.22259301      0.00000000 C
  constrain_relaxation z
atom      30.26868286     11.05657669      0.00000000 C
  constrain_relaxation z
atom     104.70245706     11.90600404      0.00000000 C
  constrain_relaxation z
atom     105.84670502     12.75646036      0.00000000 C
  constrain_relaxation z
atom      40.07890673      9.92385894      0.00000000 C
  constrain_relaxation z
atom      33.21166264      4.25378582      0.00000000 C
  constrain_relaxation z
atom      90.47816144      5.95502753      0.00000000 C
  constrain_relaxation z
atom     100.45163345     16.44215557      0.00000000 C
  constrain_relaxation z
atom     101.75967704     15.87487205      0.00000000 C
  constrain_relaxation z
atom      35.66418463      3.97062881      0.00000000 C
  constrain_relaxation z
atom      37.62627896     10.20701202      0.00000000 C
  constrain_relaxation z
atom      90.64158525     15.30950596      0.00000000 C
  constrain_relaxation z
atom      32.23065789      6.52134970      0.00000000 C
  constrain_relaxation z
atom     100.45163293      5.67053463      0.00000000 C
  constrain_relaxation z
atom     103.39445911     12.47331287      0.00000000 C
  constrain_relaxation z
atom      94.40224033      4.25377474      0.00000000 C
  constrain_relaxation z
atom      99.30723792      4.82009113      0.00000000 C
  constrain_relaxation z
atom      89.17003543      6.52231573      0.00000000 C
  constrain_relaxation z
atom      33.04825357      2.83664701      0.00000000 C
  constrain_relaxation z
atom      99.30723879     15.59171190      0.00000000 C
  constrain_relaxation z
atom      95.54667242     15.87583012      0.00000000 C
  constrain_relaxation z
atom     102.90404707      5.95370188      0.00000000 C
  constrain_relaxation z
atom     101.92304029      3.68613187      0.00000000 C
  constrain_relaxation z
atom      39.91544279      8.50671319      0.00000000 C
  constrain_relaxation z
atom      93.09413915     15.59267013      0.00000000 C
  constrain_relaxation z
atom      95.87374639     13.04097969      0.00000000 C
  constrain_relaxation z
atom      96.03716659     11.62384716      0.00000000 C
  constrain_relaxation z
atom      94.40224104     15.02539111      0.00000000 C
  constrain_relaxation z
atom      94.56565327     13.60825799      0.00000000 C
  constrain_relaxation z
atom      97.99917229     16.15899236      0.00000000 C
  constrain_relaxation z
atom      97.99917156      5.38737200      0.00000000 C
  constrain_relaxation z
atom      38.11671719     14.45908203      0.00000000 C
  constrain_relaxation z
atom      39.58824855      5.67189616      0.00000000 C
  constrain_relaxation z
atom      29.12429085     11.90700493      0.00000000 C
  constrain_relaxation z
atom      99.47063464      3.40296866      0.00000000 C
  constrain_relaxation z
atom      41.38708307     10.49109554      0.00000000 C
  constrain_relaxation z
atom      88.02559978      5.67188159      0.00000000 C
  constrain_relaxation z
atom     104.37536441     14.74091176      0.00000000 C
  constrain_relaxation z
atom     100.77868003      2.83568549      0.00000000 C
  constrain_relaxation z
atom      90.96864945     12.47465260      0.00000000 C
  constrain_relaxation z
atom      37.95333878     13.04193114      0.00000000 C
  constrain_relaxation z
atom     104.21206588      5.38642658      0.00000000 C
  constrain_relaxation z
atom      95.38325374     17.29295524      0.00000000 C
  constrain_relaxation z
atom      41.55039883     11.90833015      0.00000000 C
  constrain_relaxation z
atom     104.21206492     16.15804760      0.00000000 C
  constrain_relaxation z
atom      38.93441798     10.77434301     -0.00000000 C
  constrain_relaxation z
atom      86.71747461      6.23917027      0.00000000 C
  constrain_relaxation z
atom      90.15102343      8.78986755      0.00000000 C
  constrain_relaxation z
atom      39.42482015      4.25474130      0.00000000 C
  constrain_relaxation z
atom      36.97228472      4.53789262      0.00000000 C
  constrain_relaxation z
atom      38.11671737      3.68746975      0.00000000 C
  constrain_relaxation z
atom      95.54667175      5.10421160      0.00000000 C
  constrain_relaxation z
atom      31.74017073     13.04098984      0.00000000 C
  constrain_relaxation z
atom      91.94969613      3.97061647      0.00000000 C
  constrain_relaxation z
atom      41.05989226      7.65631686      0.00000000 C
  constrain_relaxation z
atom      34.19268095      1.98622595      0.00000000 C
  constrain_relaxation z
atom      34.19267949     12.75782819      0.00000000 C
  constrain_relaxation z
atom      89.17003607     17.29393097      0.00000000 C
  constrain_relaxation z
atom      27.81624143     11.33972690      0.00000000 C
  constrain_relaxation z
atom      32.06724269      5.10421171      0.00000000 C
  constrain_relaxation z
atom      35.66418381     14.74224268      0.00000000 C
  constrain_relaxation z
atom      89.49714287     14.45906821      0.00000000 C
  constrain_relaxation z
atom      30.59576377      3.11980764      0.00000000 C
  constrain_relaxation z
atom      30.75916922      4.53694367      0.00000000 C
  constrain_relaxation z
atom      94.07515408     17.86022965      0.00000000 C
  constrain_relaxation z
atom      89.98758530     10.20699842      0.00000000 C
  constrain_relaxation z
atom      91.13205386     11.05751653      0.00000000 C
  constrain_relaxation z
atom     102.90404669     16.72532281      0.00000000 C
  constrain_relaxation z
atom      96.52768024     18.14339056      0.00000000 C
  constrain_relaxation z
atom      42.53160608      9.64070586      0.00000000 C
  constrain_relaxation z
atom      27.65281373      9.92250408      0.00000000 C
  constrain_relaxation z
atom      89.00656861      7.93943960      0.00000000 C
  constrain_relaxation z
atom     102.25012866     11.62286034      0.00000000 C
  constrain_relaxation z
atom      43.83986489     10.20789693      0.00000000 C
  constrain_relaxation z
atom      87.69840514     19.27831508      0.00000000 C
  constrain_relaxation z
atom      35.50077942      2.55348809      0.00000000 C
  constrain_relaxation z
atom      29.28770276     13.32414630      0.00000000 C
  constrain_relaxation z
atom      98.32623806      2.55252671      0.00000000 C
  constrain_relaxation z
atom     104.70245720      1.13440614      0.00000000 C
  constrain_relaxation z
atom     105.84670601      1.98485417      0.00000000 C
  constrain_relaxation z
atom      88.18902957     15.02635288      0.00000000 C
  constrain_relaxation z
atom      44.00306936     11.62515307      0.00000000 C
  constrain_relaxation z
atom     105.68332039     14.17358247      0.00000000 C
  constrain_relaxation z
atom      86.55394471      7.65630122      0.00000000 C
  constrain_relaxation z
atom      97.83576406     17.57611469      0.00000000 C
  constrain_relaxation z
atom     104.86595871     10.48880470      0.00000000 C
  constrain_relaxation z
atom      42.36809011      8.22359106      0.00000000 C
  constrain_relaxation z
atom     100.94208946      1.41856390      0.00000000 C
  constrain_relaxation z
atom      45.31119982     12.19238579      0.00000000 C
  constrain_relaxation z
atom     105.35641668      6.23688227      0.00000000 C
  constrain_relaxation z
atom      92.11310323      2.55348628      0.00000000 C
  constrain_relaxation z
atom      36.97228479     15.30950840      0.00000000 C
  constrain_relaxation z
atom      30.59576158     13.89142226      0.00000000 C
  constrain_relaxation z
atom     105.35641642     17.00850031      0.00000000 C
  constrain_relaxation z
atom      37.95333803      2.27032709      0.00000000 C
  constrain_relaxation z
atom      34.02926911      0.56909032      0.00000000 C
  constrain_relaxation z
atom      40.89636374      6.23917462      0.00000000 C
  constrain_relaxation z
atom      26.67188251     12.19015948      0.00000000 C
  constrain_relaxation z
atom     105.68332195      3.40196562      0.00000000 C
  constrain_relaxation z
atom      92.93071825     17.00979781      0.00000000 C
  constrain_relaxation z
atom      94.56565139      2.83664652      0.00000000 C
  constrain_relaxation z
atom      90.47816166     16.72664387      0.00000000 C
  constrain_relaxation z
atom      91.62260292     17.57707358      0.00000000 C
  constrain_relaxation z
atom      42.85853322     12.47558039      0.00000000 C
  constrain_relaxation z
atom      89.66052309     13.04192817      0.00000000 C
  constrain_relaxation z
atom     102.74068751      7.37081806      0.00000000 C
  constrain_relaxation z
atom     103.88506961      8.22125853      0.00000000 C
  constrain_relaxation z
atom     106.66440335      5.66959894      0.00000000 C
  constrain_relaxation z
atom     103.39445828      1.70171173      0.00000000 C
  constrain_relaxation z
atom      32.72117576      0.00182825      0.00000000 C
  constrain_relaxation z
atom      46.45584079     11.34193132      0.00000000 C
  constrain_relaxation z
atom      31.74017260      2.26938213      0.00000000 C
  constrain_relaxation z
atom     103.23105038      3.11883519      0.00000000 C
  constrain_relaxation z
atom     104.37536597      3.96929245      0.00000000 C
  constrain_relaxation z
atom     100.28824115     17.85927705      0.00000000 C
  constrain_relaxation z
atom      29.61476825      5.38737075      0.00000000 C
  constrain_relaxation z
atom      29.77817295      6.80450709      0.00000000 C
  constrain_relaxation z
atom      95.87374452      2.26937199      0.00000000 C
  constrain_relaxation z
atom      93.91172341     19.27735442      0.00000000 C
  constrain_relaxation z
atom      36.64522477      1.70306803      0.00000000 C
  constrain_relaxation z
atom      43.51255104      7.37321578      0.00000000 C
  constrain_relaxation z
atom      97.01816551      3.11980838      0.00000000 C
  constrain_relaxation z
atom      96.85475785      4.53693400      0.00000000 C
  constrain_relaxation z
atom      85.24573683      8.22358565      0.00000000 C
  constrain_relaxation z
atom      40.56924623      3.40431508      0.00000000 C
  constrain_relaxation z
atom      98.98017215     18.42655078      0.00000000 C
  constrain_relaxation z
atom      26.34476749      9.35523005      0.00000000 C
  constrain_relaxation z
atom      34.51975215     15.59267135      0.00000000 C
  constrain_relaxation z
atom      88.02560064     16.44349931      0.00000000 C
  constrain_relaxation z
atom      39.42482043     15.02635686      0.00000000 C
  constrain_relaxation z
atom      39.09779485     12.19150365      0.00000000 C
  constrain_relaxation z
atom      92.60360904     19.84462754      0.00000000 C
  constrain_relaxation z
atom     106.82756764      4.25245504      0.00000000 C
  constrain_relaxation z
atom     106.82756700     15.02407383      0.00000000 C
  constrain_relaxation z
atom     102.25012741      0.85126565      0.00000000 C
  constrain_relaxation z
atom     104.86596073     21.26039167      0.00000000 C
  constrain_relaxation z
atom      28.30671588      4.82009910      0.00000000 C
  constrain_relaxation z
atom     101.26920973      9.35522355      0.00000000 C
  constrain_relaxation z
atom      42.04074642      5.38875796      0.00000000 C
  constrain_relaxation z
atom      36.48182141      0.28592716      0.00000000 C
  constrain_relaxation z
atom      33.04825169     13.60825849      0.00000000 C
  constrain_relaxation z
atom      89.00657012     18.71104970      0.00000000 C
  constrain_relaxation z
atom      40.40592389     12.75875272      0.00000000 C
  constrain_relaxation z
atom      45.96524024      7.09015290      0.00000000 C
  constrain_relaxation z
atom      99.79771568      0.56812644      0.00000000 C
  constrain_relaxation z
atom      39.09779600      1.41990657      0.00000000 C
  constrain_relaxation z
atom      47.76397853     11.90905659      0.00000000 C
  constrain_relaxation z
atom     105.19312494      7.65399180      0.00000000 C
  constrain_relaxation z
atom      87.53494184     20.69543914      0.00000000 C
  constrain_relaxation z
atom     106.17401910      9.92150401      0.00000000 C
  constrain_relaxation z
atom      45.47407928     13.60958954      0.00000000 C
  constrain_relaxation z
atom     103.88507003     18.99286735      0.00000000 C
  constrain_relaxation z
atom     102.74068736     18.14243401      0.00000000 C
  constrain_relaxation z
atom     102.41357423     10.20566199      0.00000000 C
  constrain_relaxation z
atom     103.72162903      9.63837681      0.00000000 C
  constrain_relaxation z
atom      88.51605734     12.19148938      0.00000000 C
  constrain_relaxation z
atom      43.34885454      5.95606517      0.00000000 C
  constrain_relaxation z
atom     107.15465758      1.41751436      0.00000000 C
  constrain_relaxation z
atom      41.87733425      3.97160991      0.00000000 C
  constrain_relaxation z
atom      44.82080938      7.94046764      0.00000000 C
  constrain_relaxation z
atom      44.98447744      9.35756021      0.00000000 C
  constrain_relaxation z
atom      25.20041834     10.20565748      0.00000000 C
  constrain_relaxation z
atom     101.43263103     18.70971178      0.00000000 C
  constrain_relaxation z
atom      44.32976215     14.46008517      0.00000000 C
  constrain_relaxation z
atom      26.18134898      7.93809692      0.00000000 C
  constrain_relaxation z
atom      27.32572410      7.08766768      0.00000000 C
  constrain_relaxation z
atom     106.66440348     16.44121830      0.00000000 C
  constrain_relaxation z
atom      30.75916833     15.30856272      0.00000000 C
  constrain_relaxation z
atom      89.49714269      3.68745594      0.00000000 C
  constrain_relaxation z
atom      90.64158531      4.53789019      0.00000000 C
  constrain_relaxation z
atom     103.72162992     20.40997153      0.00000000 C
  constrain_relaxation z
atom      28.14332166      3.40296662      0.00000000 C
  constrain_relaxation z
atom      87.04459428     14.17591143      0.00000000 C
  constrain_relaxation z
atom      98.48965121      1.13540884      0.00000000 C
  constrain_relaxation z
atom      33.21166192     15.02540221      0.00000000 C
  constrain_relaxation z
atom     102.41357494     20.97725274      0.00000000 C
  constrain_relaxation z
atom     108.29876584      2.26795933      0.00000000 C
  constrain_relaxation z
atom     108.13542809      3.68510779      0.00000000 C
  constrain_relaxation z
atom      98.81675126     19.84366431      0.00000000 C
  constrain_relaxation z
atom      31.57675731      0.85225019      0.00000000 C
  constrain_relaxation z
atom      38.93441753     21.54585734      0.00000000 C
  constrain_relaxation z
atom     105.19312497     18.42560340      0.00000000 C
  constrain_relaxation z
atom      32.06724202     15.87583024      0.00000000 C
  constrain_relaxation z
atom     101.26921026     20.12682099      0.00000000 C
  constrain_relaxation z
atom      99.96114838     20.69409942      0.00000000 C
  constrain_relaxation z
atom      85.73649638      3.97160483      0.00000000 C
  constrain_relaxation z
atom     106.33750472      8.50442232      0.00000000 C
  constrain_relaxation z
atom      89.66052385      2.27032412      0.00000000 C
  constrain_relaxation z
atom      88.51605619      1.41989230      0.00000000 C
  constrain_relaxation z
atom     109.60664252      1.70050301      0.00000000 C
  constrain_relaxation z
atom      39.58824768     16.44351388      0.00000000 C
  constrain_relaxation z
atom      87.04459429      3.40429984      0.00000000 C
  constrain_relaxation z
atom      88.18902986      4.25473733      0.00000000 C
  constrain_relaxation z
atom      85.73649660     14.74322088      0.00000000 C
  constrain_relaxation z
atom     109.27955446      4.53564564      0.00000000 C
  constrain_relaxation z
atom      87.69840343      8.50670897      0.00000000 C
  constrain_relaxation z
atom      96.03716199      0.85225035      0.00000000 C
  constrain_relaxation z
atom      95.05615858     20.12778391      0.00000000 C
  constrain_relaxation z
atom      27.16233495      5.67053184      0.00000000 C
  constrain_relaxation z
atom     106.33750551     19.27602483      0.00000000 C
  constrain_relaxation z
atom      87.20791836     12.75874842      0.00000000 C
  constrain_relaxation z
atom     107.15465771     12.18912659      0.00000000 C
  constrain_relaxation z
atom      86.22675378     21.26268283      0.00000000 C
  constrain_relaxation z
atom      85.57308388     16.16036174      0.00000000 C
  constrain_relaxation z
atom      86.71747597     17.01078846      0.00000000 C
  constrain_relaxation z
atom     111.73119445     15.59046041      0.00000000 C
  constrain_relaxation z
atom      44.49313482     15.87728007      0.00000000 C
  constrain_relaxation z
atom      93.42121287      1.98621434      0.00000000 C
  constrain_relaxation z
atom      28.63377871      7.65493725      0.00000000 C
  constrain_relaxation z
atom      28.79719728      9.07207415      0.00000000 C
  constrain_relaxation z
atom      40.40592237      1.98715222      0.00000000 C
  constrain_relaxation z
atom      40.07890271     20.69545404      0.00000000 C
  constrain_relaxation z
atom      37.62627654     20.97860446      0.00000000 C
  constrain_relaxation z
atom      26.83529121      2.83569242      0.00000000 C
  constrain_relaxation z
atom      87.20791988      1.98714793      0.00000000 C
  constrain_relaxation z
atom      86.06343355      1.13671955      0.00000000 C
  constrain_relaxation z
atom      41.05988992     18.42793047      0.00000000 C
  constrain_relaxation z
atom      28.30671501     15.59171988      0.00000000 C
  constrain_relaxation z
atom      84.10126702      7.37319924      0.00000000 C
  constrain_relaxation z
atom      25.36386121     11.62286571      0.00000000 C
  constrain_relaxation z
atom      92.44017947     21.26174832      0.00000000 C
  constrain_relaxation z
atom     107.80877280      6.52006737      0.00000000 C
  constrain_relaxation z
atom      36.15471788     18.99421272      0.00000000 C
  constrain_relaxation z
atom      90.96864762      1.70305506      0.00000000 C
  constrain_relaxation z
atom     106.17401940     20.69308961      0.00000000 C
  constrain_relaxation z
atom      38.44382174     17.29393429      0.00000000 C
  constrain_relaxation z
atom      30.26868519      0.28498397      0.00000000 C
  constrain_relaxation z
atom      39.91544108     19.27831930      0.00000000 C
  constrain_relaxation z
atom      41.38708090     21.26268749      0.00000000 C
  constrain_relaxation z
atom      94.89273180      0.00181749      0.00000000 C
  constrain_relaxation z
atom      93.58462667      0.56908937      0.00000000 C
  constrain_relaxation z
atom      26.67188427      1.41856062      0.00000000 C
  constrain_relaxation z
atom     108.13542897     14.45672536      0.00000000 C
  constrain_relaxation z
atom     108.29876433     13.03956878      0.00000000 C
  constrain_relaxation z
atom      35.17370557     21.26176040      0.00000000 C
  constrain_relaxation z
atom      41.55039941      1.13673531      0.00000000 C
  constrain_relaxation z
atom      25.85430675      5.10325678      0.00000000 C
  constrain_relaxation z
atom     115.48857909      4.53415847      0.00000000 C
  constrain_relaxation z
atom      91.45915869     18.99420007      0.00000000 C
  constrain_relaxation z
atom      35.01027792     19.84462907      0.00000000 C
  constrain_relaxation z
atom     109.11671528      5.95279673      0.00000000 C
  constrain_relaxation z
atom      46.78197309     14.17698825      0.00000000 C
  constrain_relaxation z
atom      84.26496702     16.72767940      0.00000000 C
  constrain_relaxation z
atom      32.23065856     17.29296569      0.00000000 C
  constrain_relaxation z
atom     107.64560141     18.70880227      0.00000000 C
  constrain_relaxation z
atom     114.18212251      5.10212207      0.00000000 C
  constrain_relaxation z
atom      40.89636237     17.01079281      0.00000000 C
  constrain_relaxation z
atom      42.04074490     16.16037757      0.00000000 C
  constrain_relaxation z
atom      46.29288838      9.92470785      0.00000000 C
  constrain_relaxation z
atom      48.90886045     11.05858412      0.00000000 C
  constrain_relaxation z
atom      44.49313693      5.10565964      0.00000000 C
  constrain_relaxation z
atom      47.92616333     13.32640171      0.00000000 C
  constrain_relaxation z
atom      23.89238039      9.63838019      0.00000000 C
  constrain_relaxation z
atom     108.79003262     19.55917741      0.00000000 C
  constrain_relaxation z
atom      43.34885250     16.72768527      0.00000000 C
  constrain_relaxation z
atom     110.58723425      3.96820804      0.00000000 C
  constrain_relaxation z
atom      32.55775107     20.12778424      0.00000000 C
  constrain_relaxation z
atom      35.99127549     17.57707569      0.00000000 C
  constrain_relaxation z
atom      37.13570671     16.72665722      0.00000000 C
  constrain_relaxation z
atom      47.27366693      7.65736333      0.00000000 C
  constrain_relaxation z
atom      47.43777600      9.07445339      0.00000000 C
  constrain_relaxation z
atom     107.31832169     10.77197742     -0.00000000 C
  constrain_relaxation z
atom     110.75048852      2.55098830      0.00000000 C
  constrain_relaxation z
atom      85.24573937     18.99519575      0.00000000 C
  constrain_relaxation z
atom      86.55394705     18.42791484      0.00000000 C
  constrain_relaxation z
atom     113.03848641     15.02279530      0.00000000 C
  constrain_relaxation z
atom      24.87330874      7.37082278      0.00000000 C
  constrain_relaxation z
atom      23.72894275      8.22125228      0.00000000 C
  constrain_relaxation z
atom     107.31832241      0.00040934      0.00000000 C
  constrain_relaxation z
atom     107.80877397     17.29168282      0.00000000 C
  constrain_relaxation z
atom     110.58723632     14.73982326      0.00000000 C
  constrain_relaxation z
atom      25.69094604      3.68612782      0.00000000 C
  constrain_relaxation z
atom      28.14332014     14.17458344      0.00000000 C
  constrain_relaxation z
atom      43.02173036      3.12115934      0.00000000 C
  constrain_relaxation z
atom     113.03848392      4.25118050      0.00000000 C
  constrain_relaxation z
atom      29.61476753     16.15899112      0.00000000 C
  constrain_relaxation z
atom      44.32976337      3.68846874      0.00000000 C
  constrain_relaxation z
atom      42.36808756     18.99520116      0.00000000 C
  constrain_relaxation z
atom     107.64559922      7.93719493      0.00000000 C
  constrain_relaxation z
atom      34.68317115     17.00980967      0.00000000 C
  constrain_relaxation z
atom     109.27955588     15.30726459      0.00000000 C
  constrain_relaxation z
atom      86.06343413     11.90831440      0.00000000 C
  constrain_relaxation z
atom      40.56924624     14.17592668      0.00000000 C
  constrain_relaxation z
atom      24.21954738      1.70170616      0.00000000 C
  constrain_relaxation z
atom     115.48858124     15.30577580      0.00000000 C
  constrain_relaxation z
atom      24.21954656     12.47330729      0.00000000 C
  constrain_relaxation z
atom      42.85853394      1.70398196      0.00000000 C
  constrain_relaxation z
atom      33.53874628     17.86023038      0.00000000 C
  constrain_relaxation z
atom      33.70217496     19.27736579      0.00000000 C
  constrain_relaxation z
atom      27.81624377      0.56813400      0.00000000 C
  constrain_relaxation z
atom     109.60664539     12.47210336      0.00000000 C
  constrain_relaxation z
atom      45.80120855     16.44469845      0.00000000 C
  constrain_relaxation z
atom      31.08624402     18.14339013      0.00000000 C
  constrain_relaxation z
atom      31.24966672     19.56052071      0.00000000 C
  constrain_relaxation z
atom      88.67943642     21.54585369      0.00000000 C
  constrain_relaxation z
atom      84.59209109      3.12114313      0.00000000 C
  constrain_relaxation z
atom      22.91156636     11.90600631      0.00000000 C
  constrain_relaxation z
atom      84.75529000     12.47557466      0.00000000 C
  constrain_relaxation z
atom      24.70995208      5.95369691      0.00000000 C
  constrain_relaxation z
atom      22.91156622      1.13440841      0.00000000 C
  constrain_relaxation z
atom      96.36425531     19.56051081      0.00000000 C
  constrain_relaxation z
atom      84.75528928      1.70397622      0.00000000 C
  constrain_relaxation z
atom      25.36386246      0.85127102      0.00000000 C
  constrain_relaxation z
atom      49.23371117     13.89401894      0.00000000 C
  constrain_relaxation z
atom      85.08222261     20.41228675      0.00000000 C
  constrain_relaxation z
atom      50.21697667     11.62557894      0.00000000 C
  constrain_relaxation z
atom      27.65281360     20.69409703      0.00000000 C
  constrain_relaxation z
atom      27.16233444     16.44215278      0.00000000 C
  constrain_relaxation z
atom      38.60728603     18.71106377      0.00000000 C
  constrain_relaxation z
atom      37.46284168     19.56147085      0.00000000 C
  constrain_relaxation z
atom     108.62640136     20.97621258      0.00000000 C
  constrain_relaxation z
atom     109.77063426      0.28347958      0.00000000 C
  constrain_relaxation z
atom      84.10126959     18.14481525      0.00000000 C
  constrain_relaxation z
atom      46.94527087     15.59426003      0.00000000 C
  constrain_relaxation z
atom      87.53493781      9.92384404      0.00000000 C
  constrain_relaxation z
atom      88.67943597     10.77433936     -0.00000000 C
  constrain_relaxation z
atom     113.20143725      2.83393252      0.00000000 C
  constrain_relaxation z
atom      97.34524698      0.28497457      0.00000000 C
  constrain_relaxation z
atom      97.50867286     20.41094277      0.00000000 C
  constrain_relaxation z
atom      43.02172936     13.89277074      0.00000000 C
  constrain_relaxation z
atom      41.87733402     14.74322595      0.00000000 C
  constrain_relaxation z
atom     114.18212455     15.87373911      0.00000000 C
  constrain_relaxation z
atom      26.34476697     20.12682748      0.00000000 C
  constrain_relaxation z
atom     115.65069188     13.88815759      0.00000000 C
  constrain_relaxation z
atom      85.57308237      5.38874213      0.00000000 C
  constrain_relaxation z
atom     109.11671753     16.72441434      0.00000000 C
  constrain_relaxation z
atom      26.83529017     13.60730464      0.00000000 C
  constrain_relaxation z
atom      91.13205281      0.28592488      0.00000000 C
  constrain_relaxation z
atom      24.38295248      3.11883921      0.00000000 C
  constrain_relaxation z
atom      85.08221930      9.64068981      0.00000000 C
  constrain_relaxation z
atom      86.22675161     10.49109088      0.00000000 C
  constrain_relaxation z
atom     110.75049029     13.32259777      0.00000000 C
  constrain_relaxation z
atom      28.79719696     19.84367268      0.00000000 C
  constrain_relaxation z
atom      30.10526160     20.41094177      0.00000000 C
  constrain_relaxation z
atom      28.63377854     18.42654904      0.00000000 C
  constrain_relaxation z
atom      29.77817338     17.57612380      0.00000000 C
  constrain_relaxation z
atom      51.36263949     10.77505749      0.00000000 C
  constrain_relaxation z
atom      45.80121087      5.67307792      0.00000000 C
  constrain_relaxation z
atom      29.28770476      2.55253548      0.00000000 C
  constrain_relaxation z
atom      29.12429397      1.13540733      0.00000000 C
  constrain_relaxation z
atom     113.20144025     13.60554258      0.00000000 C
  constrain_relaxation z
atom      25.20041763     20.97724823      0.00000000 C
  constrain_relaxation z
atom      83.77395390     20.97948348      0.00000000 C
  constrain_relaxation z
atom      50.37762394     13.04313192      0.00000000 C
  constrain_relaxation z
atom      27.32572411     17.85928431      0.00000000 C
  constrain_relaxation z
atom      22.42090551      7.65399317      0.00000000 C
  constrain_relaxation z
atom      83.61074489     11.62513621      0.00000000 C
  constrain_relaxation z
atom     111.73119227      4.81884419      0.00000000 C
  constrain_relaxation z
atom      47.27366472     18.42897485      0.00000000 C
  constrain_relaxation z
atom      42.53160276     20.41230280      0.00000000 C
  constrain_relaxation z
atom     111.24290527     19.84229265      0.00000000 C
  constrain_relaxation z
atom      26.18134886     18.70970813      0.00000000 C
  constrain_relaxation z
atom      83.61074436      0.85354301      0.00000000 C
  constrain_relaxation z
atom      23.23865347      3.96928541      0.00000000 C
  constrain_relaxation z
atom      48.41799581      6.80722423      0.00000000 C
  constrain_relaxation z
atom     112.05818637     12.75497614      0.00000000 C
  constrain_relaxation z
atom     116.63157696     16.15734990      0.00000000 C
  constrain_relaxation z
atom      23.40195059      5.38642941      0.00000000 C
  constrain_relaxation z
atom      84.26496499      5.95605931      0.00000000 C
  constrain_relaxation z
atom      20.45940244     12.18912358      0.00000000 C
  constrain_relaxation z
atom      25.85430650     15.87487802      0.00000000 C
  constrain_relaxation z
atom      49.72684014      7.37452937      0.00000000 C
  constrain_relaxation z
atom      82.62933245     20.12914065      0.00000000 C
  constrain_relaxation z
atom      22.74806737     10.48879680      0.00000000 C
  constrain_relaxation z
atom     115.16691304      7.37019582      0.00000000 C
  constrain_relaxation z
atom      44.00306989      0.85355987      0.00000000 C
  constrain_relaxation z
atom      20.29574137     10.77196506     -0.00000000 C
  constrain_relaxation z
atom      51.20130147      9.35761953      0.00000000 C
  constrain_relaxation z
atom      21.44002606      9.92150322      0.00000000 C
  constrain_relaxation z
atom      21.27654349      8.50441213      0.00000000 C
  constrain_relaxation z
atom     116.63157538      5.38573094      0.00000000 C
  constrain_relaxation z
atom     114.02153948      6.51961213      0.00000000 C
  constrain_relaxation z
atom     110.26114898      6.80330005      0.00000000 C
  constrain_relaxation z
atom      49.89187777      8.79131816      0.00000000 C
  constrain_relaxation z
atom      48.74645027      9.64138333      0.00000000 C
  constrain_relaxation z
atom      21.76733610     12.75645107      0.00000000 C
  constrain_relaxation z
atom      22.74806536     21.26038378      0.00000000 C
  constrain_relaxation z
atom      23.89237950     20.40997493      0.00000000 C
  constrain_relaxation z
atom     112.71369309      7.08665793      0.00000000 C
  constrain_relaxation z
atom     111.56905812      6.23613073      0.00000000 C
  constrain_relaxation z
atom      83.12067314      5.10564256      0.00000000 C
  constrain_relaxation z
atom     115.16691309     18.14180689      0.00000000 C
  constrain_relaxation z
atom     116.47440816      6.80362400      0.00000000 C
  constrain_relaxation z
atom      21.93071601      3.40196586      0.00000000 C
  constrain_relaxation z
atom      19.31531492     13.03955379      0.00000000 C
  constrain_relaxation z
atom      45.47408085      2.83797794      0.00000000 C
  constrain_relaxation z
atom      21.44002576     20.69308882      0.00000000 C
  constrain_relaxation z
atom     114.02154022     17.29122695      0.00000000 C
  constrain_relaxation z
atom     110.09824035     18.99199347      0.00000000 C
  constrain_relaxation z
atom     110.26115214     17.57491278      0.00000000 C
  constrain_relaxation z
atom      45.31120112      1.42078762      0.00000000 C
  constrain_relaxation z
atom      52.67044341     11.34157017      0.00000000 C
  constrain_relaxation z
atom     112.55133480      8.50371726      0.00000000 C
  constrain_relaxation z
atom      48.41799434     17.57884060      0.00000000 C
  constrain_relaxation z
atom      48.25320553     16.16182878      0.00000000 C
  constrain_relaxation z
atom      83.28404842      3.68846295      0.00000000 C
  constrain_relaxation z
atom     114.50874141      2.26591179      0.00000000 C
  constrain_relaxation z
atom     115.65068875      3.11654468      0.00000000 C
  constrain_relaxation z
atom     117.62147078      7.65442818      0.00000000 C
  constrain_relaxation z
atom     113.69650087     20.12543551      0.00000000 C
  constrain_relaxation z
atom      25.69094573     14.45774543      0.00000000 C
  constrain_relaxation z
atom      20.78648897     15.02406265      0.00000000 C
  constrain_relaxation z
atom      83.12067524     15.87726300      0.00000000 C
  constrain_relaxation z
atom     113.53151110     -0.00093181      0.00000000 C
  constrain_relaxation z
atom      48.74644859     20.41297660      0.00000000 C
  constrain_relaxation z
atom     116.47440809     17.57523936      0.00000000 C
  constrain_relaxation z
atom      21.76733510      1.98484489      0.00000000 C
  constrain_relaxation z
atom      50.87103331      6.52465399      0.00000000 C
  constrain_relaxation z
atom      89.98758772     20.97859086      0.00000000 C
  constrain_relaxation z
atom      90.15102432     19.56146817      0.00000000 C
  constrain_relaxation z
atom     115.00563721     19.55908626      0.00000000 C
  constrain_relaxation z
atom     109.77063498     11.05507553      0.00000000 C
  constrain_relaxation z
atom      82.79299881      7.94046202      0.00000000 C
  constrain_relaxation z
atom     111.07883925     21.25931920      0.00000000 C
  constrain_relaxation z
atom      52.18068426      7.09199654      0.00000000 C
  constrain_relaxation z
atom      45.96523791     17.86176934      0.00000000 C
  constrain_relaxation z
atom      19.96846862      7.93719084      0.00000000 C
  constrain_relaxation z
atom     118.09615975      3.39829310      0.00000000 C
  constrain_relaxation z
atom     117.93605880      4.81691071      0.00000000 C
  constrain_relaxation z
atom     116.95705726      2.54726336      0.00000000 C
  constrain_relaxation z
atom      81.32091094     20.69629369      0.00000000 C
  constrain_relaxation z
atom      81.15795363      0.57032130      0.00000000 C
  constrain_relaxation z
atom     115.98477761     11.05319241      0.00000000 C
  constrain_relaxation z
atom      83.77395109     10.20789097      0.00000000 C
  constrain_relaxation z
atom     114.67542508      0.84899443      0.00000000 C
  constrain_relaxation z
atom     111.56906018     17.00774562      0.00000000 C
  constrain_relaxation z
atom      82.79300131     18.71207335      0.00000000 C
  constrain_relaxation z
atom     111.07883744     10.48772984      0.00000000 C
  constrain_relaxation z
atom      50.70430430      5.10767201      0.00000000 C
  constrain_relaxation z
atom      24.70995247     16.72531784      0.00000000 C
  constrain_relaxation z
atom     119.07840686      5.66964408      0.00000000 C
  constrain_relaxation z
atom      18.98768833     10.20462214      0.00000000 C
  constrain_relaxation z
atom      18.82405662      8.78756393      0.00000000 C
  constrain_relaxation z
atom      52.82769204     12.75952719      0.00000000 C
  constrain_relaxation z
atom      51.68437858     13.61103933      0.00000000 C
  constrain_relaxation z
atom      19.47864721     14.45672031      0.00000000 C
  constrain_relaxation z
atom      46.94527296      4.82263949      0.00000000 C
  constrain_relaxation z
atom      49.39671694     15.31132401      0.00000000 C
  constrain_relaxation z
atom      80.17601520     19.84603381      0.00000000 C
  constrain_relaxation z
atom      43.51254846     18.14483179      0.00000000 C
  constrain_relaxation z
atom     108.79002996      8.78758037      0.00000000 C
  constrain_relaxation z
atom     108.62639548     10.20462813      0.00000000 C
  constrain_relaxation z
atom     120.37762256      5.09888896      0.00000000 C
  constrain_relaxation z
atom     112.05818438      1.98337438      0.00000000 C
  constrain_relaxation z
atom     112.22292994      0.56641711      0.00000000 C
  constrain_relaxation z
atom      43.83986207     20.97948945      0.00000000 C
  constrain_relaxation z
atom      20.29574066      0.00039699      0.00000000 C
  constrain_relaxation z
atom      17.84346870     11.05505696      0.00000000 C
  constrain_relaxation z
atom      24.87330890     18.14243873      0.00000000 C
  constrain_relaxation z
atom     117.62147044     18.42603915      0.00000000 C
  constrain_relaxation z
atom     118.09616236     14.16990831      0.00000000 C
  constrain_relaxation z
atom     117.93606051     15.58852998      0.00000000 C
  constrain_relaxation z
atom      84.59209208     13.89275454      0.00000000 C
  constrain_relaxation z
atom      20.94964933     16.44121631      0.00000000 C
  constrain_relaxation z
atom      79.19578421      6.80720655      0.00000000 C
  constrain_relaxation z
atom      19.80529837      6.52005369      0.00000000 C
  constrain_relaxation z
atom     116.15178248      9.63701483      0.00000000 C
  constrain_relaxation z
atom     115.00563907      8.78748633      0.00000000 C
  constrain_relaxation z
atom      50.70430368     15.87929121      0.00000000 C
  constrain_relaxation z
atom      46.78197484      3.40537171      0.00000000 C
  constrain_relaxation z
atom     117.46298837      9.07163864      0.00000000 C
  constrain_relaxation z
atom      83.28404964     14.46007939      0.00000000 C
  constrain_relaxation z
atom      21.93071758     14.17358271      0.00000000 C
  constrain_relaxation z
atom      16.53528714     10.48771554      0.00000000 C
  constrain_relaxation z
atom      48.25320746      5.39020842      0.00000000 C
  constrain_relaxation z
atom      47.43777353     19.84605147      0.00000000 C
  constrain_relaxation z
atom      79.84980604      1.13745230      0.00000000 C
  constrain_relaxation z
atom      22.25761689      6.23687368      0.00000000 C
  constrain_relaxation z
atom      20.94964944      5.66959695      0.00000000 C
  constrain_relaxation z
atom      20.78648832      4.25244386      0.00000000 C
  constrain_relaxation z
atom      20.45940257      1.41751135      0.00000000 C
  constrain_relaxation z
atom      15.39121321     11.33798332      0.00000000 C
  constrain_relaxation z
atom     111.24290223      9.07069692      0.00000000 C
  constrain_relaxation z
atom     110.09823670      8.22038801      0.00000000 C
  constrain_relaxation z
atom     119.07840775     16.44126391      0.00000000 C
  constrain_relaxation z
atom     120.53282405      3.67799642      0.00000000 C
  constrain_relaxation z
atom      82.30260473     12.19237957      0.00000000 C
  constrain_relaxation z
atom      80.34012310      7.65735676      0.00000000 C
  constrain_relaxation z
atom      23.72894233     18.99286109      0.00000000 C
  constrain_relaxation z
atom     112.71369474     17.85826932      0.00000000 C
  constrain_relaxation z
atom     112.55133516     19.27532003      0.00000000 C
  constrain_relaxation z
atom     114.50874430     13.03751744      0.00000000 C
  constrain_relaxation z
atom      81.64856066     17.86175244      0.00000000 C
  constrain_relaxation z
atom     118.43954826      0.56377985      0.00000000 C
  constrain_relaxation z
atom     117.12826891      1.13104810      0.00000000 C
  constrain_relaxation z
atom      52.34773991      8.50814972      0.00000000 C
  constrain_relaxation z
atom     121.82975069      3.09926278      0.00000000 C
  constrain_relaxation z
atom     115.98477450      0.28160087      0.00000000 C
  constrain_relaxation z
atom      18.98768245     20.97620659      0.00000000 C
  constrain_relaxation z
atom      51.84655041     15.02871699      0.00000000 C
  constrain_relaxation z
atom      19.96846645     18.70879818      0.00000000 C
  constrain_relaxation z
atom      16.37122544      9.07067291      0.00000000 C
  constrain_relaxation z
atom      82.30260343      1.42078140      0.00000000 C
  constrain_relaxation z
atom      19.80529722     17.29166914      0.00000000 C
  constrain_relaxation z
atom      82.62932966      9.35754281      0.00000000 C
  constrain_relaxation z
atom      44.98447464     20.12915805      0.00000000 C
  constrain_relaxation z
atom      44.82080687     18.71207897      0.00000000 C
  constrain_relaxation z
atom      18.49737689      5.95278878      0.00000000 C
  constrain_relaxation z
atom     114.67542983     11.62058921      0.00000000 C
  constrain_relaxation z
atom      48.90886195      0.28699164      0.00000000 C
  constrain_relaxation z
atom      53.81783463     10.49073938      0.00000000 C
  constrain_relaxation z
atom      82.13972174      2.83796081      0.00000000 C
  constrain_relaxation z
atom      79.84980760     11.90905018      0.00000000 C
  constrain_relaxation z
atom      54.13251252     13.32828568      0.00000000 C
  constrain_relaxation z
atom      18.82405397     19.55916098      0.00000000 C
  constrain_relaxation z
atom      18.33453971     15.30724710      0.00000000 C
  constrain_relaxation z
atom      18.49737467     16.72440638      0.00000000 C
  constrain_relaxation z
atom      18.33454110      4.53562815      0.00000000 C
  constrain_relaxation z
atom     113.69649961      9.35383920      0.00000000 C
  constrain_relaxation z
atom     120.89836106      0.84314805      0.00000000 C
  constrain_relaxation z
atom      81.15795469     11.34191416      0.00000000 C
  constrain_relaxation z
atom      53.32449717      6.24260316      0.00000000 C
  constrain_relaxation z
atom     116.95706052     13.31887261      0.00000000 C
  constrain_relaxation z
atom      19.47864806      3.68510274      0.00000000 C
  constrain_relaxation z
atom      81.64855834      7.09013600      0.00000000 C
  constrain_relaxation z
atom     120.37762360     15.87050888      0.00000000 C
  constrain_relaxation z
atom      77.72189251     19.56290058      0.00000000 C
  constrain_relaxation z
atom      14.08265573     10.77055838      0.00000000 C
  constrain_relaxation z
atom      14.90045934     17.85823968      0.00000000 C
  constrain_relaxation z
atom     118.61168482     20.69171290      0.00000000 C
  constrain_relaxation z
atom      50.21697882      0.85398226      0.00000000 C
  constrain_relaxation z
atom      18.00745484     12.47209357      0.00000000 C
  constrain_relaxation z
atom      77.88693105      7.37452196      0.00000000 C
  constrain_relaxation z
atom      17.02688066     14.73981014      0.00000000 C
  constrain_relaxation z
atom     119.39997482     13.59789857      0.00000000 C
  constrain_relaxation z
atom     117.46298724     19.84323681      0.00000000 C
  constrain_relaxation z
atom     116.15178192     20.40860967      0.00000000 C
  constrain_relaxation z
atom     122.80682196      5.38523017      0.00000000 C
  constrain_relaxation z
atom     121.51843509      5.95624394      0.00000000 C
  constrain_relaxation z
atom      80.83181845      3.40536480      0.00000000 C
  constrain_relaxation z
atom      17.51587183      8.22037655      0.00000000 C
  constrain_relaxation z
atom      16.04507378     17.00772958      0.00000000 C
  constrain_relaxation z
atom     119.58189100      1.41151339      0.00000000 C
  constrain_relaxation z
atom     119.39997229      2.82628800      0.00000000 C
  constrain_relaxation z
atom      46.29288612     20.69630061      0.00000000 C
  constrain_relaxation z
atom      46.45584185      0.57033845      0.00000000 C
  constrain_relaxation z
atom      53.15324335      4.82631995      0.00000000 C
  constrain_relaxation z
atom      17.35295976     17.57489246      0.00000000 C
  constrain_relaxation z
atom      24.38295256     13.89045294      0.00000000 C
  constrain_relaxation z
atom     118.92854895     17.86122805      0.00000000 C
  constrain_relaxation z
atom      81.81258971      5.67307121      0.00000000 C
  constrain_relaxation z
atom      19.31531340      2.26794434      0.00000000 C
  constrain_relaxation z
atom      55.27521254     12.47561770      0.00000000 C
  constrain_relaxation z
atom      16.86362967     13.32257574      0.00000000 C
  constrain_relaxation z
atom      53.65927531      9.07347479      0.00000000 C
  constrain_relaxation z
atom      81.32090870      9.92470093      0.00000000 C
  constrain_relaxation z
atom      55.12525991     11.05558616      0.00000000 C
  constrain_relaxation z
atom      15.06281638      8.50369845      0.00000000 C
  constrain_relaxation z
atom      22.25761718     17.00849173      0.00000000 C
  constrain_relaxation z
atom      50.87103335     17.29627001      0.00000000 C
  constrain_relaxation z
atom      54.29268752     14.74697217      0.00000000 C
  constrain_relaxation z
atom     117.12827316     11.90264440      0.00000000 C
  constrain_relaxation z
atom      75.76720352      4.25708248      0.00000000 C
  constrain_relaxation z
atom      79.68761928      2.55477252      0.00000000 C
  constrain_relaxation z
atom      77.88693233     18.14613326      0.00000000 C
  constrain_relaxation z
atom      23.40195155     16.15805043      0.00000000 C
  constrain_relaxation z
atom      23.23865504     14.74090472      0.00000000 C
  constrain_relaxation z
atom      17.51586820     18.99198202      0.00000000 C
  constrain_relaxation z
atom      80.66851860      4.82262221      0.00000000 C
  constrain_relaxation z
atom      79.36057422      5.39020245      0.00000000 C
  constrain_relaxation z
atom      80.34012529     18.42896828      0.00000000 C
  constrain_relaxation z
atom     120.07819252     18.71269306      0.00000000 C
  constrain_relaxation z
atom      22.42090550     18.42560477      0.00000000 C
  constrain_relaxation z
atom      21.27654271     19.27601464      0.00000000 C
  constrain_relaxation z
atom      75.92937613      2.83942214      0.00000000 C
  constrain_relaxation z
atom      77.23614036      2.27150545      0.00000000 C
  constrain_relaxation z
atom     112.22293232     11.33801097      0.00000000 C
  constrain_relaxation z
atom     113.53151185     10.77058306      0.00000000 C
  constrain_relaxation z
atom      76.90945928      5.10766555      0.00000000 C
  constrain_relaxation z
atom     120.53282563     14.44961252      0.00000000 C
  constrain_relaxation z
atom      55.59686191     15.31890335      0.00000000 C
  constrain_relaxation z
atom      17.35296290      6.80327973      0.00000000 C
  constrain_relaxation z
atom     118.92854951      7.08961250      0.00000000 C
  constrain_relaxation z
atom      53.15324367     15.59793746      0.00000000 C
  constrain_relaxation z
atom      76.74272930     17.29625287      0.00000000 C
  constrain_relaxation z
atom      15.88294283     15.59043442      0.00000000 C
  constrain_relaxation z
atom      56.73009344     14.46726449      0.00000000 C
  constrain_relaxation z
atom      78.86732977     20.41297110      0.00000000 C
  constrain_relaxation z
atom      78.70491546      0.28697396      0.00000000 C
  constrain_relaxation z
atom      14.90046096      7.08662828      0.00000000 C
  constrain_relaxation z
atom      80.17601275      9.07443574      0.00000000 C
  constrain_relaxation z
atom      50.37762535      2.27152234      0.00000000 C
  constrain_relaxation z
atom      81.81259201     16.44469174      0.00000000 C
  constrain_relaxation z
atom      16.04507581      6.23611468      0.00000000 C
  constrain_relaxation z
atom      15.88294498      4.81881819      0.00000000 C
  constrain_relaxation z
atom      17.84346943      0.28346101      0.00000000 C
  constrain_relaxation z
atom      18.00745770      1.70049322      0.00000000 C
  constrain_relaxation z
atom      16.86363142      2.55096627      0.00000000 C
  constrain_relaxation z
atom      17.02688271      3.96819492      0.00000000 C
  constrain_relaxation z
atom      54.80830304      8.22504755      0.00000000 C
  constrain_relaxation z
atom      78.70491696     11.05856643      0.00000000 C
  constrain_relaxation z
atom      76.74272935      6.52463685      0.00000000 C
  constrain_relaxation z
atom      47.76398009      1.13745871      0.00000000 C
  constrain_relaxation z
atom      49.72683884     18.14614066      0.00000000 C
  constrain_relaxation z
atom      49.89187600     19.56291669      0.00000000 C
  constrain_relaxation z
atom      51.20129937     20.12921522      0.00000000 C
  constrain_relaxation z
atom      54.63611883      6.80981294      0.00000000 C
  constrain_relaxation z
atom     121.82975246     13.87087448      0.00000000 C
  constrain_relaxation z
atom      13.59263761     17.29120062      0.00000000 C
  constrain_relaxation z
atom      79.19578566     17.57882293      0.00000000 C
  constrain_relaxation z
atom      73.32105020      3.97534104      0.00000000 C
  constrain_relaxation z
atom     118.43955243     11.33537192      0.00000000 C
  constrain_relaxation z
atom      77.23614177     13.04311502      0.00000000 C
  constrain_relaxation z
atom      78.38006348     13.89401211      0.00000000 C
  constrain_relaxation z
atom      49.39671837      4.53970402      0.00000000 C
  constrain_relaxation z
atom     122.80682198     16.15685111      0.00000000 C
  constrain_relaxation z
atom      55.59686073      4.54728660      0.00000000 C
  constrain_relaxation z
atom      55.77881015      5.96213625      0.00000000 C
  constrain_relaxation z
atom      77.39678837      0.85397555      0.00000000 C
  constrain_relaxation z
atom      51.36263912      0.00346531      0.00000000 C
  constrain_relaxation z
atom      78.38006172      3.12239607      0.00000000 C
  constrain_relaxation z
atom      78.21705402      4.53968712      0.00000000 C
  constrain_relaxation z
atom      51.84655046      4.25709979      0.00000000 C
  constrain_relaxation z
atom      14.57567345     15.02277300      0.00000000 C
  constrain_relaxation z
atom      13.43205591     15.87370397      0.00000000 C
  constrain_relaxation z
atom      54.29268710      3.97535726      0.00000000 C
  constrain_relaxation z
atom      78.86732810      9.64137782      0.00000000 C
  constrain_relaxation z
atom     118.61168679      9.92011975      0.00000000 C
  constrain_relaxation z
atom     122.94686453     14.72612152      0.00000000 C
  constrain_relaxation z
atom      54.63611849     17.58142770      0.00000000 C
  constrain_relaxation z
atom     120.07819346      7.94108230      0.00000000 C
  constrain_relaxation z
atom     122.03983994      1.68506332      0.00000000 C
  constrain_relaxation z
atom      71.03891303      2.27469331      0.00000000 C
  constrain_relaxation z
atom      55.77881033     16.73375383      0.00000000 C
  constrain_relaxation z
atom      72.01686527      4.54728315      0.00000000 C
  constrain_relaxation z
atom      73.48122355      2.55667139      0.00000000 C
  constrain_relaxation z
atom      75.43306773     17.86360409      0.00000000 C
  constrain_relaxation z
atom     119.92749069     20.12891090      0.00000000 C
  constrain_relaxation z
atom      72.33851547      1.70400488      0.00000000 C
  constrain_relaxation z
atom      15.55595616     12.75495875      0.00000000 C
  constrain_relaxation z
atom      14.41272286     13.60551169      0.00000000 C
  constrain_relaxation z
atom     125.20690834      5.68917242      0.00000000 C
  constrain_relaxation z
atom      13.10544080     13.03748929      0.00000000 C
  constrain_relaxation z
atom      56.27526763     10.20409543      0.00000000 C
  constrain_relaxation z
atom     122.94686479      3.95450380      0.00000000 C
  constrain_relaxation z
atom      56.57480292      2.27469553      0.00000000 C
  constrain_relaxation z
atom      76.90945989     15.87928475      0.00000000 C
  constrain_relaxation z
atom      79.68762083     13.32638394      0.00000000 C
  constrain_relaxation z
atom      76.41246165     20.12921068      0.00000000 C
  constrain_relaxation z
atom      75.26600804     19.27973563      0.00000000 C
  constrain_relaxation z
atom      76.25112024      0.00344821      0.00000000 C
  constrain_relaxation z
atom      79.36057612     16.16182281      0.00000000 C
  constrain_relaxation z
atom      78.21705544     15.31130711      0.00000000 C
  constrain_relaxation z
atom      73.95447104     19.84506592      0.00000000 C
  constrain_relaxation z
atom      56.57480521     13.04629807      0.00000000 C
  constrain_relaxation z
atom      16.37122242     19.84226865      0.00000000 C
  constrain_relaxation z
atom      16.53528533     21.25930490      0.00000000 C
  constrain_relaxation z
atom      73.79590561     21.26231815      0.00000000 C
  constrain_relaxation z
atom      58.23750895     16.46019293      0.00000000 C
  constrain_relaxation z
atom      82.13972331     13.60957241      0.00000000 C
  constrain_relaxation z
atom      15.55595813      1.98335700      0.00000000 C
  constrain_relaxation z
atom      69.89769886      1.41741950      0.00000000 C
  constrain_relaxation z
atom      71.83491676      5.96212186      0.00000000 C
  constrain_relaxation z
atom      77.39679053     11.62557222      0.00000000 C
  constrain_relaxation z
atom      56.12446265     19.55940521      0.00000000 C
  constrain_relaxation z
atom     123.36903674      1.11222074      0.00000000 C
  constrain_relaxation z
atom      47.92616489      2.55479030      0.00000000 C
  constrain_relaxation z
atom      49.23371294      3.12240290      0.00000000 C
  constrain_relaxation z
atom      13.43205792      5.10208693      0.00000000 C
  constrain_relaxation z
atom     119.58189460     12.18311074      0.00000000 C
  constrain_relaxation z
atom      52.67044568      0.56997608      0.00000000 C
  constrain_relaxation z
atom      13.91767262      9.35380714      0.00000000 C
  constrain_relaxation z
atom      13.59263833      6.51958580      0.00000000 C
  constrain_relaxation z
atom      51.68437961      2.83942737      0.00000000 C
  constrain_relaxation z
atom      55.27521385      1.70402039      0.00000000 C
  constrain_relaxation z
atom     121.51843509     16.72786419      0.00000000 C
  constrain_relaxation z
atom     121.38596319     18.15150813      0.00000000 C
  constrain_relaxation z
atom      57.58341751     10.76522332      0.00000000 C
  constrain_relaxation z
atom      57.71600561     12.18902599      0.00000000 C
  constrain_relaxation z
atom      80.66852067     15.59424275      0.00000000 C
  constrain_relaxation z
atom      80.83182019     14.17698134      0.00000000 C
  constrain_relaxation z
atom      57.09566308     17.30205647      0.00000000 C
  constrain_relaxation z
atom      74.94330240      0.56997273      0.00000000 C
  constrain_relaxation z
atom      74.78605601      1.98790771      0.00000000 C
  constrain_relaxation z
atom      54.13251248      2.55667652      0.00000000 C
  constrain_relaxation z
atom      52.82769166      1.98792380      0.00000000 C
  constrain_relaxation z
atom     119.92749275      9.35731351      0.00000000 C
  constrain_relaxation z
atom      77.72189075      8.79130204      0.00000000 C
  constrain_relaxation z
atom     127.60719665      5.86471559      0.00000000 C
  constrain_relaxation z
atom      75.92937716     13.61103410      0.00000000 C
  constrain_relaxation z
atom      13.91767137     20.12540345      0.00000000 C
  constrain_relaxation z
atom      15.06281604     19.27530123      0.00000000 C
  constrain_relaxation z
atom      12.12562459      4.53412704      0.00000000 C
  constrain_relaxation z
atom      55.12526030      0.28399454      0.00000000 C
  constrain_relaxation z
atom     125.20690821     16.46079586      0.00000000 C
  constrain_relaxation z
atom      70.88362799      3.69563829      0.00000000 C
  constrain_relaxation z
atom     121.08290295     20.97547125      0.00000000 C
  constrain_relaxation z
atom      14.57567591      4.25115820      0.00000000 C
  constrain_relaxation z
atom      58.02741462     15.04590326      0.00000000 C
  constrain_relaxation z
atom     122.03984294     12.45666154      0.00000000 C
  constrain_relaxation z
atom     124.95062380     20.69918351      0.00000000 C
  constrain_relaxation z
atom      52.18068445     17.86360844      0.00000000 C
  constrain_relaxation z
atom      53.32449792     17.01421965      0.00000000 C
  constrain_relaxation z
atom      59.00478493     12.75995413      0.00000000 C
  constrain_relaxation z
atom      68.60891310      1.98835824      0.00000000 C
  constrain_relaxation z
atom      72.97761809      6.80981063      0.00000000 C
  constrain_relaxation z
atom      12.44728429     18.14176727      0.00000000 C
  constrain_relaxation z
atom      12.60855437      8.78745805      0.00000000 C
  constrain_relaxation z
atom      14.41272583      2.83390163      0.00000000 C
  constrain_relaxation z
atom      60.70328161     16.19559041      0.00000000 C
  constrain_relaxation z
atom      15.39121559      0.56638947      0.00000000 C
  constrain_relaxation z
atom      14.08265647     -0.00095649     -0.00000000 C
  constrain_relaxation z
atom      56.73009262      3.69565174      0.00000000 C
  constrain_relaxation z
atom      56.27526268     20.97568934      0.00000000 C
  constrain_relaxation z
atom      56.12446408      8.78780212      0.00000000 C
  constrain_relaxation z
atom      53.81783198     21.26233096      0.00000000 C
  constrain_relaxation z
atom     121.38596438      7.37989259      0.00000000 C
  constrain_relaxation z
atom      68.87447893     20.68305369      0.00000000 C
  constrain_relaxation z
atom      59.14493337     14.19074819      0.00000000 C
  constrain_relaxation z
atom      11.96351726      3.11650263      0.00000000 C
  constrain_relaxation z
atom      60.42487735     14.77931344      0.00000000 C
  constrain_relaxation z
atom     126.36881374      6.51422324      0.00000000 C
  constrain_relaxation z
atom      58.73923443      9.91147175      0.00000000 C
  constrain_relaxation z
atom      13.10544366      2.26588363      0.00000000 C
  constrain_relaxation z
atom      11.96351415     13.88811554      0.00000000 C
  constrain_relaxation z
atom      72.48847052      0.28399498      0.00000000 C
  constrain_relaxation z
atom      72.80543281      8.22503244      0.00000000 C
  constrain_relaxation z
atom      12.93875733     11.62055182      0.00000000 C
  constrain_relaxation z
atom      69.58629382      4.27428693      0.00000000 C
  constrain_relaxation z
atom      12.44728431      7.37015619      0.00000000 C
  constrain_relaxation z
atom     120.89836508     11.61474051      0.00000000 C
  constrain_relaxation z
atom      76.25111988     10.77504038      0.00000000 C
  constrain_relaxation z
atom      12.93876206      0.84895705      0.00000000 C
  constrain_relaxation z
atom      52.34774166     19.27975129      0.00000000 C
  constrain_relaxation z
atom      74.46050202      4.82631261      0.00000000 C
  constrain_relaxation z
atom      57.09566391      6.53043949      0.00000000 C
  constrain_relaxation z
atom      73.32104977     14.74695594      0.00000000 C
  constrain_relaxation z
atom      74.78605563     12.75951110      0.00000000 C
  constrain_relaxation z
atom      57.28023532     18.71290180      0.00000000 C
  constrain_relaxation z
atom     123.58616595     21.25156775      0.00000000 C
  constrain_relaxation z
atom     122.41021948     20.41944879      0.00000000 C
  constrain_relaxation z
atom      74.94330467     11.34156682      0.00000000 C
  constrain_relaxation z
atom      11.62943330     11.05316007      0.00000000 C
  constrain_relaxation z
atom      75.76720357     15.02869968      0.00000000 C
  constrain_relaxation z
atom     122.54137584     19.00533736      0.00000000 C
  constrain_relaxation z
atom      72.97761842     17.58142539      0.00000000 C
  constrain_relaxation z
atom      72.80543420     18.99664114      0.00000000 C
  constrain_relaxation z
atom      70.51806087      6.53043400      0.00000000 C
  constrain_relaxation z
atom     125.04257308     19.28023921      0.00000000 C
  constrain_relaxation z
atom      12.60855625     19.55905797      0.00000000 C
  constrain_relaxation z
atom      11.13981413     17.57520552      0.00000000 C
  constrain_relaxation z
atom      57.28023816      7.94128992      0.00000000 C
  constrain_relaxation z
atom      70.03029751     21.53681084      0.00000000 C
  constrain_relaxation z
atom      69.37621001      5.68855848      0.00000000 C
  constrain_relaxation z
atom      74.46050169     15.59793011      0.00000000 C
  constrain_relaxation z
atom      74.28924594     17.01420518      0.00000000 C
  constrain_relaxation z
atom      68.46876838      3.41912192      0.00000000 C
  constrain_relaxation z
atom      11.46243382     20.40856729      0.00000000 C
  constrain_relaxation z
atom      10.98264653     16.15730474      0.00000000 C
  constrain_relaxation z
atom      12.12562248     15.30574437      0.00000000 C
  constrain_relaxation z
atom      53.65927227     19.84507153      0.00000000 C
  constrain_relaxation z
atom      54.80830165     18.99665624      0.00000000 C
  constrain_relaxation z
atom      71.33845424     20.97567869      0.00000000 C
  constrain_relaxation z
atom      58.73922891     20.68306761      0.00000000 C
  constrain_relaxation z
atom      57.58341484     21.53681519      0.00000000 C
  constrain_relaxation z
atom      57.71600640      1.41742910      0.00000000 C
  constrain_relaxation z
atom      11.13981403      6.80359017      0.00000000 C
  constrain_relaxation z
atom      75.26600981      8.50813405      0.00000000 C
  constrain_relaxation z
atom      76.41245956      9.35761499      0.00000000 C
  constrain_relaxation z
atom      70.51806169     17.30205098      0.00000000 C
  constrain_relaxation z
atom      59.00478583      1.98835493      0.00000000 C
  constrain_relaxation z
atom      73.95446800      9.07346918      0.00000000 C
  constrain_relaxation z
atom      59.56712514     17.03296136      0.00000000 C
  constrain_relaxation z
atom      71.48926216     19.55940493      0.00000000 C
  constrain_relaxation z
atom     122.54137786      8.23372733      0.00000000 C
  constrain_relaxation z
atom      70.33348210      7.94128029      0.00000000 C
  constrain_relaxation z
atom       9.67818699     15.58848845      0.00000000 C
  constrain_relaxation z
atom      11.46243325      9.63697246      0.00000000 C
  constrain_relaxation z
atom      10.65717014      2.54722367      0.00000000 C
  constrain_relaxation z
atom      70.33348493     18.71289217      0.00000000 C
  constrain_relaxation z
atom     121.08290595     10.20387948      0.00000000 C
  constrain_relaxation z
atom     122.41022342      9.64785281      0.00000000 C
  constrain_relaxation z
atom      70.88362717     14.46725104      0.00000000 C
  constrain_relaxation z
atom      10.48595651     11.90259898      0.00000000 C
  constrain_relaxation z
atom      10.65716691     13.31883292      0.00000000 C
  constrain_relaxation z
atom      73.79590297     10.49072657      0.00000000 C
  constrain_relaxation z
atom      61.24126693      9.63655589      0.00000000 C
  constrain_relaxation z
atom       9.51808405     14.16985717      0.00000000 C
  constrain_relaxation z
atom      72.48847092     11.05558659      0.00000000 C
  constrain_relaxation z
atom      73.48122352     13.32828055      0.00000000 C
  constrain_relaxation z
atom      71.48926074      8.78780184      0.00000000 C
  constrain_relaxation z
atom      10.48596075      1.13100268      0.00000000 C
  constrain_relaxation z
atom      11.62943640      0.28156854      0.00000000 C
  constrain_relaxation z
atom     127.60719668     16.63633794      0.00000000 C
  constrain_relaxation z
atom      72.33851677     12.47560218      0.00000000 C
  constrain_relaxation z
atom      69.58629317     15.04590369      0.00000000 C
  constrain_relaxation z
atom       8.21429664      2.82624392      0.00000000 C
  constrain_relaxation z
atom      10.15124716      9.07159902      0.00000000 C
  constrain_relaxation z
atom       9.99277330      7.65438224      0.00000000 C
  constrain_relaxation z
atom      71.03891074     13.04629585      0.00000000 C
  constrain_relaxation z
atom      10.15124829     19.84319720      0.00000000 C
  constrain_relaxation z
atom      61.40571602     12.45603932      0.00000000 C
  constrain_relaxation z
atom      59.78424409     18.43678283      0.00000000 C
  constrain_relaxation z
atom      58.60793821     19.26887732      0.00000000 C
  constrain_relaxation z
atom      58.23750938      5.68857365      0.00000000 C
  constrain_relaxation z
atom       9.17469666     11.33533212      0.00000000 C
  constrain_relaxation z
atom      58.02741398      4.27428650      0.00000000 C
  constrain_relaxation z
atom      69.00577597     19.26888324      0.00000000 C
  constrain_relaxation z
atom       9.00256852     20.69166147      0.00000000 C
  constrain_relaxation z
atom      59.14493295      3.41913505      0.00000000 C
  constrain_relaxation z
atom       9.99277366     18.42599321      0.00000000 C
  constrain_relaxation z
atom      69.89769965     12.18901638      0.00000000 C
  constrain_relaxation z
atom      72.01686409     15.31889989      0.00000000 C
  constrain_relaxation z
atom      71.83491656     16.73373943      0.00000000 C
  constrain_relaxation z
atom       6.09587505      5.95619169      0.00000000 C
  constrain_relaxation z
atom      66.37243321     20.40813851      0.00000000 C
  constrain_relaxation z
atom      69.37621044     16.46017777      0.00000000 C
  constrain_relaxation z
atom      74.28924671      6.24258868      0.00000000 C
  constrain_relaxation z
atom      75.43306792      7.09199220      0.00000000 C
  constrain_relaxation z
atom      71.33844928     10.20408479      0.00000000 C
  constrain_relaxation z
atom      70.03029484     10.76521897      0.00000000 C
  constrain_relaxation z
atom       6.71591591     11.61469365      0.00000000 C
  constrain_relaxation z
atom       5.57445110     12.45660587      0.00000000 C
  constrain_relaxation z
atom      61.14916100     18.98914612      0.00000000 C
  constrain_relaxation z
atom      68.60891400     12.75995745      0.00000000 C
  constrain_relaxation z
atom       8.68571426      7.08957323      0.00000000 C
  constrain_relaxation z
atom       4.24527233     11.88378010      0.00000000 C
  constrain_relaxation z
atom       8.03237374     12.18305749      0.00000000 C
  constrain_relaxation z
atom       8.21429414     13.59785449      0.00000000 C
  constrain_relaxation z
atom      10.98264808      5.38568579      0.00000000 C
  constrain_relaxation z
atom      61.24126246     20.40815159      0.00000000 C
  constrain_relaxation z
atom       7.08146020      3.67794199      0.00000000 C
  constrain_relaxation z
atom      66.20796733      1.68443796      0.00000000 C
  constrain_relaxation z
atom       7.08145866     14.44955810      0.00000000 C
  constrain_relaxation z
atom       8.53585799     16.44121014      0.00000000 C
  constrain_relaxation z
atom       8.68571484     17.86118879      0.00000000 C
  constrain_relaxation z
atom      68.46876795     14.19073506      0.00000000 C
  constrain_relaxation z
atom       9.17470081      0.56374006      0.00000000 C
  constrain_relaxation z
atom      61.40571709      1.68444105      0.00000000 C
  constrain_relaxation z
atom       6.53138389     10.20382895      0.00000000 C
  constrain_relaxation z
atom       2.66369882      9.92755370      0.00000000 C
  constrain_relaxation z
atom       4.80750238      5.38519157      0.00000000 C
  constrain_relaxation z
atom       8.53585884      5.66959031      0.00000000 C
  constrain_relaxation z
atom       7.23666673      5.09884380      0.00000000 C
  constrain_relaxation z
atom       7.23666574     15.87046373      0.00000000 C
  constrain_relaxation z
atom      58.60794182      8.49726853      0.00000000 C
  constrain_relaxation z
atom       5.07294201      8.23367395      0.00000000 C
  constrain_relaxation z
atom       7.53609482      7.94103113      0.00000000 C
  constrain_relaxation z
atom       6.22833901      7.37984535      0.00000000 C
  constrain_relaxation z
atom       5.78455289     13.87083251      0.00000000 C
  constrain_relaxation z
atom      63.80681344      1.50880853      0.00000000 C
  constrain_relaxation z
atom      63.80681344     12.28040717      0.00000000 C
  constrain_relaxation z
atom       7.68678371      9.35727183      0.00000000 C
  constrain_relaxation z
atom       9.00256654      9.92006832      0.00000000 C
  constrain_relaxation z
atom       8.03237731      1.41146014      0.00000000 C
  constrain_relaxation z
atom      66.20796841     12.45603623      0.00000000 C
  constrain_relaxation z
atom       9.67818866      4.81686919      0.00000000 C
  constrain_relaxation z
atom       9.51808661      3.39824196      0.00000000 C
  constrain_relaxation z
atom       5.78455463      3.09922081      0.00000000 C
  constrain_relaxation z
atom       7.68678578     20.12886922      0.00000000 C
  constrain_relaxation z
atom      69.00577237      8.49727445      0.00000000 C
  constrain_relaxation z
atom       5.20408436      9.64781745      0.00000000 C
  constrain_relaxation z
atom       4.02815118     10.47993397      0.00000000 C
  constrain_relaxation z
atom       4.66745597     14.72606919      0.00000000 C
  constrain_relaxation z
atom       4.66745566      3.95445148      0.00000000 C
  constrain_relaxation z
atom       6.71591990      0.84310119      0.00000000 C
  constrain_relaxation z
atom       7.53609579     18.71264190      0.00000000 C
  constrain_relaxation z
atom       6.09587509     16.72781194      0.00000000 C
  constrain_relaxation z
atom       5.57445406      1.68500765      0.00000000 C
  constrain_relaxation z
atom       6.22834024     18.15146090      0.00000000 C
  constrain_relaxation z
atom       4.80750239     16.15681252      0.00000000 C
  constrain_relaxation z
atom       6.53138689     20.97542072      0.00000000 C
  constrain_relaxation z
atom      68.87447341      9.91145782      0.00000000 C
  constrain_relaxation z
atom       5.07294406     19.00528398      0.00000000 C
  constrain_relaxation z
atom       2.40744267      5.68914064      0.00000000 C
  constrain_relaxation z
atom       1.24555075      6.51418465      0.00000000 C
  constrain_relaxation z
atom       5.20408830     20.41941344      0.00000000 C
  constrain_relaxation z
atom      66.37242875      9.63654282      0.00000000 C
  constrain_relaxation z
atom       2.40744285     16.46076408      0.00000000 C
  constrain_relaxation z
atom       1.24555034     17.28580807      0.00000000 C
  constrain_relaxation z
atom      60.04735566     21.23821300      0.00000000 C
  constrain_relaxation z
atom      60.13591624      1.11234508      0.00000000 C
  constrain_relaxation z
atom      67.56632852     10.46661393      0.00000000 C
  constrain_relaxation z
atom      67.47776641     11.88393128      0.00000000 C
  constrain_relaxation z
atom     125.04257540      8.50862899      0.00000000 C
  constrain_relaxation z
atom     126.34322094      7.92625460      0.00000000 C
  constrain_relaxation z
atom     123.84910534     18.45013686      0.00000000 C
  constrain_relaxation z
atom     123.93750599     17.03298236      0.00000000 C
  constrain_relaxation z
atom      61.48376646     13.87590962      0.00000000 C
  constrain_relaxation z
atom       2.32954231     15.04099804      0.00000000 C
  constrain_relaxation z
atom       3.38793572     14.13740325      0.00000000 C
  constrain_relaxation z
atom       3.10949314     12.72118389      0.00000000 C
  constrain_relaxation z
atom      65.04563591     11.63101308      0.00000000 C
  constrain_relaxation z
atom     124.95062942      9.92758761      0.00000000 C
  constrain_relaxation z
atom     123.36904043     11.88381463      0.00000000 C
  constrain_relaxation z
atom     123.58617058     10.47997764      0.00000000 C
  constrain_relaxation z
atom      66.12991173      3.10429367      0.00000000 C
  constrain_relaxation z
atom      68.04658140      6.26134480      0.00000000 C
  constrain_relaxation z
atom      62.56804441     11.63103624      0.00000000 C
  constrain_relaxation z
atom      60.70328189      5.42396939      0.00000000 C
  constrain_relaxation z
atom      67.56633293     21.23820462      0.00000000 C
  constrain_relaxation z
atom      67.47776524      1.11233764      0.00000000 C
  constrain_relaxation z
atom       3.10949449      1.94958270      0.00000000 C
  constrain_relaxation z
atom     123.84910663      7.67852060      0.00000000 C
  constrain_relaxation z
atom     123.93750630      6.26136099      0.00000000 C
  constrain_relaxation z
atom      62.56804474      0.85944284      0.00000000 C
  constrain_relaxation z
atom      60.04736007     10.46662231      0.00000000 C
  constrain_relaxation z
atom      60.13591507     11.88393872      0.00000000 C
  constrain_relaxation z
atom       2.57176886      8.50858863      0.00000000 C
  constrain_relaxation z
atom       1.27115474      7.92623213      0.00000000 C
  constrain_relaxation z
atom       3.76523950     18.45009291      0.00000000 C
  constrain_relaxation z
atom       3.67684442     17.03294052      0.00000000 C
  constrain_relaxation z
atom     125.28481435     15.04103321      0.00000000 C
  constrain_relaxation z
atom      67.18881780      4.00770062      0.00000000 C
  constrain_relaxation z
atom      66.91043368      5.42396050      0.00000000 C
  constrain_relaxation z
atom       4.24527599      1.11218621      0.00000000 C
  constrain_relaxation z
atom     127.60719808      4.50194626      0.00000000 C
  constrain_relaxation z
atom     124.50481539      1.94962380      0.00000000 C
  constrain_relaxation z
atom     124.22639515     14.13743596      0.00000000 C
  constrain_relaxation z
atom     124.50481678     12.72122499      0.00000000 C
  constrain_relaxation z
atom       4.02815579     21.25152407      0.00000000 C
  constrain_relaxation z
atom       2.66370444     20.69914961      0.00000000 C
  constrain_relaxation z
atom     126.34322079     18.69787376      0.00000000 C
  constrain_relaxation z
atom     126.36881419     17.28584666      0.00000000 C
  constrain_relaxation z
atom       3.76523818      7.67847666      0.00000000 C
  constrain_relaxation z
atom       3.67684408      6.26131914      0.00000000 C
  constrain_relaxation z
atom      59.56712627      6.26134201      0.00000000 C
  constrain_relaxation z
atom     127.60721053      8.68311513      0.00000000 C
  constrain_relaxation z
atom      65.04563559      0.85941969      0.00000000 C
  constrain_relaxation z
atom      66.12991175     13.87590530      0.00000000 C
  constrain_relaxation z
atom      63.80681184      2.87166421      0.00000000 C
  constrain_relaxation z
atom       2.57177121     19.28019886      0.00000000 C
  constrain_relaxation z
atom       1.27115492     18.69785128      0.00000000 C
  constrain_relaxation z
atom      59.78424706      7.66516740      0.00000000 C
  constrain_relaxation z
atom      61.14916477      8.21753700      0.00000000 C
  constrain_relaxation z
atom      62.54233215     20.99042258      0.00000000 C
  constrain_relaxation z
atom      65.07134755     20.99042367      0.00000000 C
  constrain_relaxation z
atom     125.28481593      4.26941215      0.00000000 C
  constrain_relaxation z
atom     124.22639447      3.36582118      0.00000000 C
  constrain_relaxation z
atom     127.60719810     15.27356637      0.00000000 C
  constrain_relaxation z
atom       2.32954070      4.26937697      0.00000000 C
  constrain_relaxation z
atom       3.38793636      3.36578848      0.00000000 C
  constrain_relaxation z
atom      65.07134475     10.21883449      0.00000000 C
  constrain_relaxation z
atom      62.54233495     10.21883340      0.00000000 C
  constrain_relaxation z
atom      61.48376649      3.10429798      0.00000000 C
  constrain_relaxation z
atom      60.42487739      4.00769684      0.00000000 C
  constrain_relaxation z
atom      68.04658252     17.03296416      0.00000000 C
  constrain_relaxation z
atom      66.46454722     18.98913419      0.00000000 C
  constrain_relaxation z
atom      67.82946038     18.43677530      0.00000000 C
  constrain_relaxation z
atom      63.80681183     13.64327371      0.00000000 C
  constrain_relaxation z
atom      67.18881784     14.77931721      0.00000000 C
  constrain_relaxation z
atom      66.91043396     16.19558151      0.00000000 C
  constrain_relaxation z
atom      67.82945741      7.66515987      0.00000000 C
  constrain_relaxation z
atom      66.46454345      8.21752507      0.00000000 C
  constrain_relaxation z
atom     127.60721054     19.45473258      0.00000000 C
  constrain_relaxation z
atom      63.80679818     20.23357612      0.00000000 C
  constrain_relaxation z
atom      63.80679819      9.46198175      0.00000000 C
  constrain_relaxation z
atom     125.86904847      1.37973200      0.00000000 C
  constrain_relaxation z
atom      62.06797010     16.76538508      0.00000000 C
  constrain_relaxation z
atom     125.86905319     12.15133253      0.00000000 C
  constrain_relaxation z
atom      65.54571565      5.99379100      0.00000000 C
  constrain_relaxation z
atom      65.24355348      7.40945013      0.00000000 C
  constrain_relaxation z
atom      62.06797075      5.99376476      0.00000000 C
  constrain_relaxation z
atom     126.17128321     10.73562576      0.00000000 C
  constrain_relaxation z
atom      62.37017338     18.18109766      0.00000000 C
  constrain_relaxation z
atom     126.17127483     21.50721916      0.00000000 C
  constrain_relaxation z
atom      65.54571629     16.76541131      0.00000000 C
  constrain_relaxation z
atom       1.74528775     12.15133645      0.00000000 C
  constrain_relaxation z
atom       1.74529246      1.37973595      0.00000000 C
  constrain_relaxation z
atom       1.10361998     14.45921953      0.00000000 C
  constrain_relaxation z
atom      62.71007940      3.68596585      0.00000000 C
  constrain_relaxation z
atom      64.90360886     14.45760467      0.00000000 C
  constrain_relaxation z
atom     126.51072034     14.45920759      0.00000000 C
  constrain_relaxation z
atom      64.90360941      3.68599056      0.00000000 C
  constrain_relaxation z
atom      62.71007994     14.45757995      0.00000000 C
  constrain_relaxation z
atom      63.80677860     18.79718592      0.00000000 C
  constrain_relaxation z
atom      65.24355528     18.18106458      0.00000000 C
  constrain_relaxation z
atom       1.10361842      3.68760162      0.00000000 C
  constrain_relaxation z
atom     127.60722854     10.11954007      0.00000000 C
  constrain_relaxation z
atom       1.44303949     10.73558144      0.00000000 C
  constrain_relaxation z
atom     127.60722854     20.89114431      0.00000000 C
  constrain_relaxation z
atom       1.44304786     21.50717484      0.00000000 C
  constrain_relaxation z
atom     126.51072186      3.68758967      0.00000000 C
  constrain_relaxation z
atom      62.37017519      7.40948321      0.00000000 C
  constrain_relaxation z
atom      63.80677861      8.02557672      0.00000000 C
  constrain_relaxation z
atom     126.88418071     13.10520236      0.00000000 C
  constrain_relaxation z
atom       0.73015487     13.10518833      0.00000000 C
  constrain_relaxation z
atom     126.88418435      2.33359136      0.00000000 C
  constrain_relaxation z
atom       0.73015119      2.33357733      0.00000000 C
  constrain_relaxation z
atom      64.53007284      5.04006925      0.00000000 C
  constrain_relaxation z
atom      63.08362045      5.04007405      0.00000000 C
  constrain_relaxation z
atom      63.08362218     15.81169378      0.00000000 C
  constrain_relaxation z
atom      64.53007110     15.81168898      0.00000000 C
  constrain_relaxation z


==> anc/geometry.in.010_57.3D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    116.94845467      0.00000000      0.00000000
lattice_vector      0.00000000     21.50782340      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
atom      89.15510368     11.03932003      0.61583782 C
atom      89.30554544      9.62412376      0.68006565 C
atom      29.74992636      9.34115141     -0.26540048 C
atom      87.04850170      9.34115068     -0.28149855 C
atom      90.20793968     11.88804559      1.06580293 C
atom      32.00757611      9.05817944     -1.22548585 C
atom      91.41007992     11.32218159      1.58228518 C
atom      90.50846554      9.05826911      1.19471819 C
atom      86.89795253     10.75633153     -0.34555932 C
atom      90.65883904      7.64308277      1.25918453 C
atom      32.15801092     10.47333644     -1.28977629 C
atom      30.80376481      8.49232652     -0.71287695 C
atom      30.65319124      7.07718237     -0.64889149 C
atom      85.69425758     11.32219809     -0.85844019 C
atom      91.10977706     14.15199387      1.45264627 C
atom      84.64146547     10.47334703     -1.30835060 C
atom      84.79189429      9.05819393     -1.24403915 C
atom      29.90049002     10.75632856     -0.32943226 C
atom      85.99517357      8.49233970     -0.73019682 C
atom      91.56027386      9.90699517      1.64711401 C
atom      33.36084900     11.03920653     -1.80467938 C
atom      92.31091977     13.58616839      1.97145393 C
atom      27.49175995      9.62411197      0.69357459 C
atom      28.54551502      8.77533114      0.24583288 C
atom      31.10470760     11.32220453     -0.84107461 C
atom      32.90993916      6.79425795     -1.61121575 C
atom      84.19049283     14.71837111     -1.50170641 C
atom      28.84647133     11.60508808      0.11775099 C
atom      88.40293762      7.36012793      0.29505340 C
atom      88.25236211      8.77532493      0.23102986 C
atom      33.51112821     12.45437984     -1.86936341 C
atom      90.05756384     13.30322016      1.00128573 C
atom      31.70671975      6.22839437     -1.09720847 C
atom      92.91087644      7.92601475      2.23252181 C
atom      91.86053170      7.07726475      1.77675912 C
atom      89.60639969      6.79425069      0.80842761 C
atom      93.36075646     14.43494443      2.42832333 C
atom      85.54380350     12.73734557     -0.92266337 C
atom      33.06034417      8.20941510     -1.67562543 C
atom      34.26232204      8.77527326     -2.19251971 C
atom      86.14572960      7.07719559     -0.66616480 C
atom      87.34953137      6.51135772     -0.15357350 C
atom      35.31301334      7.92648163     -2.64740467 C
atom      85.09271473      6.22838899     -1.11563838 C
atom      84.34081564     13.30321380     -1.43717000 C
atom      35.16289897      6.51131765     -2.58230572 C
atom      94.55868025     13.86908957      2.95451048 C
atom      92.46095982     12.17098834      2.03670222 C
atom      88.70391736     15.28427806      0.42304569 C
atom      33.96191449      5.94545857     -2.06311105 C
atom      83.89002399      6.79426075     -1.63087716 C
atom      31.55616353      4.81323317     -1.03319181 C
atom      85.24322407      4.81322730     -1.05149745 C
atom      32.45868761     13.30318616     -1.41853844 C
atom      88.85435051     13.86906595      0.48732844 C
atom      93.21072644      5.09621549      2.36312521 C
atom      28.39491827      7.36013304      0.30979901 C
atom      83.73964717      8.20942003     -1.69536506 C
atom      27.64223560     11.03930956      0.62941136 C
atom      95.90399176     11.88805786      3.55196721 C
atom      96.94867575     12.73683624      4.02041421 C
atom      36.66215752      9.90750977     -3.23620876 C
atom      30.35209510      4.24736895     -0.52118365 C
atom      82.83851747      5.94547200     -2.08389391 C
atom      92.01094051     16.41596602      1.84119217 C
atom      93.21090165     15.85011590      2.36273060 C
atom      32.60914864      3.96442497     -1.48274384 C
atom      34.41250338     10.19043991     -2.25739700 C
atom      82.98860771     15.28421646     -2.01880528 C
atom      29.44884240      6.51134575     -0.13757764 C
atom      92.01075270      5.66208367      1.84162024 C
atom      94.70829208     12.45391099      3.02073846 C
atom      86.44673521      4.24736291     -0.53824298 C
atom      90.95948894      4.81327918      1.38809713 C
atom      81.63809087      6.51133001     -2.60436048 C
atom      30.20143407      2.83220896     -0.45741473 C
atom      90.95955819     15.56718617      1.38787522 C
atom      87.50012808     15.85006629     -0.08965472 C
atom      94.25928332      5.94499694      2.82292731 C
atom      93.36068620      3.68103934      2.42848386 C
atom      36.51230456      8.49233449     -3.17053336 C
atom      85.24311371     15.56715872     -1.05127294 C
atom      87.80094765     13.02028008      0.03870333 C
atom      87.95144453     11.60509930      0.10285016 C
atom      86.44662531     15.00127519     -0.53797612 C
atom      86.59709521     13.58612364     -0.47377316 C
atom      89.75700555     16.13303900      0.87236018 C
atom      89.75689384      5.37904846      0.87261826 C
atom      34.86266926     14.43541582     -2.45253588 C
atom      36.21256856      5.66253937     -3.03955713 C
atom      26.58883135     11.88804446      1.07804173 C
atom      91.10983213      3.39809368      1.45257398 C
atom      37.85961144     10.47334640     -3.76355246 C
atom      80.58891851      5.66254521     -3.06273229 C
atom      95.60536505     14.71787873      3.41851436 C
atom      92.31097289      2.83224719      1.97136285 C
atom      83.28889852     12.45438993     -1.88918119 C
atom      34.71260799     13.02024299     -2.38740191 C
atom      95.45574120      5.37915061      3.35245922 C
atom      87.34965285     17.26524381     -0.15385364 C
atom      38.00915296     11.88851811     -3.82980081 C
atom      95.45596817     16.13306575      3.35193013 C
atom      35.61293640     10.75628874     -2.77788351 C
atom      79.39144099      6.22839824     -3.58994107 C
atom      82.53820707      8.77527909     -2.21350455 C
atom      36.06257546      4.24735824     -2.97420040 C
atom      33.81158730      4.53028945     -1.99854503 C
atom      34.86270030      3.68150693     -2.45246350 C
atom      87.50011626      5.09617530     -0.08965360 C
atom      28.99700073     13.02026979      0.05367250 C
atom      84.19065926      3.96447297     -1.50209131 C
atom      37.56040555      7.64357443     -3.63138940 C
atom      31.25509216      1.98340905     -0.90539688 C
atom      31.25516952     12.73735426     -0.90525953 C
atom      81.63803306     17.26525761     -2.60424532 C
atom      25.38603932     11.32217126      1.59299372 C
atom      29.29821414      5.09617166     -0.07375809 C
atom      32.60903960     14.71834133     -1.48300074 C
atom      81.93791842     14.43540800     -2.47364900 C
atom      27.94321741      3.11514105      0.50136736 C
atom      28.09385731      4.53032994      0.43753626 C
atom      86.14585612     17.83110819     -0.66643655 C
atom      82.38803952     10.19044845     -2.27842292 C
atom      83.43916056     11.03921954     -1.82448032 C
atom      94.25951645     16.69891094      2.82238290 C
atom      88.40314060     18.11404827      0.29453383 C
atom      38.90611638      9.62458581     -4.22808451 C
atom      25.23579084      9.90698297      1.65770864 C
atom      81.48803309      7.92649318     -2.66958546 C
atom      93.66028259     11.60512988      2.55970763 C
atom      40.10050168     10.19040779     -4.76241046 C
atom      80.28935180     19.24625745     -3.19412463 C
atom      32.45865210      2.54926441     -1.41860137 C
atom      26.73924158     13.30321533      1.01365632 C
atom      90.05770565      2.54933669      1.00093245 C
atom      95.90401396      1.13414682      3.55191656 C
atom      96.94858344      1.98292441      4.02062787 C
atom      80.73863586     15.00126873     -2.99672752 C
atom      40.24962056     11.60559842     -4.82946802 C
atom      96.79953347     14.15200447      3.95315742 C
atom      79.24175113      7.64357284     -3.65606273 C
atom      89.60661169     17.54821803      0.80792533 C
atom      96.05334393     10.47288633      3.61883879 C
atom      38.75662691      8.20943149     -4.16154917 C
atom      92.46111539      1.41707307      2.03634978 C
atom      41.44220757     12.17144332     -5.36765033 C
atom      96.50104538      6.22793174      3.81960817 C
atom      84.34106890      2.54930911     -1.43769437 C
atom      33.81145031     15.28419768     -1.99885880 C
atom      27.94306913     13.86902634      0.50110435 C
atom      96.50130159     16.98184182      3.81902631 C
atom      34.71251005      2.26633824     -2.38763653 C
atom      31.10446647      0.56825300     -0.84152020 C
atom      37.41063346      6.22839905     -3.56543788 C
atom      24.33449487     12.17096796      2.04590133 C
atom      96.79936210      3.39809142      3.95355713 C
atom      85.09272329     16.98231773     -1.11567101 C
atom      86.59729672      2.83218802     -0.47426088 C
atom      82.83844396     16.69938349     -2.08375169 C
atom      83.89003491     17.54816123     -1.63093210 C
atom      39.20470465     12.45438309     -4.36138624 C
atom      82.08795833     13.02023851     -2.40847060 C
atom      94.10952600      7.36016516      2.75708471 C
atom      95.15685754      8.20894441      3.21970245 C
atom      97.69372024      5.66207279      4.35760352 C
atom      94.70832725      1.70000207      3.02065518 C
atom      29.90022919      0.00238208     -0.32995933 C
atom      42.48473963     11.32266008     -5.84111208 C
atom      28.99701363      2.26634327      0.05370934 C
atom      94.55861181      3.11518235      2.95466851 C
atom      95.60520341      3.96396545      3.41889304 C
atom      91.86082426     17.83114126      1.77616113 C
atom      27.04031808      5.37905928      0.88585060 C
atom      27.19086331      6.79425993      0.82177781 C
atom      87.80116550      2.26636472      0.03819530 C
atom      85.99538597     19.24625452     -0.73067644 C
atom      33.51100677      1.70047643     -1.86966977 C
atom      39.80199127      7.36064188     -4.62853991 C
atom      88.85446650      3.11516868      0.48698842 C
atom      88.70389942      4.53035095      0.42298981 C
atom      78.04612111      8.20943392     -4.18754473 C
atom      37.11115990      3.39856465     -3.43389543 C
atom      90.65916227     18.39698037      1.25854886 C
atom      24.03445915      9.34117281      2.17613111 C
atom      31.55596398     15.56716247     -1.03368561 C
atom      80.58880706     16.41645128     -3.06245735 C
atom      36.06251714     15.00126782     -2.97433678 C
atom      35.76287515     12.17145703     -2.84329609 C
atom      84.79208257     19.81209333     -1.24450064 C
atom      97.84265431      4.24688370      4.42511205 C
atom      97.84289805     15.00079221      4.42455996 C
atom      93.66043164      0.85121318      2.55937381 C
atom      96.05346152     21.22679821      3.61857362 C
atom      25.83705737      4.81328080      1.39979344 C
atom      92.76087090      9.34117905      2.16722230 C
atom      38.45756606      5.37960016     -4.02881459 C
atom      33.36062969      0.28531031     -1.80525009 C
atom      30.20138545     13.58614269     -0.45753380 C
atom      81.48806570     18.68042428     -2.66967210 C
atom      36.96154249     12.73729388     -3.36782621 C
atom      42.03820261      7.07784419     -5.63787545 C
atom      91.41030153      0.56830985      1.58170580 C
atom      35.76267731      1.41754487     -2.84374170 C
atom      43.67482746     11.88843288     -6.38484403 C
atom      96.35181770      7.64310130      3.75265729 C
atom      80.13961058     20.66142949     -3.26005327 C
atom      97.24680369      9.90702201      4.15516699 C
atom      41.59099304     13.58662151     -5.43514282 C
atom      95.15712099     18.96285449      3.21912393 C
atom      94.10980252     18.11408299      2.75646028 C
atom      93.81008887     10.18996550      2.62548863 C
atom      95.00731072      9.62411811      3.15333046 C
atom      81.03822907     12.17146952     -2.86561864 C
atom      39.65252669      5.94546073     -4.56171134 C
atom      98.14052367      1.41705811      4.56024496 C
atom      38.30796948      3.96443565     -3.96259507 C
atom      40.99523143      7.92649064     -5.16541713 C
atom      41.14440656      9.34164532     -5.23278558 C
atom      22.98450736     10.18995680      2.63272664 C
atom      92.91116327     18.67993571      2.23186265 C
atom      40.54765726     14.43545187     -4.96383520 C
atom      23.88438751      7.92600867      2.24128804 C
atom      24.93541438      7.07724537      1.78711980 C
atom      97.69397712     16.41598105      4.35702276 C
atom      28.09358491     15.28422819      0.43696218 C
atom      81.93809962      3.68150419     -2.47409764 C
atom      82.98875265      4.53030316     -2.01914450 C
atom      95.00752570     20.37802702      3.15285213 C
atom      25.68662604      3.39808669      1.46409745 C
atom      79.69047683     14.15250301     -3.45744171 C
atom      90.20815970      1.13415601      1.06521249 C
atom      30.35191676     15.00130386     -0.52162467 C
atom      93.81031908     20.94387439      2.62497579 C
atom      99.18195498      2.26581957      5.03578021 C
atom      99.03319367      3.68101829      4.96774854 C
atom      90.50883085     19.81215286      1.19399789 C
atom      28.84631086      0.85115883      0.11744356 C
atom      35.61265263     21.51019820     -2.77853593 C
atom      96.35206820     18.39701209      3.75210962 C
atom      29.29792697     15.85007031     -0.07438710 C
atom      92.76114567     20.09510693      2.16656920 C
atom      91.56056845     20.66095821      1.64643113 C
atom      78.49447195      3.96445633     -3.98796062 C
atom      97.39586967      8.49187299      4.22264515 C
atom      82.08817646      2.26633510     -2.40898834 C
atom      81.03844735      1.41754496     -2.86610662 C
atom     100.37069270      1.69987865      5.58237003 C
atom      36.21238557     16.41644834     -3.03997575 C
atom      79.69068462      3.39858722     -3.45790590 C
atom      80.73880561      4.24736574     -2.99714392 C
atom      78.49427839     14.71837359     -3.98752794 C
atom     100.07356689      4.52984947      5.44556675 C
atom      80.28931458      8.49234437     -3.19401339 C
atom      87.95175076      0.85118945      0.10219426 C
atom      87.04879030     20.09507267     -0.28214258 C
atom      24.78513792      5.66207028      1.85182574 C
atom      97.39605127     19.24578652      4.22225099 C
atom      79.84013407     12.73731541     -3.39145181 C
atom      98.14064538     12.17096256      4.55996196 C
atom      78.94275971     21.22727591     -3.78873632 C
atom      78.34483752     16.13354328     -4.05410904 C
atom      79.39134198     16.98230316     -3.58970683 C
atom     102.29974828     15.56663553      6.47612010 C
atom      40.69673683     15.85065511     -5.03120406 C
atom      85.54406626      1.98338560     -0.92326182 C
atom      26.13780311      7.64305792      1.27114923 C
atom      26.28822201      9.05824354      1.20677558 C
atom      36.96136486      1.98338094     -3.36821828 C
atom      36.66183610     20.66142396     -3.23695356 C
atom      34.41220861     20.94433819     -2.25809007 C
atom      24.48474519      2.83223796      1.98116814 C
atom      79.84035410      1.98339989     -3.39192393 C
atom      78.79329730      1.13461924     -3.85513668 C
atom      37.56010241     18.39748430     -3.63206321 C
atom      25.83676622     15.56718484      1.39907946 C
atom      77.00123835      7.36068731     -4.65567810 C
atom      23.13438584     11.60512049      2.56711430 C
atom      84.64168729     21.22725192     -1.30892748 C
atom      98.73587009      6.51086476      4.83178392 C
atom      33.05998860     18.96334265     -1.67640972 C
atom      83.28914202      1.70051627     -1.88973185 C
atom      97.24689869     20.66093605      4.15495632 C
atom      35.16263670     17.26522570     -2.58290531 C
atom      27.64204449      0.28536001      0.62899841 C
atom      36.51197382     19.24624832     -3.17128024 C
atom      37.85929179     21.22726245     -3.76429139 C
atom      86.89827246      0.00241656     -0.34624956 C
atom      85.69456602      0.56822334     -0.85910640 C
atom      24.33449035      1.41706458      2.04589498 C
atom      99.03346315     14.43492914      4.96713757 C
atom      99.18218642     13.01973355      5.03524794 C
atom      32.15775815     21.22730654     -1.29040964 C
atom      38.00889549      1.13461306     -3.83038797 C
atom      23.58438639      5.09619811      2.37153470 C
atom     105.70652503      4.52941550      8.06893071 C
atom      83.73975531     18.96331732     -1.69563256 C
atom      32.00724655     19.81214503     -1.22626524 C
atom      99.92517682      5.94503994      5.37719759 C
atom      42.78197153     14.15251109     -5.97667872 C
atom      77.15050009     16.69942150     -4.58838929 C
atom      29.44848888     17.26524764     -0.13838188 C
atom      98.58733816     18.67995700      4.76343899 C
atom     104.52213752      5.09566917      7.51437404 C
atom      37.41042226     16.98231057     -3.56591485 C
atom      38.45745070     16.13352373     -4.02909494 C
atom      42.33606726      9.90747689     -5.77332645 C
atom      44.71553340     11.03967130     -6.86251310 C
atom      40.69681455      5.09676490     -5.03105222 C
atom      43.82312041     13.30371385     -6.45274783 C
atom      21.78642520      9.62410725      3.15861083 C
atom      99.62835975     19.52865956      5.24024925 C
atom      39.65237217     16.69938266     -4.56208753 C
atom     101.26118813      3.96391471      5.99439383 C
atom      29.74959038     20.09503164     -0.26615047 C
atom      32.90962773     17.54818108     -1.61193414 C
atom      33.96166598     16.69937027     -2.06367676 C
atom      43.22899858      7.64363795     -6.18031850 C
atom      43.37800239      9.05885782     -6.24857795 C
atom      98.28961820     10.75577560      4.62787552 C
atom     101.40964953      2.54865084      6.06305482 C
atom      78.04612442     18.96335219     -4.18755311 C
atom      79.24172615     18.39747785     -3.65601440 C
atom     103.48547597     15.00057780      7.02873365 C
atom      22.68491805      7.36014983      2.76397602 C
atom      21.63679085      8.20893162      3.22478592 C
atom      98.28958319      0.00186644      4.62795249 C
atom      98.73609724     17.26477347      4.83126992 C
atom     101.26153800     14.71783193      5.99365238 C
atom      23.43432345      3.68102430      2.43667202 C
atom      25.68644814     14.15200110      1.46366532 C
atom      39.35383660      3.11567687     -4.42847435 C
atom     103.48520594      4.24672675      7.02930527 C
atom      27.03998183     16.13300119      0.88507580 C
atom      40.54758015      3.68155911     -4.96402595 C
atom      38.75629934     18.96333753     -4.16227837 C
atom      98.58717764      7.92604696      4.76379412 C
atom      31.70642529     16.98231880     -1.09791746 C
atom     100.07386406     15.28375383      5.44490687 C
atom      78.79311087     11.88852314     -3.85472037 C
atom      37.11121080     14.15247877     -3.43379057 C
atom      22.08566302      1.69999092      3.02653218 C
atom     105.70644490     15.28332534      8.06907219 C
atom      22.08561246     12.45391176      3.02639676 C
atom      39.20446278      1.70047903     -4.36193595 C
atom      30.65284482     17.83108702     -0.64970581 C
atom      30.80343091     19.24623846     -0.71370383 C
atom      25.38593885      0.56829341      1.59272977 C
atom     100.37098771     12.45380690      5.58172177 C
atom      41.88879273     16.41659764     -5.57055140 C
atom      28.39453686     18.11404440      0.30892690 C
atom      28.54515648     19.52923140      0.24502620 C
atom      81.18834217     21.51019887     -2.80059536 C
atom      77.44910871      3.11564992     -4.45488396 C
atom      20.88899824     11.88805681      3.55557077 C
atom      77.59815209     12.45437676     -4.38763049 C
atom      22.53507340      5.94498069      2.82961265 C
atom      20.88898966      1.13413563      3.55557751 C
atom      88.25264566     19.52923210      0.23034597 C
atom      77.59833448      1.70045596     -4.38804828 C
atom      23.13433773      0.85120947      2.56700354 C
atom      45.01186604     13.86976884     -6.99883552 C
atom      77.89676574     20.37850512     -4.25439384 C
atom      45.90355280     11.60548790     -7.41060191 C
atom      25.23553896     20.66093647      1.65714672 C
atom      24.78478649     16.41597055      1.85099817 C
atom      35.31269098     18.68039007     -2.64813930 C
atom      34.26198056     19.52917283     -2.19328724 C
atom      99.47954274     20.94381020      5.17202925 C
atom     100.51949179      0.28473422      5.65094152 C
atom      77.00119353     18.11460980     -4.65558769 C
atom      42.93074607     15.56776235     -6.04462771 C
atom      80.13949420      9.90751858     -3.25976657 C
atom      81.18816019     10.75629993     -2.80018262 C
atom     103.63357131      2.83149034      7.09786344 C
atom      89.15541173      0.28535217      0.61513334 C
atom      89.30589823     20.37798196      0.67933456 C
atom      39.35395219     13.86957890     -4.42819454 C
atom      38.30798913     14.71835633     -3.96256038 C
atom     104.52203478     15.84956587      7.51447462 C
atom      24.03418116     20.09509226      2.17549733 C
atom     105.85570501     13.86805446      8.13513080 C
atom      78.34498624      5.37962887     -4.05444251 C
atom      99.92540861     16.69893367      5.37667072 C
atom      24.48460232     13.58614950      1.98082953 C
atom      83.43938769      0.28534356     -1.82501408 C
atom      22.23551120      3.11516876      2.96084836 C
atom      77.89668540      9.62458618     -4.25420320 C
atom      78.94262977     10.47335372     -3.78843041 C
atom     101.41003781     13.30257755      6.06223207 C
atom      26.28786182     19.81214842      1.20604188 C
atom      27.49143639     20.37798984      0.69289875 C
atom      26.13740025     18.39697398      1.27028144 C
atom      27.19046660     17.54818943      0.82089596 C
atom      46.94326603     10.75661868     -7.89112370 C
atom      41.88893523      5.66270083     -5.57026000 C
atom      26.73935387      2.54934218      1.01384149 C
atom      26.58877768      1.13415745      1.07786734 C
atom     103.63406392     13.58536608      7.09686468 C
atom      22.98430933     20.94387186      2.63228607 C
atom      76.70297899     20.94430835     -4.79008569 C
atom      46.05107302     13.02088419     -7.47886641 C
atom      24.93502219     17.83114334      1.78624728 C
atom      20.44088901      7.64308865      3.75562613 C
atom      76.55379557     11.60560437     -4.85697251 C
atom     102.29946440      4.81274022      6.47668725 C
atom      43.22861103     18.39755735     -6.18116141 C
atom      38.90576081     20.37848946     -4.22888028 C
atom     101.85558474     19.81159386      6.26982622 C
atom      23.88402612     18.67992261      2.24047017 C
atom      76.55395151      0.85168101     -4.85732967 C
atom      21.18809784      3.96395272      3.42321758 C
atom      44.26996667      6.79491285     -6.65675605 C
atom     102.59670479     12.73658153      6.61321529 C
atom     106.74179742     16.13263083      8.55658918 C
atom      21.33769469      5.37913648      3.35706948 C
atom      77.15061907      5.94550655     -4.58864727 C
atom      18.65047571     12.17096141      4.55943118 C
atom      23.58405133     15.85011618      2.37075641 C
atom      45.45924516      7.36075892     -7.20298325 C
atom      75.65952132     20.09558837     -5.26151789 C
atom      20.73956011     10.47288176      3.62224064 C
atom     105.41266092      7.35978909      7.92997220 C
atom      40.24928720      0.85167642     -4.83018508 C
atom      18.50143334     10.75578242      4.62715628 C
atom      46.79664870      9.34118427     -7.82086705 C
atom      19.54513654      9.90701693      4.15642341 C
atom      19.39596595      8.49185868      4.22367785 C
atom     106.74220438      5.37872262      8.55576329 C
atom     104.37486898      6.51099615      7.44538117 C
atom     100.96480784      6.79380711      5.85697797 C
atom      45.60825240      8.77583763     -7.27222348 C
atom      44.56751924      9.62448848     -6.79401028 C
atom      19.84343798     12.73683421      4.02207652 C
atom      20.73938903     21.22678877      3.62189193 C
atom      21.78617753     20.37802391      3.15806889 C
atom     103.18965297      7.07674108      6.89115467 C
atom     102.15158600      6.22804258      6.40783346 C
atom      76.10684152      5.09674389     -5.05899138 C
atom     105.41227466     18.11368313      7.93076916 C
atom     106.59675402      6.79425609      8.48593437 C
atom      19.99291991      3.39807542      3.95560488 C
atom      17.60800365     13.01970460      5.03272775 C
atom      41.59079014      2.83268645     -5.43554146 C
atom      19.54489195     20.66092649      4.15592644 C
atom     104.37469736     17.26489963      7.44569612 C
atom     100.81666973     18.96289208      5.78813852 C
atom     100.96494869     17.54769978      5.85667332 C
atom      41.44188626      1.41751152     -5.36833174 C
atom      48.12897238     11.32228985     -8.44352989 C
atom     103.04216447      8.49200001      6.82171337 C
atom      44.26963598     17.54885178     -6.65748756 C
atom      44.12050741     16.13372925     -6.58886367 C
atom      76.25596980      3.68154931     -4.99172998 C
atom     104.81935578      2.26542088      7.65049392 C
atom     105.85540189      3.11410039      8.13562138 C
atom     107.63659936      7.64305247      8.96772942 C
atom     104.08024316     20.09446706      7.30571671 C
atom      23.43408876     14.43494413      2.43611504 C
atom      18.94841751     15.00078403      4.42445389 C
atom      76.10671892     15.85063801     -5.05870213 C
atom     103.93164355      0.00171401      7.23574326 C
atom      44.56700850     20.37842100     -6.79516250 C
atom     106.59599816     17.54819070      8.48748264 C
atom      19.84353045      1.98291113      4.02230724 C
atom      46.49933498      6.51248548     -7.68191834 C
atom      82.38823194     20.94437011     -2.27883778 C
atom      82.53832742     19.52920147     -2.21376929 C
atom     105.26608012     19.52916493      7.85966661 C
atom     100.51972732     11.03866055      5.65043206 C
atom      75.80854832      7.92651869     -5.19377719 C
atom     101.70693736     21.22680923      6.20069449 C
atom      47.68868708      7.07817129     -8.22885354 C
atom      42.03790276     17.83174567     -5.63851254 C
atom      18.20366132      7.92602839      4.76263658 C
atom     108.07481301      3.39630496      9.17517061 C
atom     107.92473321      4.81220522      9.11290279 C
atom     107.04169372      2.54741783      8.68646679 C
atom      74.46844025     20.66147904     -5.80324756 C
atom      74.31986770      0.56882998     -5.87120291 C
atom     106.15717052     11.03828566      8.26953981 C
atom      76.70287929     10.19040894     -4.78982973 C
atom     104.96945673      0.85026564      7.71922867 C
atom     102.15172990     16.98192093      6.40755339 C
atom      75.80855154     18.68043514     -5.19381110 C
atom     101.70722184     10.47289162      6.20009048 C
atom      46.34914291      5.09723728     -7.61338403 C
atom      22.53469634     16.69889959      2.82875183 C
atom     108.95806159      5.66164289      9.60451237 C
atom      17.31045532     10.18994970      5.16901937 C
atom      17.16169541      8.77479395      5.23727562 C
atom      48.27451017     12.73776595     -8.51316915 C
atom      47.23774046     13.58695699     -8.02879782 C
atom      17.75683714     14.43491591      4.96480771 C
atom      42.93075682      4.81381980     -6.04453483 C
atom      45.16055770     15.28500002     -7.06672422 C
atom      73.42689071     19.81277790     -6.27919906 C
atom      39.80171851     18.11456663     -4.62918066 C
atom      99.62831576      8.77477167      5.24032159 C
atom      99.47962666     10.18991464      5.17185885 C
atom     110.13190055      5.09385926     10.17418975 C
atom     102.59624546      1.98267397      6.61418769 C
atom     102.74517436      0.56752194      6.68330586 C
atom      40.10012765     20.94431259     -4.76323854 C
atom      18.50125602      0.00185937      4.62682813 C
atom      16.26943951     11.03861229      5.64574702 C
atom      22.68453612     18.11406950      2.76312685 C
atom     107.63584240     18.39690883      8.96921953 C
atom     108.07476413     14.15018760      9.17540926 C
atom     107.92441625     15.56608978      9.11360848 C
atom      77.44891697     13.86956774     -4.45444842 C
atom      19.09744914     16.41597624      4.35716045 C
atom      72.53490894      6.79500530     -6.68749861 C
atom      18.05482441      6.51083342      4.83030952 C
atom     106.30615079      9.62364172      8.34054322 C
atom     105.26651024      8.77526428      7.85882355 C
atom      46.34886317     15.85112186     -7.61393352 C
atom      42.78182663      3.39857685     -5.97694249 C
atom     107.49416518      9.05841679      8.89211428 C
atom      76.25579615     14.43543841     -4.99136088 C
atom      19.99268152     14.15199943      3.95503917 C
atom      15.08112743     10.47269373      6.19354476 C
atom      44.12061888      5.37978548     -6.58856703 C
atom      43.37755360     19.81276934     -6.24961231 C
atom      73.13013524      1.13448787     -6.41582647 C
atom      20.29154028      6.22791721      3.82230963 C
atom      19.09784582      5.66205118      4.35804372 C
atom      18.94873061      4.24686102      4.42518150 C
atom      18.65048748      1.41704650      4.55949351 C
atom      14.04206783     11.32132433      6.67413716 C
atom     101.85576699      9.05766743      6.26947120 C
atom     100.81666012      8.20899668      5.78815457 C
atom     108.95754939     16.41553955      9.60551500 C
atom     110.28391998      3.67704742     10.22865824 C
atom      75.36176250     12.17147056     -5.39638496 C
atom      73.57567509      7.64361898     -6.21048143 C
atom      21.63643830     18.96285111      3.22401383 C
atom     103.18960364     17.83067450      6.89122668 C
atom     103.04192045     19.24589459      6.82205592 C
atom     104.81992791     13.01934935      7.64947786 C
atom      74.76606150     17.83167796     -5.66713295 C
atom     108.38711018      0.56704772      9.29563902 C
atom     107.19548132      1.13272322      8.75166293 C
atom      47.83784779      8.49287917     -8.29923765 C
atom     111.46559745      3.10579616     10.78022940 C
atom     106.15677975      0.28430393      8.27052306 C
atom      17.31017161     20.94381384      5.16846271 C
atom      47.38665413     15.00235980     -8.09529175 C
atom      18.20325865     18.67995083      4.76177164 C
atom      14.93255928      9.05748959      6.26291810 C
atom      75.36194288      1.41759869     -5.39673069 C
atom      18.05441186     17.26476669      4.82938360 C
atom      75.65945786      9.34167274     -5.26131276 C
atom      41.14402834     20.09557948     -5.23367255 C
atom      40.99490483     18.68042504     -5.16617048 C
atom      16.86451101      5.94498238      5.37350256 C
atom     104.96981096     11.60419383      7.71830804 C
atom      44.71505251      0.28578382     -6.86348111 C
atom      49.16937953     10.47340267     -8.92404475 C
atom      75.21314213      2.83277136     -5.46423119 C
atom      73.13003116     11.88843871     -6.41546560 C
atom      49.45769932     13.30433518     -9.06887477 C
atom      17.16127758     19.52866599      5.23646057 C
atom      16.71554067     15.28373729      5.44062226 C
atom      16.86411318     16.69892412      5.37258504 C
atom      16.71586259      4.52980437      5.44139312 C
atom     104.08055924      9.34061897      7.30508261 C
atom     110.62839266      0.84879615     10.30187792 C
atom      74.31970982     11.32267082     -5.87086056 C
atom      48.72863451      6.22983043     -8.70741259 C
atom     107.04188528     13.30132491      8.68620943 C
atom      17.75709740      3.68100121      4.96542973 C
atom      74.76603771      7.07779375     -5.66712286 C
atom     110.13129908     15.84780916     10.17540102 C
atom      71.19697609     19.52979177     -7.30370883 C
atom      12.85486205     10.75561820      7.22503636 C
atom      13.59725288     17.83058911      6.88155061 C
atom     108.53879379     20.66024207      9.36564302 C
atom      45.90314607      0.85151682     -7.41145057 C
atom      16.41822997     12.45377465      5.57710268 C
atom      71.34574613      7.36083261     -7.23402427 C
atom      15.52692243     14.71777907      5.98728818 C
atom     109.26085669     13.58226016      9.72424987 C
atom     107.49358812     19.81227923      8.89324665 C
atom     106.30558831     20.37748926      8.34166360 C
atom     112.31420473      5.37810243     11.27519533 C
atom     111.16133866      5.94511260     10.67389134 C
atom      74.02255747      3.39858718     -6.00670431 C
atom      15.97244416      8.20894516      5.78310912 C
atom      14.63597362     16.98185489      6.39955264 C
atom     109.42582953      1.41460225      9.77561152 C
atom     109.26102897      2.82834381      9.72374886 C
atom      42.33565853     20.66140073     -5.77429333 C
atom      42.48436638      0.56876708     -5.84197395 C
atom      48.57474459      4.81511396     -8.64227710 C
atom      15.82368709     17.54766031      5.85065566 C
atom      22.23531745     13.86909127      2.96037789 C
atom     108.81834435     17.83227704      9.52745100 C
atom      74.91522162      5.66264560     -5.59933124 C
atom      17.60812170      2.26579832      5.03299906 C
atom      50.49083239     12.45483648     -9.56081460 C
atom      15.37832985     13.30253579      6.05575628 C
atom      49.02704575      9.05801489     -8.84831867 C
atom      74.46831021      9.90749981     -5.80295708 C
atom      50.35165173     11.03812898     -9.48264751 C
atom      13.74538219      8.49192260      6.81355808 C
atom      20.29113991     16.98183760      3.82141381 C
atom      46.49897406     17.26633896     -7.68261039 C
atom      49.60781902     14.72027308     -9.13110898 C
atom     107.19576446     11.88661193      8.75113072 C
atom      69.41761780      4.24843900     -8.12476547 C
atom      72.98178006      2.54978355     -6.48359471 C
atom      71.34598857     18.11471291     -7.23454541 C
atom      21.33732649     16.13305706      3.35622996 C
atom      21.18781681     14.71787296      3.42255785 C
atom      15.97194853     18.96283777      5.78215266 C
atom      73.87370214      4.81385381     -6.07443435 C
atom      72.68418555      5.37985585     -6.61917335 C
atom      73.57579343     18.39756062     -6.21066511 C
atom     109.86459184     18.68125896      9.99616626 C
atom      20.44050178     18.39700863      3.75478534 C
atom      19.39560762     19.24577551      4.22291600 C
atom      69.56693940      2.83306902     -8.05896336 C
atom      70.75402742      2.26698380     -7.50995594 C
atom     102.74555619     11.32143714      6.68243296 C
atom     103.93201153     10.75561017      7.23484051 C
atom      70.45584982      5.09717689     -7.64434087 C
atom     110.28350520     14.43098226     10.22960704 C
atom      50.79390409     15.28813189     -9.68006722 C
atom      15.82414058      6.79375309      5.85162320 C
atom     108.81891917      7.07832761      9.52624547 C
atom      48.57413728     15.56904812     -8.64356337 C
atom      70.30609303     17.26632221     -7.71360074 C
atom      14.48789582     15.56659710      6.46796665 C
atom      51.81615873     14.43936867    -10.18615196 C
atom      72.23762088     20.37838058     -6.82535545 C
atom      72.08966731      0.28574693     -6.89400378 C
atom      13.59777506      7.07667525      6.88266119 C
atom      73.42675612      9.05884902     -6.27894205 C
atom      46.05087555      2.26690458     -7.47927020 C
atom      74.91517087     16.41653987     -5.59919401 C
atom      14.63647257      6.22797949      6.40057196 C
atom      14.48827698      4.81270745      6.46882427 C
atom      16.26924229      0.28469636      5.64529711 C
atom      16.41826345      1.69984935      5.57714944 C
atom      15.37845957      2.54862736      6.05602731 C
atom      15.52720681      3.96386609      5.98796134 C
atom      50.07264416      8.21015354     -9.31998851 C
atom      72.08955423     11.03969187     -6.89363105 C
atom      70.30566868      6.51242989     -7.71277755 C
atom      43.67447125      1.13458878     -6.38563353 C
atom      45.45880466     18.11469876     -7.20399845 C
atom      45.60769780     19.52977507     -7.27349187 C
atom      46.79605688     20.09505083     -7.82231688 C
atom      49.92089569      6.79552120     -9.25006085 C
atom     111.46530583     13.85971175     10.78092513 C
atom      12.41137063     17.26481832      7.43438273 C
atom      72.53506029     17.54894099     -6.68779530 C
atom      67.19532757      3.96633442     -9.15810130 C
atom     108.38730112     11.32096971      9.29531492 C
atom      70.75408902     13.02085449     -7.51014076 C
atom      71.79328407     13.86975026     -7.03008939 C
atom      45.16066273      4.53112300     -7.06656860 C
atom     112.31400770     16.13199974     11.27570764 C
atom      50.79441758      4.53425205     -9.67889495 C
atom      50.95934433      5.94797772     -9.73063051 C
atom      70.90166442      0.85158973     -7.44209103 C
atom      46.94281000      0.00266736     -7.89208390 C
atom      71.79316190      3.11593273     -7.02985607 C
atom      71.64433746      4.53117140     -7.09745928 C
atom      47.38710031      4.24845904     -8.09437878 C
atom      13.30131920     15.00058812      7.01877116 C
atom      12.26402776     15.84947120      7.50299262 C
atom      49.60839785      3.96632894     -9.12987324 C
atom      72.23750926      9.62449480     -6.82503185 C
atom     108.53918393      9.90635562      9.36487958 C
atom     112.46077767     14.70645120     11.32960283 C
atom      49.92021883     17.54937939     -9.25155038 C
atom     109.86501447      7.92731291      9.99525707 C
atom     111.66282644      1.69282566     10.79230684 C
atom      65.13707063      2.26861053    -10.15449438 C
atom      50.95879454     16.70186096     -9.73190147 C
atom      66.00818517      4.53420752     -9.70471931 C
atom      67.34570156      2.55040735     -9.09637623 C
atom      69.11654470     17.83211289     -8.26009699 C
atom     109.73376655     20.09632794      9.90696508 C
atom      66.31167066      1.70090344     -9.58645364 C
atom      14.19086895     12.73652330      6.60491115 C
atom      13.15274397     13.58534549      7.08681633 C
atom     114.49776713      5.67909612     12.33874379 C
atom      11.96627051     13.01932892      7.63815029 C
atom      51.39751318     10.18915821     -9.95237802 C
atom     112.46098909      3.95255065     11.32903607 C
atom      51.66435166      2.26866792    -10.13098858 C
atom      70.45641193     15.85108516     -7.64548937 C
atom      72.98176869     13.30372189     -6.48342935 C
atom      70.00856960     20.09508526     -7.85234135 C
atom      68.96726687     19.24684695     -8.33041073 C
atom      69.86181452      0.00273821     -7.92231629 C
atom      72.68427335     16.13380210     -6.61944265 C
atom      71.64460996     15.28498896     -7.09801871 C
atom      67.77738689     19.81187180     -8.87808637 C
atom      51.66406189     13.02255206    -10.13167059 C
atom      14.93205159     19.81146016      6.26184966 C
atom      15.08074823     21.22670848      6.19279458 C
atom      67.63460419     21.22729287     -8.95282112 C
atom      53.19462811     16.42363408    -10.75117077 C
atom      75.21298292     13.58665855     -5.46390463 C
atom      14.19086195      1.98264381      6.60494679 C
atom      64.10649406      1.41746381    -10.65202912 C
atom      65.84319383      5.94793864     -9.75610870 C
atom      70.90159452     11.60548397     -7.44190950 C
atom      51.26653955     19.52800097     -9.86362025 C
atom     112.89259526      1.12577401     11.27099586 C
atom      43.82293744      2.54988051     -6.45321475 C
atom      45.01180502      3.11587784     -6.99912639 C
atom      12.26440772      5.09565162      7.50385071 C
atom     109.42581386     12.16853287      9.77573717 C
atom      48.12872762      0.56836246     -8.44399698 C
atom      12.70642532      9.34060573      7.29558860 C
atom      12.41182205      6.51098163      7.43536219 C
atom      47.23773056      2.83304102     -8.02875421 C
atom      50.49106358      1.70093502     -9.56026920 C
atom     111.16105181     16.69900043     10.67457214 C
atom     111.04417550     18.11794329     10.56085087 C
atom      52.57662981     10.75242602    -10.51804581 C
atom      52.69337721     12.17137053    -10.63172445 C
atom      73.87365839     15.56781440     -6.07439613 C
atom      74.02249186     14.15256863     -6.00651501 C
atom      52.16088269     17.26768550    -10.25929272 C
atom      68.67554652      0.56836967     -8.47352436 C
atom      68.52976515      1.98389113     -8.54252844 C
atom      49.45801929      2.55041088     -9.06811380 C
atom      48.27455804      1.98384446     -8.51298594 C
atom     109.73407294      9.34240441      9.90633571 C
atom      71.19684130      8.77591205     -7.30340319 C
atom     116.86943487      5.86153000     12.89221989 C
atom      69.56725584     13.58700061     -8.05965404 C
atom      12.70600337     20.09440133      7.29465134 C
atom      13.74482716     19.24576539      6.81237372 C
atom      11.07901969      4.52947404      8.05666440 C
atom      50.35166539      0.28422198     -9.48260895 C
atom     114.49772433     16.43301301     12.33892823 C
atom      64.98477850      3.68543934    -10.20848170 C
atom     110.79156651     20.94427362     10.35844380 C
atom      13.30163721      4.24671106      7.01953061 C
atom      52.99729924     15.01065901    -10.73885328 C
atom     111.66269331     12.44674786     10.79268437 C
atom     114.36637382     20.66547632     11.67030465 C
atom      47.68821122     17.83208604     -8.22985982 C
atom      48.72800573     16.98374097     -8.70876530 C
atom      53.84527711     12.73836829    -11.23476813 C
atom      62.95276209      1.98446273    -11.25158907 C
atom      66.88269136      6.79546129     -9.27777981 C
atom      11.37325480     18.11367405      7.91825318 C
atom      11.51991325      8.77527252      7.84826957 C
atom      13.15287857      2.83144208      7.08714357 C
atom      55.44513036     16.15633039    -11.75973763 C
atom      14.04173838      0.56745463      6.67366151 C
atom      12.85452037      0.00163507      7.22446906 C
atom      51.81653806      3.68548249    -10.18527144 C
atom      51.39748216     20.94306330     -9.95238102 C
atom      51.26681508      8.77412632     -9.86299648 C
atom      49.16913668     21.22731899     -8.92457113 C
atom     111.04446919      7.36404183     10.56020775 C
atom      63.15588281     20.65562367    -10.95811612 C
atom      53.99184183     14.16390108    -11.28909998 C
atom      10.92995400      3.11415665      8.12271118 C
atom      55.15808688     14.74480009    -11.85207795 C
atom     115.64208360      6.50527551     12.57240424 C
atom      53.64322181      9.90173058    -10.94039406 C
atom      11.96631757      2.26541192      7.63823614 C
atom      10.92978939     13.86800426      8.12251767 C
atom      66.45114751      0.28418188     -9.50886557 C
atom      66.73086471      8.21005737     -9.34757553 C
atom      11.81640037     11.60409507      7.70724798 C
atom      63.80217241      4.25674006    -10.75803478 C
atom      11.37360468      7.35982688      7.91902435 C
atom     110.62837522     11.60271237     10.30200521 C
atom      69.86173571     10.75666398     -7.92212441 C
atom      11.81619836      0.85021260      7.70687058 C
atom      47.83729940     19.24677992     -8.30052856 C
atom      68.22961153      4.81513779     -8.67183575 C
atom      52.16125831      6.51378022    -10.25840786 C
atom      67.19598405     14.72025960     -9.15958562 C
atom      68.53003807     12.73784925     -8.54323893 C
atom      52.32399455     18.68003998    -10.31606134 C
atom     113.09417236     21.22594118     11.26844566 C
atom     112.00630588     20.38383292     10.86599512 C
atom      68.67562250     11.32232892     -8.47367839 C
atom      10.62875861     11.03827155      8.25782381 C
atom      69.41839639     15.00238817     -8.12635841 C
atom     112.11133816     18.96863500     10.98166210 C
atom      66.88328852     17.54940429     -9.27913281 C
atom      66.73119606     18.96399761     -9.34834796 C
atom      64.63991635      6.51377729    -10.28070634 C
atom     114.42698620     19.24354311     11.82388519 C
atom      11.51956894     19.52913217      7.84737402 C
atom      10.18873422     17.54826203      8.47332024 C
atom      52.32425599      7.92614117    -10.31545050 C
atom      64.22364534     21.50632664    -10.53880420 C
atom      63.60482460      5.66971746    -10.76971518 C
atom      68.23032942     15.56903606     -8.67341487 C
atom      68.07632455     16.98376258     -8.73817450 C
atom      62.80597384      3.41000177    -11.30535324 C
atom      10.47962150     20.37756494      8.32833656 C
atom      10.04306935     16.13283101      8.54266818 C
atom      11.07877607     15.28332573      8.05617946 C
atom      49.02658423     19.81190179     -8.84946613 C
atom      50.07203646     18.96397750     -9.32134629 C
atom      65.40426863     20.94302249     -9.97631208 C
atom      53.64318999     20.65564868    -10.94041401 C
atom      52.57669008     21.50634654    -10.51784785 C
atom      52.69354357      1.41747867    -10.63128729 C
atom      10.18900976      6.79432790      8.47390322 C
atom      68.96686345      8.49293066     -8.32954457 C
atom      70.00835764      9.34120306     -7.85187647 C
atom      64.64027512     17.26765809    -10.28156953 C
atom      53.84541213      1.98448143    -11.23438176 C
atom      67.77709874      9.05799711     -8.87745945 C
atom      54.42356843     16.99067677    -11.23214680 C
atom      65.53539821     19.52797888     -9.88776054 C
atom     112.11153118      8.21473701     10.98126624 C
atom      64.47676930      7.92613585    -10.33727093 C
atom       8.86008432     15.56602709      9.09857816 C
atom      10.47985226      9.62365122      8.32909801 C
atom       9.74334327      2.54742606      8.67286865 C
atom      64.47688230     18.68000298    -10.33760145 C
atom     110.79170008     10.19036784     10.35820919 C
atom     112.00643300      9.62994006     10.86578494 C
atom      64.98528596     14.43935766    -10.20965705 C
atom       9.58963155     11.88657926      8.73820137 C
atom       9.74330232     13.30131395      8.67288439 C
atom      67.63465030     10.47340905     -8.95291105 C
atom      55.95689440      9.62682964    -11.78828509 C
atom       8.71003302     14.15013173      9.16108691 C
atom      66.45141156     11.03810985     -9.50942592 C
atom      67.34618702     13.30433845     -9.09754457 C
atom      65.53540273      8.77411788     -9.88766018 C
atom       9.58947865      1.13268620      8.73784477 C
atom      10.62852785      0.28439245      8.25731620 C
atom     116.86943389     16.61546693     12.89224155 C
atom      66.31209475     12.45481914     -9.58743570 C
atom      63.80255787     15.01064262    -10.75897779 C
atom       7.52372713      2.82830109      9.70958648 C
atom       9.29148039      9.05856019      8.88004248 C
atom       9.14892840      7.64316685      8.95514226 C
atom      65.13751336     13.02252111    -10.15552973 C
atom       9.29135614     19.81251459      8.87959529 C
atom      56.02620098     12.43735014    -12.30345604 C
atom      54.62523087     18.39833194    -11.22992167 C
atom      53.53815492     19.24042670    -10.82514865 C
atom      53.19491384      5.66973215    -10.75048208 C
atom       8.39791658     11.32103829      9.28213567 C
atom      52.99759833      4.25676085    -10.73814526 C
atom      63.26124058     19.24040627    -10.84306275 C
atom       8.24593598     20.66041161      9.35164533 C
atom      53.99201972      3.41000980    -11.28862983 C
atom       9.14875166     18.39710011      8.95477901 C
atom      64.10683080     12.17137004    -10.65284401 C
atom      66.00880087     15.28812976     -9.70611818 C
atom      65.84375910     16.70185856     -9.75740203 C
atom       5.62429320      5.94508268     10.66132003 C
atom      60.83928167     20.38071211    -11.79781447 C
atom      63.60513807     16.42361341    -10.77050750 C
atom      68.07570020      6.22985697     -8.73673612 C
atom      69.11608974      7.07822261     -8.25914575 C
atom      65.40448363     10.18915665     -9.97675576 C
atom      64.22388971     10.75242024    -10.53937020 C
atom       6.15708088     11.60268048     10.28947652 C
atom       5.12321314     12.44671516     10.78110173 C
atom      55.89655718     18.95876199    -11.63484903 C
atom      62.95302018     12.73835850    -11.25227776 C
atom       7.96621059      7.07836694      9.51264356 C
atom       3.89419505     11.87968350     11.26183427 C
atom       7.35925312     12.16852714      9.76229327 C
atom       7.52398852     13.58221967      9.71011807 C
atom      10.04322519      5.37886811      8.54309334 C
atom      55.95686254     20.38073224    -11.78830579 C
atom       6.50116650      3.67710381     10.21503261 C
atom      60.76807052      1.68344258    -12.31265553 C
atom       6.50143923     14.43097415     10.21565383 C
atom       7.82684081     16.41548611      9.59040299 C
atom       7.96620346     17.83224448      9.51261546 C
atom      62.80624158     14.16390185    -11.30607050 C
atom       8.39760505      0.56715134      9.28148994 C
atom      56.02621955      1.68346289    -12.30331329 C
atom       5.99388159     10.19033119     10.34606241 C
atom       2.42117694      9.91158153     11.66417539 C
atom       4.47238429      5.37805641     11.26435472 C
atom       7.82677772      5.66160853      9.59020153 C
atom       6.65313696      5.09391224     10.16027421 C
atom       6.65333579     15.84776350     10.16077631 C
atom      53.53828000      8.48652610    -10.82486145 C
atom       4.67472522      8.21472835     10.97052876 C
atom       6.92020580      7.92727990      9.98199402 C
atom       5.74112022      7.36402725     10.54775463 C
atom       5.32041108     13.85968893     10.76858149 C
atom      58.39604116      1.50099010    -12.86432086 C
atom      58.39604769     12.25488683    -12.86440728 C
atom       7.05127288      9.34238236      9.89353260 C
atom       8.24617403      9.90648060      9.35222824 C
atom       7.35893634      1.41462860      9.76161198 C
atom      60.76813984     12.43733577    -12.31295749 C
atom       8.86005663      4.81207011      9.09862304 C
atom       8.70998291      3.39617429      9.16099221 C
atom       5.32019599      3.10577767     10.76805603 C
atom       7.05103259     20.09625820      9.89286683 C
atom      63.26123482      8.48652563    -10.84300028 C
atom       4.77971156      9.62993611     10.85508614 C
atom       3.69258152     10.47202965     11.25963317 C
atom       4.32582088     14.70647316     11.31874221 C
atom       4.32569354      3.95252824     11.31844021 C
atom       6.15677733      0.84875830     10.28876450 C
atom       6.92015063     18.68117731      9.98182861 C
atom       5.62435509     16.69902586     10.66140182 C
atom       5.12298079      1.69280042     10.78052640 C
atom       5.74109221     18.11795285     10.54765385 C
atom       4.47244743     16.13200815     11.26448220 C
atom       5.99362386     20.94422226     10.34538553 C
atom      63.15599298      9.90171966    -10.95837866 C
atom       4.67464289     18.96864946     10.97031665 C
atom       2.29119258      5.67906513     12.33263140 C
atom       1.14751440      6.50525523     12.56920640 C
atom       4.77954513     20.38384069     10.85463983 C
atom      60.83932914      9.62681569    -11.79793315 C
atom       2.29119861     16.43301336     12.33265313 C
atom       1.14750366     17.25918957     12.56918686 C
atom      54.82549369     21.21599862    -11.49464781 C
atom      54.88313333      1.11852251    -11.69871102 C
atom      61.97184884     10.46206279    -11.50867515 C
atom      61.91356140     11.87239244    -11.71275226 C
atom     114.42705846      8.48965008     11.82378983 C
atom     115.64092834      7.89631059     12.25296386 C
atom     113.29477493     18.40829048     11.53347672 C
atom     113.35287777     16.99795251     11.73756759 C
atom      56.09864889     13.86559019    -12.43462843 C
atom       2.21865498     15.00476875     12.46375752 C
atom       3.15945821     14.12558174     11.88152074 C
atom       2.87246511     12.71404509     11.78906682 C
atom      59.62362117     11.61115476    -12.54550249 C
atom     114.36642691      9.91159403     11.67029810 C
atom     112.89254110     11.87970384     11.27121814 C
atom     113.09421378     10.47205830     11.26845030 C
atom      60.69511587      3.11169932    -12.44352922 C
atom      62.37441519      6.23676616    -11.24683171 C
atom      57.16975730     11.61116606    -12.54055393 C
atom      55.44523023      5.40243415    -11.75944984 C
atom      61.97173973     21.21597806    -11.50838623 C
atom      61.91341358      1.11850081    -11.71230969 C
atom       2.87236207      1.96011361     11.78879242 C
atom     113.29489747      7.65439136     11.53321973 C
atom     113.35298762      6.24404592     11.73726707 C
atom      57.16974979      0.85726368    -12.54048256 C
atom      54.82549241     10.46207716    -11.49470934 C
atom      54.88308238     11.87240883    -11.69891164 C
atom       2.36083371      8.48962535     11.81772033 C
atom       1.14796836      7.89629505     12.24980275 C
atom       3.49228303     18.40829041     11.52443401 C
atom       3.43458480     16.99795119     11.72855757 C
atom     114.57060195     15.00474561     12.46983945 C
atom      61.63780966      3.99089928    -11.86437475 C
atom      61.35106008      5.40242445    -11.77090964 C
atom       3.89402744      1.12576773     11.26140724 C
atom     116.86972789      4.48766775     13.13049771 C
atom     113.91534715      1.96012349     11.79623341 C
atom     113.62839388     14.12555592     11.88983006 C
atom     113.91528954     12.71403929     11.79649298 C
atom       3.69243850     21.22593557     11.25924954 C
atom       2.42108979     20.66548246     11.66394047 C
atom     115.64088586     18.65021557     12.25299252 C
atom     115.64206235     17.25919381     12.57247308 C
atom       3.49232479      7.65436497     11.52455297 C
atom       3.43458145      6.24400916     11.72855484 C
atom      54.42374017      6.23677837    -11.23172128 C
atom     116.86866499      8.66302764     12.23140874 C
atom      59.62359294      0.85725035    -12.54534866 C
atom      60.69517067     13.86559400    -12.44382937 C
atom      58.39558059      2.87484353    -13.10265513 C
atom       2.36077550     19.24353739     11.81756756 C
atom       1.14793456     18.65021137     12.24972490 C
atom      54.62535464      7.64443671    -11.22963420 C
atom      55.89661890      8.20487249    -11.63471971 C
atom      57.16950534     20.97405629    -12.22102908 C
atom      59.62501043     20.97404403    -12.22588319 C
atom     114.57062984      4.25082513     12.46963645 C
atom     113.62849069      3.37165104     11.88948608 C
atom     116.86974099     15.24161174     13.13053979 C
atom       2.21863234      4.25081349     12.46367105 C
atom       3.15937515      3.37163788     11.88130303 C
atom      59.62504594     10.22013902    -12.22598602 C
atom      57.16952436     10.22014975    -12.22105520 C
atom      56.09867470      3.11170512    -12.43446633 C
atom      55.15818321      3.99090630    -11.85177627 C
atom      62.37458037     16.99065707    -11.24729015 C
atom      60.90011333     18.95874835    -11.64452831 C
atom      62.17286696     18.39830068    -11.24422718 C
atom      58.39557583     13.62873770    -13.10273770 C
atom      61.63795218     14.74480351    -11.86484017 C
atom      61.35117245     16.15632253    -11.77128136 C
atom      62.17280899      7.64442210    -11.24403023 C
atom      60.90011593      8.20487075    -11.64448546 C
atom     116.86862375     19.41692616     12.23134853 C
atom      58.39728645     20.20731934    -12.20343488 C
atom      58.39731238      9.45342924    -12.20345225 C
atom     115.21901821      1.40016449     12.13734488 C
atom      56.74789417     16.71626503    -12.10448616 C
atom     115.21901424     12.15409371     12.13749139 C
atom      60.04704751      5.96237359    -12.11080862 C
atom      59.74568802      7.37624191    -11.92838117 C
atom      56.74794215      5.96237550    -12.10433804 C
atom     115.52054505     10.74023333     11.95527558 C
atom      57.04990990     18.13014013    -11.92319556 C
atom     115.52051263     21.49411719     11.95519280 C
atom      60.04708679     16.71626328    -12.11098953 C
atom       1.56958117     12.15410004     12.13326225 C
atom       1.56951719      1.40016588     12.13308901 C
atom       1.04644809     14.42434520     12.92495745 C
atom      57.27058165      3.69213161    -12.89636229 C
atom      59.52138379     14.44602630    -12.90095946 C
atom     115.74404305     14.42432833     12.92795834 C
atom      59.52138837      3.69213115    -12.90081879 C
atom      57.27058215     14.44601983    -12.89644152 C
atom      58.39756202     18.77206380    -12.05119302 C
atom      59.74569433     18.13012055    -11.92846936 C
atom       1.04643526      3.67039276     12.92490283 C
atom     116.86850327     10.09827280     12.07909486 C
atom       1.26770729     10.74021160     11.95188948 C
atom     116.86845536     20.85216160     12.07899719 C
atom       1.26763735     21.49410765     11.95171711 C
atom     115.74402668      3.67039451     12.92786051 C
atom      57.04995775      7.37625160    -11.92308820 C
atom      58.39758543      8.01818436    -12.05114902 C
atom     116.14656343     13.08061041     12.66473596 C
atom       0.64331752     13.08061199     12.66282247 C
atom     116.14654771      2.32667588     12.66463371 C
atom       0.64329223      2.32666908     12.66273476 C
atom      59.11908027      5.03585856    -12.63732569 C
atom      57.67387789      5.03586424    -12.63446689 C
atom      57.67386900     15.78975328    -12.63454715 C
atom      59.11908213     15.78974955    -12.63743729 C


==> anc/geometry.in.010_587.2D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    127.31200000      0.00000000      0.00000000
lattice_vector      0.00000000     21.55094861      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
atom      97.27184938      9.64559170      0.00000000 C
  constrain_relaxation z
atom      97.10811434     11.06353856      0.00000000 C
  constrain_relaxation z
atom      98.58147642      9.07845168      0.00000000 C
  constrain_relaxation z
atom      98.25406833     11.91434620      0.00000000 C
  constrain_relaxation z
atom      98.09041309     13.33213731      0.00000000 C
  constrain_relaxation z
atom      96.12588727      8.79482685      0.00000000 C
  constrain_relaxation z
atom      99.56367161     11.34719992      0.00000000 C
  constrain_relaxation z
atom      99.23639491     14.18293409      0.00000000 C
  constrain_relaxation z
atom     100.70960851     12.19800776      0.00000000 C
  constrain_relaxation z
atom     102.01918380     11.63081925      0.00000000 C
  constrain_relaxation z
atom     100.21880233     16.45157843      0.00000000 C
  constrain_relaxation z
atom     102.18296434     10.21286516      0.00000000 C
  constrain_relaxation z
atom      98.74528542      7.66068938      0.00000000 C
  constrain_relaxation z
atom     103.00149143     13.89955541      0.00000000 C
  constrain_relaxation z
atom      96.78083934     13.89924137      0.00000000 C
  constrain_relaxation z
atom     103.16511335     12.48167073      0.00000000 C
  constrain_relaxation z
atom      99.72743373      9.92922732      0.00000000 C
  constrain_relaxation z
atom     100.05498446      7.09356191      0.00000000 C
  constrain_relaxation z
atom     100.21888817      5.67577130      0.00000000 C
  constrain_relaxation z
atom      94.81628020      9.36194221      0.00000000 C
  constrain_relaxation z
atom      33.95224608     11.34712570      0.00000000 C
  constrain_relaxation z
atom      32.64259103     10.78002712      0.00000000 C
  constrain_relaxation z
atom     101.03705753      9.36207625      0.00000000 C
  constrain_relaxation z
atom      34.11605454     12.76492973      0.00000000 C
  constrain_relaxation z
atom      99.07278635     15.60079001      0.00000000 C
  constrain_relaxation z
atom     104.63845240     10.49642722      0.00000000 C
  constrain_relaxation z
atom     103.49262496      9.64562160      0.00000000 C
  constrain_relaxation z
atom      96.28966600      7.37704274      0.00000000 C
  constrain_relaxation z
atom      36.57158421     12.48133779      0.00000000 C
  constrain_relaxation z
atom     100.05522961     17.86940409      0.00000000 C
  constrain_relaxation z
atom      31.16920283      8.79499723      0.00000000 C
  constrain_relaxation z
atom      97.59932232      6.80996714      0.00000000 C
  constrain_relaxation z
atom      97.76319412     16.16785730      0.00000000 C
  constrain_relaxation z
atom     100.54594840     13.61584242      0.00000000 C
  constrain_relaxation z
atom     101.69193190     14.46667808      0.00000000 C
  constrain_relaxation z
atom     101.52840431     15.88451270      0.00000000 C
  constrain_relaxation z
atom      96.61721059     15.31706294      0.00000000 C
  constrain_relaxation z
atom      99.07287323      4.82508619      0.00000000 C
  constrain_relaxation z
atom      31.49664012     11.63078035      0.00000000 C
  constrain_relaxation z
atom      97.76317756      5.39217093      0.00000000 C
  constrain_relaxation z
atom      98.74560677     18.43643107      0.00000000 C
  constrain_relaxation z
atom      36.40771276     11.06352678      0.00000000 C
  constrain_relaxation z
atom      92.36071480      9.07819403      0.00000000 C
  constrain_relaxation z
atom      93.67028676      8.51116376      0.00000000 C
  constrain_relaxation z
atom     104.47460212     11.91445554      0.00000000 C
  constrain_relaxation z
atom     104.14744582     14.75042186      0.00000000 C
  constrain_relaxation z
atom     103.65658602      8.22780479      0.00000000 C
  constrain_relaxation z
atom     103.98403987     16.16831120      0.00000000 C
  constrain_relaxation z
atom      30.18695850     11.06368198      0.00000000 C
  constrain_relaxation z
atom     101.52863689      5.10869298      0.00000000 C
  constrain_relaxation z
atom      94.65258804     10.77984323      0.00000000 C
  constrain_relaxation z
atom      95.79852821     11.63064718      0.00000000 C
  constrain_relaxation z
atom      95.63488349     13.04846123      0.00000000 C
  constrain_relaxation z
atom      99.23674988      3.40732298      0.00000000 C
  constrain_relaxation z
atom      30.02319886      9.64576551      0.00000000 C
  constrain_relaxation z
atom      97.59957058     17.58567550      0.00000000 C
  constrain_relaxation z
atom      39.35474971     15.03325687      0.00000000 C
  constrain_relaxation z
atom     106.60287978     15.03421966      0.00000000 C
  constrain_relaxation z
atom      35.42568132     13.33201464      0.00000000 C
  constrain_relaxation z
atom      37.88118833     13.04841948      0.00000000 C
  constrain_relaxation z
atom      37.55351438     10.21268168      0.00000000 C
  constrain_relaxation z
atom     105.45691843     14.18326921      0.00000000 C
  constrain_relaxation z
atom      40.50069097     14.18262237      0.00000000 C
  constrain_relaxation z
atom     100.54652302      2.84025636      0.00000000 C
  constrain_relaxation z
atom     101.69260639      3.69088812      0.00000000 C
  constrain_relaxation z
atom      91.21474017      8.22748924      0.00000000 C
  constrain_relaxation z
atom     102.67462043      5.95933763      0.00000000 C
  constrain_relaxation z
atom     105.94805628      9.92910680      0.00000000 C
  constrain_relaxation z
atom      89.90513808      8.79450914      0.00000000 C
  constrain_relaxation z
atom      95.14369386      6.52632237      0.00000000 C
  constrain_relaxation z
atom     102.51063633      7.37710166      0.00000000 C
  constrain_relaxation z
atom     101.20094289      7.94426336      0.00000000 C
  constrain_relaxation z
atom     105.62045297     12.76538198      0.00000000 C
  constrain_relaxation z
atom      92.19705962     10.49605635      0.00000000 C
  constrain_relaxation z
atom      95.30765699     15.88414878      0.00000000 C
  constrain_relaxation z
atom      94.16171663     15.03337024      0.00000000 C
  constrain_relaxation z
atom     101.20134325     18.72017374      0.00000000 C
  constrain_relaxation z
atom      32.47881329      9.36211246      0.00000000 C
  constrain_relaxation z
atom      35.09810252     10.49627123      0.00000000 C
  constrain_relaxation z
atom     106.43974709     16.45219990      0.00000000 C
  constrain_relaxation z
atom     104.14855426      3.97444056      0.00000000 C
  constrain_relaxation z
atom      39.02700783     12.19776741      0.00000000 C
  constrain_relaxation z
atom      39.51865999     16.45095060      0.00000000 C
  constrain_relaxation z
atom      89.74157249     10.21230807      0.00000000 C
  constrain_relaxation z
atom     103.00240618      3.12384534      0.00000000 C
  constrain_relaxation z
atom      99.72800724     20.70498064      0.00000000 C
  constrain_relaxation z
atom     102.67449435     16.73532175      0.00000000 C
  constrain_relaxation z
atom     103.98446612      5.39218606      0.00000000 C
  constrain_relaxation z
atom     101.03774181     20.13796657      0.00000000 C
  constrain_relaxation z
atom      98.58194205     19.85426354      0.00000000 C
  constrain_relaxation z
atom     100.71037815      1.42249091      0.00000000 C
  constrain_relaxation z
atom      93.34298916     11.34694623      0.00000000 C
  constrain_relaxation z
atom      93.83405281      7.09339495      0.00000000 C
  constrain_relaxation z
atom     105.13019359     17.01918463      0.00000000 C
  constrain_relaxation z
atom     102.02018299      0.85550345      0.00000000 C
  constrain_relaxation z
atom     107.91213789     14.46708471      0.00000000 C
  constrain_relaxation z
atom     103.16634733      1.70612074      0.00000000 C
  constrain_relaxation z
atom      38.04513313     14.46620122      0.00000000 C
  constrain_relaxation z
atom      37.38965855      8.79482880      0.00000000 C
  constrain_relaxation z
atom      31.00550853      7.37722580      0.00000000 C
  constrain_relaxation z
atom      96.28996800     18.15275509      0.00000000 C
  constrain_relaxation z
atom      96.61718452      4.54148266      0.00000000 C
  constrain_relaxation z
atom     109.05801832     15.31819797      0.00000000 C
  constrain_relaxation z
atom      40.33662152     12.76492395      0.00000000 C
  constrain_relaxation z
atom      96.78102965      3.12369606      0.00000000 C
  constrain_relaxation z
atom      29.69590153      6.81014653      0.00000000 C
  constrain_relaxation z
atom      38.86305166     10.77997844      0.00000000 C
  constrain_relaxation z
atom     110.36709843     14.75095243      0.00000000 C
  constrain_relaxation z
atom     104.96695308     18.43701090      0.00000000 C
  constrain_relaxation z
atom      26.09411201      7.94463464      0.00000000 C
  constrain_relaxation z
atom     105.62262037      1.98967302      0.00000000 C
  constrain_relaxation z
atom      97.27227766     20.42130035      0.00000000 C
  constrain_relaxation z
atom      34.44360188     15.60045142      0.00000000 C
  constrain_relaxation z
atom      93.17940791     12.76476292      0.00000000 C
  constrain_relaxation z
atom      94.32533517     13.61555239      0.00000000 C
  constrain_relaxation z
atom      98.09073216      2.55664449      0.00000000 C
  constrain_relaxation z
atom     108.89541692     16.73617593      0.00000000 C
  constrain_relaxation z
atom      90.88752660     11.06321962      0.00000000 C
  constrain_relaxation z
atom      95.14400514     17.30198978      0.00000000 C
  constrain_relaxation z
atom      40.00877387      9.92911240      0.00000000 C
  constrain_relaxation z
atom      38.53540196      7.94406402      0.00000000 C
  constrain_relaxation z
atom      95.30751151      5.10856188      0.00000000 C
  constrain_relaxation z
atom     107.58594740     17.30311129      0.00000000 C
  constrain_relaxation z
atom      94.16154514      4.25785533      0.00000000 C
  constrain_relaxation z
atom      32.15147669      6.52645605      0.00000000 C
  constrain_relaxation z
atom      93.83445674     17.86908019      0.00000000 C
  constrain_relaxation z
atom     106.11211706      8.51128036      0.00000000 C
  constrain_relaxation z
atom      28.54985863      7.66090246      0.00000000 C
  constrain_relaxation z
atom      28.71352169      9.07870262      0.00000000 C
  constrain_relaxation z
atom      96.12627656     19.57055646      0.00000000 C
  constrain_relaxation z
atom      34.93430009      9.07844550      0.00000000 C
  constrain_relaxation z
atom     104.96630287      7.66060978      0.00000000 C
  constrain_relaxation z
atom      32.97011462     13.61561313      0.00000000 C
  constrain_relaxation z
atom      33.13394674     15.03339103      0.00000000 C
  constrain_relaxation z
atom      24.62095473      5.95977566      0.00000000 C
  constrain_relaxation z
atom     105.45848883      3.40743044      0.00000000 C
  constrain_relaxation z
atom     107.42192932      7.94393937      0.00000000 C
  constrain_relaxation z
atom      90.72398604     12.48105984      0.00000000 C
  constrain_relaxation z
atom     102.18392693     20.98864955      0.00000000 C
  constrain_relaxation z
atom      33.62477181      8.51133924      0.00000000 C
  constrain_relaxation z
atom     102.51103025     18.15319146      0.00000000 C
  constrain_relaxation z
atom     103.65721444     19.00394073      0.00000000 C
  constrain_relaxation z
atom      91.86988901     13.33183539      0.00000000 C
  constrain_relaxation z
atom      91.70630288     14.74969012      0.00000000 C
  constrain_relaxation z
atom     111.51277412     15.60227177      0.00000000 C
  constrain_relaxation z
atom      33.46102902      7.09353803      0.00000000 C
  constrain_relaxation z
atom      31.98781586      5.10862370      0.00000000 C
  constrain_relaxation z
atom      29.04091730     11.91439747      0.00000000 C
  constrain_relaxation z
atom     106.92988329     12.19809130      0.00000000 C
  constrain_relaxation z
atom      88.43203793     10.77943727      0.00000000 C
  constrain_relaxation z
atom      31.98797580     15.88408818      0.00000000 C
  constrain_relaxation z
atom      29.53227222      5.39233579      0.00000000 C
  constrain_relaxation z
atom      27.24023023      7.09386794      0.00000000 C
  constrain_relaxation z
atom      27.07665643      5.67604754      0.00000000 C
  constrain_relaxation z
atom      33.13375796      4.25783613      0.00000000 C
  constrain_relaxation z
atom     111.35102152     17.02039778      0.00000000 C
  constrain_relaxation z
atom      92.85220277     15.60048428      0.00000000 C
  constrain_relaxation z
atom      28.22267791      4.82526477      0.00000000 C
  constrain_relaxation z
atom      27.56745278      9.92943840      0.00000000 C
  constrain_relaxation z
atom      36.89919143     15.31684953      0.00000000 C
  constrain_relaxation z
atom      35.58953783     14.74977041      0.00000000 C
  constrain_relaxation z
atom      99.56426695      0.57180751      0.00000000 C
  constrain_relaxation z
atom      23.31140682      5.39275380      0.00000000 C
  constrain_relaxation z
atom      41.81038822     14.74965338      0.00000000 C
  constrain_relaxation z
atom      32.97013009      2.84001428      0.00000000 C
  constrain_relaxation z
atom      87.44953622      8.51077560      0.00000000 C
  constrain_relaxation z
atom      41.48241007     11.91426368      0.00000000 C
  constrain_relaxation z
atom      92.68855941     17.01829571      0.00000000 C
  constrain_relaxation z
atom      30.67825944      4.54154306      0.00000000 C
  constrain_relaxation z
atom     108.07554038     13.04904945      0.00000000 C
  constrain_relaxation z
atom      92.68807606      6.24269392      0.00000000 C
  constrain_relaxation z
atom      88.75911677      7.94382866      0.00000000 C
  constrain_relaxation z
atom      94.32538566      2.84007435      0.00000000 C
  constrain_relaxation z
atom     110.53020977     13.33277542      0.00000000 C
  constrain_relaxation z
atom      34.60741278     17.01824077      0.00000000 C
  constrain_relaxation z
atom      98.25455951      1.13884278      0.00000000 C
  constrain_relaxation z
atom     107.42304719     18.72096968      0.00000000 C
  constrain_relaxation z
atom      42.95622790     13.89912103      0.00000000 C
  constrain_relaxation z
atom      95.63504463      2.27299341      0.00000000 C
  constrain_relaxation z
atom      41.31829187     10.49634370      0.00000000 C
  constrain_relaxation z
atom      26.25770837      9.36239550      0.00000000 C
  constrain_relaxation z
atom      97.10852477      0.28814816      0.00000000 C
  constrain_relaxation z
atom      27.73119918     11.34733626      0.00000000 C
  constrain_relaxation z
atom     108.56970183     19.57172292      0.00000000 C
  constrain_relaxation z
atom      94.81666874     20.13764005      0.00000000 C
  constrain_relaxation z
atom      34.11607097      1.98921434      0.00000000 C
  constrain_relaxation z
atom      25.76705190      5.10897555      0.00000000 C
  constrain_relaxation z
atom      36.08016997      8.22770193      0.00000000 C
  constrain_relaxation z
atom      90.39687645     15.31679639      0.00000000 C
  constrain_relaxation z
atom     107.58628898      6.52613680      0.00000000 C
  constrain_relaxation z
atom      37.06302319     16.73459152      0.00000000 C
  constrain_relaxation z
atom      29.20474080     13.33216685      0.00000000 C
  constrain_relaxation z
atom      31.66044286     13.04852371      0.00000000 C
  constrain_relaxation z
atom     106.44029262      5.67557871      0.00000000 C
  constrain_relaxation z
atom     105.13045960      6.24276708      0.00000000 C
  constrain_relaxation z
atom      35.42558476      2.55628799      0.00000000 C
  constrain_relaxation z
atom     103.49369167     20.42172055      0.00000000 C
  constrain_relaxation z
atom      32.15178569     17.30185848      0.00000000 C
  constrain_relaxation z
atom      95.79885811      0.85522161      0.00000000 C
  constrain_relaxation z
atom     104.47629227      1.13915442      0.00000000 C
  constrain_relaxation z
atom      40.82838967     17.01793292      0.00000000 C
  constrain_relaxation z
atom      41.97447878     16.16736608      0.00000000 C
  constrain_relaxation z
atom     107.09379110     10.78006604      0.00000000 C
  constrain_relaxation z
atom      44.26610518     14.46622354      0.00000000 C
  constrain_relaxation z
atom      89.25103669     14.46595494      0.00000000 C
  constrain_relaxation z
atom      42.79197872     12.48151234      0.00000000 C
  constrain_relaxation z
atom      28.05872080     14.18284556      0.00000000 C
  constrain_relaxation z
atom     112.82139155     15.03491358      0.00000000 C
  constrain_relaxation z
atom     106.60459073      4.25790521      0.00000000 C
  constrain_relaxation z
atom     110.04182965     17.58717233      0.00000000 C
  constrain_relaxation z
atom     109.87958622     19.00511836      0.00000000 C
  constrain_relaxation z
atom      24.78441549      7.37764232      0.00000000 C
  constrain_relaxation z
atom      25.11151717     10.21309886      0.00000000 C
  constrain_relaxation z
atom     108.56765395      8.79456962      0.00000000 C
  constrain_relaxation z
atom      87.28608582      9.92853300      0.00000000 C
  constrain_relaxation z
atom      38.37267575     17.30159402      0.00000000 C
  constrain_relaxation z
atom      26.74893909     13.61577344      0.00000000 C
  constrain_relaxation z
atom      26.58508501     12.19804010      0.00000000 C
  constrain_relaxation z
atom     112.49775893     17.87157224      0.00000000 C
  constrain_relaxation z
atom      38.37166045      6.52625370      0.00000000 C
  constrain_relaxation z
atom     108.40656242     20.98941330      0.00000000 C
  constrain_relaxation z
atom     108.40326971     10.21259204      0.00000000 C
  constrain_relaxation z
atom     107.09642564      0.00516726      0.00000000 C
  constrain_relaxation z
atom      94.65289467      0.00450367      0.00000000 C
  constrain_relaxation z
atom      33.95245581      0.57140317      0.00000000 C
  constrain_relaxation z
atom      87.45062056     19.28686782      0.00000000 C
  constrain_relaxation z
atom      36.57149622      1.70548801      0.00000000 C
  constrain_relaxation z
atom      88.92382662     17.30182509      0.00000000 C
  constrain_relaxation z
atom      35.91642881      6.80987130      0.00000000 C
  constrain_relaxation z
atom     109.38477669     12.48163463      0.00000000 C
  constrain_relaxation z
atom      22.16524694      6.24361227      0.00000000 C
  constrain_relaxation z
atom      85.81334875     11.91341700      0.00000000 C
  constrain_relaxation z
atom     107.91475965      3.69083396      0.00000000 C
  constrain_relaxation z
atom      23.63822887      8.22838324      0.00000000 C
  constrain_relaxation z
atom      25.60352940      3.69113228      0.00000000 C
  constrain_relaxation z
atom      45.24730675     12.19815147      0.00000000 C
  constrain_relaxation z
atom      87.28668582     20.70468362      0.00000000 C
  constrain_relaxation z
atom      22.32847923      7.66143560      0.00000000 C
  constrain_relaxation z
atom      91.37905622     17.58543383      0.00000000 C
  constrain_relaxation z
atom      90.23323728     16.73464165      0.00000000 C
  constrain_relaxation z
atom     109.06090623      4.54114383      0.00000000 C
  constrain_relaxation z
atom     108.89620510      5.95891314      0.00000000 C
  constrain_relaxation z
atom      39.84487283      8.51129081      0.00000000 C
  constrain_relaxation z
atom     113.96681453     15.88648065      0.00000000 C
  constrain_relaxation z
atom      34.44327247      4.82493730      0.00000000 C
  constrain_relaxation z
atom      34.60692522      6.24274655      0.00000000 C
  constrain_relaxation z
atom      89.41453330     13.04813634      0.00000000 C
  constrain_relaxation z
atom      88.26860643     12.19732751      0.00000000 C
  constrain_relaxation z
atom      86.95929651     12.76435563      0.00000000 C
  constrain_relaxation z
atom     109.55343970      0.28885988      0.00000000 C
  constrain_relaxation z
atom      20.85568641      5.67661496      0.00000000 C
  constrain_relaxation z
atom      93.67073693     19.28689995      0.00000000 C
  constrain_relaxation z
atom      92.36118455     19.85402607      0.00000000 C
  constrain_relaxation z
atom     115.27451192     15.31892089      0.00000000 C
  constrain_relaxation z
atom      31.66058776      2.27293317      0.00000000 C
  constrain_relaxation z
atom      87.77807430     16.45098170      0.00000000 C
  constrain_relaxation z
atom     106.11333320     19.28774346      0.00000000 C
  constrain_relaxation z
atom      43.93769250     11.63086746      0.00000000 C
  constrain_relaxation z
atom      33.46142953     17.86893695      0.00000000 C
  constrain_relaxation z
atom      35.91703011     17.58528713      0.00000000 C
  constrain_relaxation z
atom      26.74951763      2.84030832      0.00000000 C
  constrain_relaxation z
atom      25.27526719     11.63102353      0.00000000 C
  constrain_relaxation z
atom     111.02659574     19.85578746      0.00000000 C
  constrain_relaxation z
atom      31.00581197     18.15257234      0.00000000 C
  constrain_relaxation z
atom      28.05907022      3.40740113      0.00000000 C
  constrain_relaxation z
atom      30.67829869     15.31700342      0.00000000 C
  constrain_relaxation z
atom      30.51445588     13.89922095      0.00000000 C
  constrain_relaxation z
atom     104.64002581     21.27238469      0.00000000 C
  constrain_relaxation z
atom     105.94994891     20.70555599      0.00000000 C
  constrain_relaxation z
atom      91.37846450      6.80973413      0.00000000 C
  constrain_relaxation z
atom      35.09842558     21.27158896      0.00000000 C
  constrain_relaxation z
atom      86.46879987     17.01818136      0.00000000 C
  constrain_relaxation z
atom      91.21531958     19.00326701      0.00000000 C
  constrain_relaxation z
atom     109.54871560     11.06362448      0.00000000 C
  constrain_relaxation z
atom      39.51741119      5.67540996      0.00000000 C
  constrain_relaxation z
atom     112.98398985     13.61668909      0.00000000 C
  constrain_relaxation z
atom      40.99049078      7.66049679      0.00000000 C
  constrain_relaxation z
atom      87.94166396     15.03309834      0.00000000 C
  constrain_relaxation z
atom      25.76682805     15.88420636      0.00000000 C
  constrain_relaxation z
atom      92.85189585      4.82490735      0.00000000 C
  constrain_relaxation z
atom      40.82669102      6.24261151      0.00000000 C
  constrain_relaxation z
atom      84.34098120     13.89839233      0.00000000 C
  constrain_relaxation z
atom      27.07658212     16.45128606      0.00000000 C
  constrain_relaxation z
atom      40.99208236     18.43561468      0.00000000 C
  constrain_relaxation z
atom      92.19738796     21.27180824      0.00000000 C
  constrain_relaxation z
atom      86.79591707     14.18220750      0.00000000 C
  constrain_relaxation z
atom      85.48668330     14.74938941      0.00000000 C
  constrain_relaxation z
atom     112.33666924     19.28946476      0.00000000 C
  constrain_relaxation z
atom      36.40794602      0.28767787      0.00000000 C
  constrain_relaxation z
atom      88.76008146     18.71963027      0.00000000 C
  constrain_relaxation z
atom     108.07918800      2.27323813      0.00000000 C
  constrain_relaxation z
atom     106.93264363      1.42281942      0.00000000 C
  constrain_relaxation z
atom      85.97720302     21.27189426      0.00000000 C
  constrain_relaxation z
atom      43.28423175     16.73424482      0.00000000 C
  constrain_relaxation z
atom      28.22260058     15.60060310      0.00000000 C
  constrain_relaxation z
atom      30.51462669      3.12371580      0.00000000 C
  constrain_relaxation z
atom      38.53638856     18.71936846      0.00000000 C
  constrain_relaxation z
atom      86.30499035     18.43607137      0.00000000 C
  constrain_relaxation z
atom     113.80676891     17.30484197      0.00000000 C
  constrain_relaxation z
atom     117.72548041     15.60177267      0.00000000 C
  constrain_relaxation z
atom      43.77338318     10.21298787      0.00000000 C
  constrain_relaxation z
atom      89.90583241     19.57041061      0.00000000 C
  constrain_relaxation z
atom     109.87733498      8.22709138      0.00000000 C
  constrain_relaxation z
atom      34.93477586     19.85376975      0.00000000 C
  constrain_relaxation z
atom      89.74196792     20.98823462      0.00000000 C
  constrain_relaxation z
atom      25.27628362      0.85527183      0.00000000 C
  constrain_relaxation z
atom      24.13034515      1.70608804      0.00000000 C
  constrain_relaxation z
atom      42.30175821     19.00246710      0.00000000 C
  constrain_relaxation z
atom      36.08075005     19.00304488      0.00000000 C
  constrain_relaxation z
atom      37.39035654     19.57007209      0.00000000 C
  constrain_relaxation z
atom      88.43244781      0.00446399      0.00000000 C
  constrain_relaxation z
atom     116.41945056     16.17065385      0.00000000 C
  constrain_relaxation z
atom      43.77452397     20.98704613      0.00000000 C
  constrain_relaxation z
atom      25.60285086     14.46640782      0.00000000 C
  constrain_relaxation z
atom      37.55393067     20.98784200      0.00000000 C
  constrain_relaxation z
atom      24.29304523     13.89936241      0.00000000 C
  constrain_relaxation z
atom      23.14689224     14.74996305      0.00000000 C
  constrain_relaxation z
atom      35.58917515      3.97413638      0.00000000 C
  constrain_relaxation z
atom     109.38956628      1.70653283      0.00000000 C
  constrain_relaxation z
atom      90.88779624      0.28799735      0.00000000 C
  constrain_relaxation z
atom      29.53230157     16.16768880      0.00000000 C
  constrain_relaxation z
atom      88.92282617      6.52604874      0.00000000 C
  constrain_relaxation z
atom     110.04195919      6.80937035      0.00000000 C
  constrain_relaxation z
atom     114.29248647     13.04874963      0.00000000 C
  constrain_relaxation z
atom     115.43668938     13.90047502      0.00000000 C
  constrain_relaxation z
atom      42.46509190     20.42024232      0.00000000 C
  constrain_relaxation z
atom      21.83852985      3.40769456      0.00000000 C
  constrain_relaxation z
atom      20.69255943      4.25863249      0.00000000 C
  constrain_relaxation z
atom      23.80174022      9.64613615      0.00000000 C
  constrain_relaxation z
atom      24.29396735      3.12400380      0.00000000 C
  constrain_relaxation z
atom      23.14800761      3.97485480      0.00000000 C
  constrain_relaxation z
atom      38.04444897      3.69038673      0.00000000 C
  constrain_relaxation z
atom      31.49693094      0.85508938      0.00000000 C
  constrain_relaxation z
atom      44.92087325     20.13623583      0.00000000 C
  constrain_relaxation z
atom      36.89860994      4.54123367      0.00000000 C
  constrain_relaxation z
atom      37.06225023      5.95907718      0.00000000 C
  constrain_relaxation z
atom      26.58585395      1.42243924      0.00000000 C
  constrain_relaxation z
atom      41.97228275      5.39168460      0.00000000 C
  constrain_relaxation z
atom     116.74434713     13.33193115      0.00000000 C
  constrain_relaxation z
atom      93.34327950      0.57158402      0.00000000 C
  constrain_relaxation z
atom      44.75779381     18.71858874      0.00000000 C
  constrain_relaxation z
atom      43.44796159     18.15185538      0.00000000 C
  constrain_relaxation z
atom     110.37113995      3.97406841      0.00000000 C
  constrain_relaxation z
atom      37.88095531      2.27256728      0.00000000 C
  constrain_relaxation z
atom      39.02688069      1.42173836      0.00000000 C
  constrain_relaxation z
atom      31.16958937     19.57038782      0.00000000 C
  constrain_relaxation z
atom      21.83695397     14.18295195      0.00000000 C
  constrain_relaxation z
atom      85.97654181     10.49551808      0.00000000 C
  constrain_relaxation z
atom      41.31896033     21.27101890      0.00000000 C
  constrain_relaxation z
atom      84.83162402     20.42117729      0.00000000 C
  constrain_relaxation z
atom      39.84596384     19.28631474      0.00000000 C
  constrain_relaxation z
atom     111.02299939      9.07782599      0.00000000 C
  constrain_relaxation z
atom      85.81308529      1.13876281      0.00000000 C
  constrain_relaxation z
atom      86.95885273      1.98938098      0.00000000 C
  constrain_relaxation z
atom      33.62517337     19.28672512      0.00000000 C
  constrain_relaxation z
atom      32.47920068     20.13747095      0.00000000 C
  constrain_relaxation z
atom      32.64289023      0.00432194      0.00000000 C
  constrain_relaxation z
atom      43.93736642      0.85391828      0.00000000 C
  constrain_relaxation z
atom     117.88764598     14.18377058      0.00000000 C
  constrain_relaxation z
atom      23.80284942     20.42116771      0.00000000 C
  constrain_relaxation z
atom      21.18210762      8.51215652      0.00000000 C
  constrain_relaxation z
atom      42.46385242      9.64558232      0.00000000 C
  constrain_relaxation z
atom     116.26245110     17.58949353      0.00000000 C
  constrain_relaxation z
atom     117.41089199     18.44026485      0.00000000 C
  constrain_relaxation z
atom      18.72573217      8.79611443      0.00000000 C
  constrain_relaxation z
atom     110.85817874     10.49589748      0.00000000 C
  constrain_relaxation z
atom      24.62084164     16.73485030      0.00000000 C
  constrain_relaxation z
atom      43.28147322      5.95901823      0.00000000 C
  constrain_relaxation z
atom      41.80881841      3.97381770      0.00000000 C
  constrain_relaxation z
atom     118.87031324     16.45290254      0.00000000 C
  constrain_relaxation z
atom     111.83907632     12.76527359      0.00000000 C
  constrain_relaxation z
atom      22.82084974      1.13890582      0.00000000 C
  constrain_relaxation z
atom      86.30343226      7.66008681      0.00000000 C
  constrain_relaxation z
atom     118.71785195     17.87355278      0.00000000 C
  constrain_relaxation z
atom     114.79467863     19.57417517      0.00000000 C
  constrain_relaxation z
atom     114.95401395     18.15608936      0.00000000 C
  constrain_relaxation z
atom      46.23042375     20.70287650      0.00000000 C
  constrain_relaxation z
atom      83.03200959     14.46556493      0.00000000 C
  constrain_relaxation z
atom      19.70948457      6.52751821      0.00000000 C
  constrain_relaxation z
atom      19.87238218      7.94538338      0.00000000 C
  constrain_relaxation z
atom      45.41194067     13.61584786      0.00000000 C
  constrain_relaxation z
atom      21.67501441      1.98978959      0.00000000 C
  constrain_relaxation z
atom      22.65541936     10.49683562      0.00000000 C
  constrain_relaxation z
atom      30.18735274      0.28800441      0.00000000 C
  constrain_relaxation z
atom      25.11250633     20.98838620      0.00000000 C
  constrain_relaxation z
atom      85.32321029     16.16724855      0.00000000 C
  constrain_relaxation z
atom      20.69085058     15.03343028      0.00000000 C
  constrain_relaxation z
atom      44.43048051     15.88376759      0.00000000 C
  constrain_relaxation z
atom      38.86345305      0.00389292      0.00000000 C
  constrain_relaxation z
atom      40.00944777     20.70406559      0.00000000 C
  constrain_relaxation z
atom      90.23247293      5.95904258      0.00000000 C
  constrain_relaxation z
atom      30.02362264     20.42112451      0.00000000 C
  constrain_relaxation z
atom      42.79144804      1.70488195      0.00000000 C
  constrain_relaxation z
atom      84.50351506      1.70597851      0.00000000 C
  constrain_relaxation z
atom      44.91881509      9.36225606      0.00000000 C
  constrain_relaxation z
atom      88.26849509      1.42220869      0.00000000 C
  constrain_relaxation z
atom     117.25518792     19.85908473      0.00000000 C
  constrain_relaxation z
atom      26.25841683     20.13762701      0.00000000 C
  constrain_relaxation z
atom     112.33258171      8.51032392      0.00000000 C
  constrain_relaxation z
atom      42.95452254      3.12282680      0.00000000 C
  constrain_relaxation z
atom      23.31098979     16.16770142      0.00000000 C
  constrain_relaxation z
atom      90.39630584      4.54130226      0.00000000 C
  constrain_relaxation z
atom     120.87437208     20.99120377      0.00000000 C
  constrain_relaxation z
atom      93.17943779      1.98938181      0.00000000 C
  constrain_relaxation z
atom      20.85515704     16.45110401      0.00000000 C
  constrain_relaxation z
atom      84.99566894     19.00339404      0.00000000 C
  constrain_relaxation z
atom      19.21988999      2.27345360      0.00000000 C
  constrain_relaxation z
atom      22.65699840     21.27192792      0.00000000 C
  constrain_relaxation z
atom     110.53622294      2.55668208      0.00000000 C
  constrain_relaxation z
atom      42.29982048      8.22782735      0.00000000 C
  constrain_relaxation z
atom      43.44532069      7.37695191      0.00000000 C
  constrain_relaxation z
atom      41.48215214      1.13786560      0.00000000 C
  constrain_relaxation z
atom      40.33622373      1.98877079      0.00000000 C
  constrain_relaxation z
atom     116.90916930     11.91427585      0.00000000 C
  constrain_relaxation z
atom      48.68676680     20.41850715      0.00000000 C
  constrain_relaxation z
atom      44.42683443      5.10798967      0.00000000 C
  constrain_relaxation z
atom      44.26349418      3.68999655      0.00000000 C
  constrain_relaxation z
atom      29.69615292     17.58549422      0.00000000 C
  constrain_relaxation z
atom      18.88886215     10.21383558      0.00000000 C
  constrain_relaxation z
atom      21.67280063     12.76521002      0.00000000 C
  constrain_relaxation z
atom      47.37707839     19.85214288      0.00000000 C
  constrain_relaxation z
atom      45.74053707     16.45050820      0.00000000 C
  constrain_relaxation z
atom     119.86799341     18.72328023      0.00000000 C
  constrain_relaxation z
atom      45.24652174      1.42088699      0.00000000 C
  constrain_relaxation z
atom      20.36554871      1.42248446      0.00000000 C
  constrain_relaxation z
atom     121.17234035     18.15381647      0.00000000 C
  constrain_relaxation z
atom     112.49764869      7.09228459      0.00000000 C
  constrain_relaxation z
atom      91.70596184      3.97422338      0.00000000 C
  constrain_relaxation z
atom      82.86866225     15.88355100      0.00000000 C
  constrain_relaxation z
atom      47.86763760     13.33270158      0.00000000 C
  constrain_relaxation z
atom     119.72022449     20.14379855      0.00000000 C
  constrain_relaxation z
atom      27.24048715     17.86908417      0.00000000 C
  constrain_relaxation z
atom      44.75448809      7.94433818      0.00000000 C
  constrain_relaxation z
atom      90.72391519      1.70577829      0.00000000 C
  constrain_relaxation z
atom      91.86982236      2.55647423      0.00000000 C
  constrain_relaxation z
atom      27.73179709      0.57166018      0.00000000 C
  constrain_relaxation z
atom      86.46711540      6.24240900      0.00000000 C
  constrain_relaxation z
atom     115.94411137     20.42433497      0.00000000 C
  constrain_relaxation z
atom      20.20164194      0.00450244      0.00000000 C
  constrain_relaxation z
atom      21.34742290     20.70462966      0.00000000 C
  constrain_relaxation z
atom      26.09452388     18.71977978      0.00000000 C
  constrain_relaxation z
atom      49.17779063     13.89984299      0.00000000 C
  constrain_relaxation z
atom      84.01401985     16.73458025      0.00000000 C
  constrain_relaxation z
atom      48.84778260      0.28539831      0.00000000 C
  constrain_relaxation z
atom      39.35382913      4.25752658      0.00000000 C
  constrain_relaxation z
atom      40.49958188      3.40663879      0.00000000 C
  constrain_relaxation z
atom     115.76568012     11.06271212      0.00000000 C
  constrain_relaxation z
atom      83.52210211     20.98855723      0.00000000 C
  constrain_relaxation z
atom      27.56803863     20.70475639      0.00000000 C
  constrain_relaxation z
atom     118.21812973     11.34663774      0.00000000 C
  constrain_relaxation z
atom     111.35209909      6.24189513      0.00000000 C
  constrain_relaxation z
atom     111.51730950      4.82426544      0.00000000 C
  constrain_relaxation z
atom      46.39272555     11.34760598      0.00000000 C
  constrain_relaxation z
atom      81.88644579     13.61438542      0.00000000 C
  constrain_relaxation z
atom      23.63887438     19.00332143      0.00000000 C
  constrain_relaxation z
atom      24.78483177     18.15261978      0.00000000 C
  constrain_relaxation z
atom     112.82784826      4.25717969      0.00000000 C
  constrain_relaxation z
atom     120.70763344      0.85758084      0.00000000 C
  constrain_relaxation z
atom     118.40634433     20.70845096      0.00000000 C
  constrain_relaxation z
atom      49.34429988     15.31714974      0.00000000 C
  constrain_relaxation z
atom     120.17172342     15.88088688      0.00000000 C
  constrain_relaxation z
atom      89.41431028      2.27287278      0.00000000 C
  constrain_relaxation z
atom      45.73575167      5.67544941      0.00000000 C
  constrain_relaxation z
atom      17.91064503      1.70602745      0.00000000 C
  constrain_relaxation z
atom      47.70250951     11.91515384      0.00000000 C
  constrain_relaxation z
atom      48.19752880     16.16695777      0.00000000 C
  constrain_relaxation z
atom     110.86369600     21.27342358      0.00000000 C
  constrain_relaxation z
atom      83.85016691     18.15251921      0.00000000 C
  constrain_relaxation z
atom      46.22816866      9.92980663      0.00000000 C
  constrain_relaxation z
atom     122.19325194     20.42550683      0.00000000 C
  constrain_relaxation z
atom      22.16499219     17.01828773      0.00000000 C
  constrain_relaxation z
atom      45.90434623     17.86813250      0.00000000 C
  constrain_relaxation z
atom      50.32293619     13.04984896      0.00000000 C
  constrain_relaxation z
atom      46.88684955     15.60029723      0.00000000 C
  constrain_relaxation z
atom      46.72183102     14.18296709      0.00000000 C
  constrain_relaxation z
atom      28.71400106     19.85400667      0.00000000 C
  constrain_relaxation z
atom      28.55018824     18.43621014      0.00000000 C
  constrain_relaxation z
atom      51.14395028     20.13378078      0.00000000 C
  constrain_relaxation z
atom      46.39260052      0.56982746      0.00000000 C
  constrain_relaxation z
atom      80.57770101     14.18167280      0.00000000 C
  constrain_relaxation z
atom      45.89963763      7.09337356      0.00000000 C
  constrain_relaxation z
atom      48.18933561      5.39177879      0.00000000 C
  constrain_relaxation z
atom      51.30320065      0.00085986      0.00000000 C
  constrain_relaxation z
atom     119.85717130      7.94652611      0.00000000 C
  constrain_relaxation z
atom      46.88084804      4.82422595      0.00000000 C
  constrain_relaxation z
atom     113.48458758     20.13992867      0.00000000 C
  constrain_relaxation z
atom     122.32522111     19.00322848      0.00000000 C
  constrain_relaxation z
atom      19.38329239      3.69149084      0.00000000 C
  constrain_relaxation z
atom      84.83043030      9.64470539      0.00000000 C
  constrain_relaxation z
atom      20.36280362     12.19836334      0.00000000 C
  constrain_relaxation z
atom     120.33749647     14.46336165      0.00000000 C
  constrain_relaxation z
atom      22.32915982     18.43613575      0.00000000 C
  constrain_relaxation z
atom      81.55974425     16.45101121      0.00000000 C
  constrain_relaxation z
atom      54.75423478     18.99942911      0.00000000 C
  constrain_relaxation z
atom      83.35779694      0.85536765      0.00000000 C
  constrain_relaxation z
atom      84.99375108      8.22695745      0.00000000 C
  constrain_relaxation z
atom      49.33387258      4.54029035      0.00000000 C
  constrain_relaxation z
atom      18.40001457      5.96057960      0.00000000 C
  constrain_relaxation z
atom      82.37667152     20.13785375      0.00000000 C
  constrain_relaxation z
atom     114.78768981      8.79353251      0.00000000 C
  constrain_relaxation z
atom      53.60355518     19.84886078      0.00000000 C
  constrain_relaxation z
atom     119.36001831     12.19807981      0.00000000 C
  constrain_relaxation z
atom     119.19438401     13.61414899      0.00000000 C
  constrain_relaxation z
atom      89.25036822      3.69065561      0.00000000 C
  constrain_relaxation z
atom      50.15716760     11.63245463      0.00000000 C
  constrain_relaxation z
atom      48.84768529     11.06467750      0.00000000 C
  constrain_relaxation z
atom     116.93106378      1.13953676      0.00000000 C
  constrain_relaxation z
atom     121.31520584     16.73062052      0.00000000 C
  constrain_relaxation z
atom      18.89217273     20.98809838      0.00000000 C
  constrain_relaxation z
atom      84.50405697     12.48047596      0.00000000 C
  constrain_relaxation z
atom      83.35814433     11.62948528      0.00000000 C
  constrain_relaxation z
atom      47.37347743      9.07896601      0.00000000 C
  constrain_relaxation z
atom      48.68271393      9.64655160      0.00000000 C
  constrain_relaxation z
atom      50.15638243      0.85217638      0.00000000 C
  constrain_relaxation z
atom     118.71508215      7.09212588      0.00000000 C
  constrain_relaxation z
atom     123.17127781      1.13266500      0.00000000 C
  constrain_relaxation z
atom      45.40905931      2.83882243      0.00000000 C
  constrain_relaxation z
atom      21.18332660     19.28680881      0.00000000 C
  constrain_relaxation z
atom      19.21625074     13.04876290      0.00000000 C
  constrain_relaxation z
atom      19.70915211     17.30166209      0.00000000 C
  constrain_relaxation z
atom      56.06761625     19.56413550      0.00000000 C
  constrain_relaxation z
atom      18.39922732     16.73443580      0.00000000 C
  constrain_relaxation z
atom     113.32202032      0.00668271      0.00000000 C
  constrain_relaxation z
atom     112.00321259     11.34704521      0.00000000 C
  constrain_relaxation z
atom     113.47780759      9.36122516      0.00000000 C
  constrain_relaxation z
atom     117.40640229      7.65934875      0.00000000 C
  constrain_relaxation z
atom      47.70142974      1.13664133      0.00000000 C
  constrain_relaxation z
atom      47.21424707     18.43455629      0.00000000 C
  constrain_relaxation z
atom      15.45633815      1.98967751      0.00000000 C
  constrain_relaxation z
atom      82.54100600     18.71990306      0.00000000 C
  constrain_relaxation z
atom      17.74200918     11.06435915      0.00000000 C
  constrain_relaxation z
atom      82.04898080     12.19648254      0.00000000 C
  constrain_relaxation z
atom      79.43239167     13.33027979      0.00000000 C
  constrain_relaxation z
atom     113.31235877     10.77918116      0.00000000 C
  constrain_relaxation z
atom     114.45693983     11.63052422      0.00000000 C
  constrain_relaxation z
atom      49.82752228      8.79559245      0.00000000 C
  constrain_relaxation z
atom     113.80753618      6.52458663      0.00000000 C
  constrain_relaxation z
atom      17.74669255      0.28804742      0.00000000 C
  constrain_relaxation z
atom      16.26883093      9.08016800      0.00000000 C
  constrain_relaxation z
atom     115.78189841      0.29070884      0.00000000 C
  constrain_relaxation z
atom      22.81915482     11.91465842      0.00000000 C
  constrain_relaxation z
atom      24.12910165     12.48166629      0.00000000 C
  constrain_relaxation z
atom     123.36048261     21.25867956      0.00000000 C
  constrain_relaxation z
atom      17.41584666      8.22951758      0.00000000 C
  constrain_relaxation z
atom     115.93250619      9.64465224      0.00000000 C
  constrain_relaxation z
atom      48.35343867      6.80993717      0.00000000 C
  constrain_relaxation z
atom      47.20873427      7.66102310      0.00000000 C
  constrain_relaxation z
atom      83.52099149     10.21154277      0.00000000 C
  constrain_relaxation z
atom     123.62024820     18.42430589      0.00000000 C
  constrain_relaxation z
atom      51.30207456     10.78161417      0.00000000 C
  constrain_relaxation z
atom      81.39585623     17.86894177      0.00000000 C
  constrain_relaxation z
atom     112.99443241      2.83981240      0.00000000 C
  constrain_relaxation z
atom     113.97340261      5.10711514      0.00000000 C
  constrain_relaxation z
atom      47.86311445      2.55471729      0.00000000 C
  constrain_relaxation z
atom      46.71780050      3.40610585      0.00000000 C
  constrain_relaxation z
atom      15.29216255      0.57145622      0.00000000 C
  constrain_relaxation z
atom      84.33926749      3.12361692      0.00000000 C
  constrain_relaxation z
atom      83.84755122      7.37635260      0.00000000 C
  constrain_relaxation z
atom      52.61118516      0.56750963      0.00000000 C
  constrain_relaxation z
atom     118.38768617      9.92948620      0.00000000 C
  constrain_relaxation z
atom     117.24254870      9.07741266      0.00000000 C
  constrain_relaxation z
atom     117.91730749      3.40571561      0.00000000 C
  constrain_relaxation z
atom     114.46999477      0.85634945      0.00000000 C
  constrain_relaxation z
atom     114.30621431      2.27346260      0.00000000 C
  constrain_relaxation z
atom     116.76823523      2.55696700      0.00000000 C
  constrain_relaxation z
atom      19.38068165     14.46635892      0.00000000 C
  constrain_relaxation z
atom      14.95878357      8.51385868      0.00000000 C
  constrain_relaxation z
atom      81.06732243     20.70537938      0.00000000 C
  constrain_relaxation z
atom     111.84727574      1.99006636      0.00000000 C
  constrain_relaxation z
atom     112.01115770      0.57267889      0.00000000 C
  constrain_relaxation z
atom      84.01127526      5.95874592      0.00000000 C
  constrain_relaxation z
atom      54.59144293     17.58260663      0.00000000 C
  constrain_relaxation z
atom      18.72777707     19.57010489      0.00000000 C
  constrain_relaxation z
atom      19.87351667     18.71946013      0.00000000 C
  constrain_relaxation z
atom      49.17133836      3.12211916      0.00000000 C
  constrain_relaxation z
atom      50.31635104      2.27048133      0.00000000 C
  constrain_relaxation z
atom     114.95287845      7.37532719      0.00000000 C
  constrain_relaxation z
atom     116.26227807      6.80775485      0.00000000 C
  constrain_relaxation z
atom      13.81083989      9.36435788      0.00000000 C
  constrain_relaxation z
atom      49.66214970      7.37782930      0.00000000 C
  constrain_relaxation z
atom      18.23452711     15.31666447      0.00000000 C
  constrain_relaxation z
atom      17.41808793     19.00261386      0.00000000 C
  constrain_relaxation z
atom      79.59407102     11.91223640      0.00000000 C
  constrain_relaxation z
atom      55.74173650     16.73431799      0.00000000 C
  constrain_relaxation z
atom     118.24346551      0.57439398      0.00000000 C
  constrain_relaxation z
atom      21.34545856      9.92997682      0.00000000 C
  constrain_relaxation z
atom      20.19901772     10.78066582      0.00000000 C
  constrain_relaxation z
atom      83.02939193      3.69072344      0.00000000 C
  constrain_relaxation z
atom      86.79480437      3.40709634      0.00000000 C
  constrain_relaxation z
atom      16.43723889     21.27138975      0.00000000 C
  constrain_relaxation z
atom      80.08676125     18.43658631      0.00000000 C
  constrain_relaxation z
atom      49.83428553     19.56797726      0.00000000 C
  constrain_relaxation z
atom     121.64364634     13.88943861      0.00000000 C
  constrain_relaxation z
atom     115.45433260      3.12287442      0.00000000 C
  constrain_relaxation z
atom     115.28448014      4.53963456      0.00000000 C
  constrain_relaxation z
atom      82.04819121      1.42262761      0.00000000 C
  constrain_relaxation z
atom     122.78816932     14.73333576      0.00000000 C
  constrain_relaxation z
atom     122.60766171     16.15340730      0.00000000 C
  constrain_relaxation z
atom      82.37464238      9.36070915      0.00000000 C
  constrain_relaxation z
atom      48.36133513     17.58428878      0.00000000 C
  constrain_relaxation z
atom      56.21526495     20.98458971      0.00000000 C
  constrain_relaxation z
atom     116.42895184      5.38943579      0.00000000 C
  constrain_relaxation z
atom     117.73931946      4.82143280      0.00000000 C
  constrain_relaxation z
atom      53.75468661     10.49748107      0.00000000 C
  constrain_relaxation z
atom      51.13697981      9.36333778      0.00000000 C
  constrain_relaxation z
atom      80.90290582     11.34539902      0.00000000 C
  constrain_relaxation z
atom      81.06508650      9.92737629      0.00000000 C
  constrain_relaxation z
atom     123.73584874     17.01037736      0.00000000 C
  constrain_relaxation z
atom      16.43173410     10.49784891      0.00000000 C
  constrain_relaxation z
atom      14.79767056      7.09598365      0.00000000 C
  constrain_relaxation z
atom      80.90276918      0.57210799      0.00000000 C
  constrain_relaxation z
atom      52.29294057     19.28355433      0.00000000 C
  constrain_relaxation z
atom      51.78572389      4.25648212      0.00000000 C
  constrain_relaxation z
atom      51.80335632     15.03408363      0.00000000 C
  constrain_relaxation z
atom      15.28430746     11.34818293      0.00000000 C
  constrain_relaxation z
atom     119.39424946      1.42261852      0.00000000 C
  constrain_relaxation z
atom      16.92429335     14.74958461      0.00000000 C
  constrain_relaxation z
atom      29.20505834      2.55661119      0.00000000 C
  constrain_relaxation z
atom      29.04139722      1.13878592      0.00000000 C
  constrain_relaxation z
atom      17.90587153     12.48206373      0.00000000 C
  constrain_relaxation z
atom      52.61105307     11.34926290      0.00000000 C
  constrain_relaxation z
atom      87.77684619      5.67541340      0.00000000 C
  constrain_relaxation z
atom      87.94074911      4.25771894      0.00000000 C
  constrain_relaxation z
atom      57.05460442     17.29941805      0.00000000 C
  constrain_relaxation z
atom      55.21799986      1.70403855      0.00000000 C
  constrain_relaxation z
atom     118.88105022      5.67223684      0.00000000 C
  constrain_relaxation z
atom      17.25346657     17.58489052      0.00000000 C
  constrain_relaxation z
atom      52.76810271      1.98629290      0.00000000 C
  constrain_relaxation z
atom      51.62361364      2.83809571      0.00000000 C
  constrain_relaxation z
atom      52.77759992     12.76753699      0.00000000 C
  constrain_relaxation z
atom      51.63358158     13.61739378      0.00000000 C
  constrain_relaxation z
atom     121.81249121     12.47664779      0.00000000 C
  constrain_relaxation z
atom      16.27241987     19.85336184      0.00000000 C
  constrain_relaxation z
atom      56.51890299      2.27613246      0.00000000 C
  constrain_relaxation z
atom      82.86502433      5.10827544      0.00000000 C
  constrain_relaxation z
atom     121.85724653      1.70240685      0.00000000 C
  constrain_relaxation z
atom      53.11680274     15.60004528      0.00000000 C
  constrain_relaxation z
atom      16.75921616     13.33219085      0.00000000 C
  constrain_relaxation z
atom      13.00291660      2.27317130      0.00000000 C
  constrain_relaxation z
atom      12.50075087      8.79856858      0.00000000 C
  constrain_relaxation z
atom      54.07365414      2.55524358      0.00000000 C
  constrain_relaxation z
atom      12.34141311      7.38051265      0.00000000 C
  constrain_relaxation z
atom      58.20370760     16.45453449      0.00000000 C
  constrain_relaxation z
atom      15.44815185     12.76557824      0.00000000 C
  constrain_relaxation z
atom      11.35131767      9.64875827      0.00000000 C
  constrain_relaxation z
atom     119.23628994      2.83998325      0.00000000 C
  constrain_relaxation z
atom      82.53771371      7.94309432      0.00000000 C
  constrain_relaxation z
atom     124.79648963     19.24741142      0.00000000 C
  constrain_relaxation z
atom     119.69910344      9.36529034      0.00000000 C
  constrain_relaxation z
atom     120.66970035     11.63151065      0.00000000 C
  constrain_relaxation z
atom      78.94205980     17.58550358      0.00000000 C
  constrain_relaxation z
atom      10.04023562      9.08348349      0.00000000 C
  constrain_relaxation z
atom      17.25359786      6.81157235      0.00000000 C
  constrain_relaxation z
atom      54.23575666      3.97318512      0.00000000 C
  constrain_relaxation z
atom     125.01603093     16.44124540      0.00000000 C
  constrain_relaxation z
atom      13.48865881      6.52925677      0.00000000 C
  constrain_relaxation z
atom      12.83844379      0.85491766      0.00000000 C
  constrain_relaxation z
atom      13.98304514      0.00361394      0.00000000 C
  constrain_relaxation z
atom      57.22126533     18.71666369      0.00000000 C
  constrain_relaxation z
atom      53.59094518      9.07940815      0.00000000 C
  constrain_relaxation z
atom      50.65566195     15.88355307      0.00000000 C
  constrain_relaxation z
atom      81.88355590      2.84035722      0.00000000 C
  constrain_relaxation z
atom      78.44771848     11.06096497      0.00000000 C
  constrain_relaxation z
atom      54.26542258     14.75124042      0.00000000 C
  constrain_relaxation z
atom      85.48510775      3.97413514      0.00000000 C
  constrain_relaxation z
atom      85.32102584      5.39185646      0.00000000 C
  constrain_relaxation z
atom     121.71797282      3.12325909      0.00000000 C
  constrain_relaxation z
atom      77.13910901     11.62776541      0.00000000 C
  constrain_relaxation z
atom      53.09292101      4.82508391      0.00000000 C
  constrain_relaxation z
atom      14.96280282     19.28584445      0.00000000 C
  constrain_relaxation z
atom      80.41465048     15.59978735      0.00000000 C
  constrain_relaxation z
atom     120.84535240     10.22016132      0.00000000 C
  constrain_relaxation z
atom      15.94440611      6.24480334      0.00000000 C
  constrain_relaxation z
atom     120.18877281      5.10386920      0.00000000 C
  constrain_relaxation z
atom     120.38943644      3.68811209      0.00000000 C
  constrain_relaxation z
atom      14.31140960      2.84110078      0.00000000 C
  constrain_relaxation z
atom      78.60873765      9.64300559      0.00000000 C
  constrain_relaxation z
atom     121.32001696      5.95799767      0.00000000 C
  constrain_relaxation z
atom      50.64194490      5.10827575      0.00000000 C
  constrain_relaxation z
atom      50.80633995      6.52645625      0.00000000 C
  constrain_relaxation z
atom      58.53961965     19.28242217      0.00000000 C
  constrain_relaxation z
atom     121.16307488      7.38236865      0.00000000 C
  constrain_relaxation z
atom      79.59298986      1.13962903      0.00000000 C
  constrain_relaxation z
atom      81.39116227      7.09263745      0.00000000 C
  constrain_relaxation z
atom      11.03297446      6.81391602      0.00000000 C
  constrain_relaxation z
atom      15.77811735     15.59977416      0.00000000 C
  constrain_relaxation z
atom     122.29925959      8.25033297      0.00000000 C
  constrain_relaxation z
atom      54.08749280     13.33559105      0.00000000 C
  constrain_relaxation z
atom      13.97340648     10.78216510      0.00000000 C
  constrain_relaxation z
atom      49.67179622     18.15033349      0.00000000 C
  constrain_relaxation z
atom      14.47402304      4.25932778      0.00000000 C
  constrain_relaxation z
atom      15.78264160      4.82667895      0.00000000 C
  constrain_relaxation z
atom      81.55496855      5.67501879      0.00000000 C
  constrain_relaxation z
atom      56.68463840      3.69360111      0.00000000 C
  constrain_relaxation z
atom       9.88453276      7.66469489      0.00000000 C
  constrain_relaxation z
atom      76.97915298     13.04604215      0.00000000 C
  constrain_relaxation z
atom      79.10616177     16.16733855      0.00000000 C
  constrain_relaxation z
atom      11.52970622      0.28713454      0.00000000 C
  constrain_relaxation z
atom      57.51909620     21.55412964      0.00000000 C
  constrain_relaxation z
atom      11.51352902     11.06620303      0.00000000 C
  constrain_relaxation z
atom      55.06563095      0.28344822      0.00000000 C
  constrain_relaxation z
atom      53.75915586     21.26761663      0.00000000 C
  constrain_relaxation z
atom      53.27952656     17.01740652      0.00000000 C
  constrain_relaxation z
atom      14.46757119     15.03267880      0.00000000 C
  constrain_relaxation z
atom      75.67188230     13.61365924      0.00000000 C
  constrain_relaxation z
atom      53.25768008      6.24269795      0.00000000 C
  constrain_relaxation z
atom     123.12564315     11.90928297      0.00000000 C
  constrain_relaxation z
atom      78.12415947     13.89768211      0.00000000 C
  constrain_relaxation z
atom      52.13081143     17.86629799      0.00000000 C
  constrain_relaxation z
atom      50.81935536     17.30060449      0.00000000 C
  constrain_relaxation z
atom      57.66184899      1.42631105      0.00000000 C
  constrain_relaxation z
atom      18.23740997      4.54260231      0.00000000 C
  constrain_relaxation z
atom      77.46122139      8.79244490      0.00000000 C
  constrain_relaxation z
atom      16.92832062      3.97535746      0.00000000 C
  constrain_relaxation z
atom      16.76520124      2.55718581      0.00000000 C
  constrain_relaxation z
atom      12.82544289     11.63186951      0.00000000 C
  constrain_relaxation z
atom      10.87596270      5.39508697      0.00000000 C
  constrain_relaxation z
atom      79.09797473      5.39146683      0.00000000 C
  constrain_relaxation z
atom     122.16309341      9.66442360      0.00000000 C
  constrain_relaxation z
atom     123.32651310     10.50906913      0.00000000 C
  constrain_relaxation z
atom      52.28139685      8.51214942      0.00000000 C
  constrain_relaxation z
atom      52.11463255      7.09429638      0.00000000 C
  constrain_relaxation z
atom      13.81759268     20.13670970      0.00000000 C
  constrain_relaxation z
atom      79.42785868      2.55720990      0.00000000 C
  constrain_relaxation z
atom      78.93416860      6.80879045      0.00000000 C
  constrain_relaxation z
atom     123.59900217      7.70032912      0.00000000 C
  constrain_relaxation z
atom      10.55105355      2.55636102      0.00000000 C
  constrain_relaxation z
atom       9.56993166      4.82620716      0.00000000 C
  constrain_relaxation z
atom      80.08125885      7.65906427      0.00000000 C
  constrain_relaxation z
atom      79.91843494      9.07661885      0.00000000 C
  constrain_relaxation z
atom      77.62370576      7.37482932      0.00000000 C
  constrain_relaxation z
atom      14.30099962     13.61531413      0.00000000 C
  constrain_relaxation z
atom      74.52740662     12.76185659      0.00000000 C
  constrain_relaxation z
atom      55.22875550     12.48474654      0.00000000 C
  constrain_relaxation z
atom      55.06290077     11.06486693      0.00000000 C
  constrain_relaxation z
atom     124.09468353     14.16110891      0.00000000 C
  constrain_relaxation z
atom     124.27234792     12.73784528      0.00000000 C
  constrain_relaxation z
atom     125.21267203     15.04143921      0.00000000 C
  constrain_relaxation z
atom      55.58390652     15.31702466      0.00000000 C
  constrain_relaxation z
atom      77.63334618     18.15339117      0.00000000 C
  constrain_relaxation z
atom      76.47614483      6.52509027      0.00000000 C
  constrain_relaxation z
atom      77.96162589     15.31584775      0.00000000 C
  constrain_relaxation z
atom       8.42510416      5.67734336      0.00000000 C
  constrain_relaxation z
atom      75.00254522      8.50801079      0.00000000 C
  constrain_relaxation z
atom      10.38621567      1.13867576      0.00000000 C
  constrain_relaxation z
atom      10.36435506     11.91505700      0.00000000 C
  constrain_relaxation z
atom      59.51717850     17.02437163      0.00000000 C
  constrain_relaxation z
atom      11.85871111      3.12490097      0.00000000 C
  constrain_relaxation z
atom      11.36287691     20.42014498      0.00000000 C
  constrain_relaxation z
atom      12.50770184     19.56905367      0.00000000 C
  constrain_relaxation z
atom      78.11771084      3.12434282      0.00000000 C
  constrain_relaxation z
atom      57.99027538      4.26758845      0.00000000 C
  constrain_relaxation z
atom      74.68428957     11.34307315      0.00000000 C
  constrain_relaxation z
atom      58.06461368     15.03374667      0.00000000 C
  constrain_relaxation z
atom      73.22184604     13.33079371      0.00000000 C
  constrain_relaxation z
atom      15.94331788     17.01740680      0.00000000 C
  constrain_relaxation z
atom      55.54200968      4.54287522      0.00000000 C
  constrain_relaxation z
atom      12.98920494     13.04895596      0.00000000 C
  constrain_relaxation z
atom      75.99341204      0.00611189      0.00000000 C
  constrain_relaxation z
atom     123.71122065      6.27845794      0.00000000 C
  constrain_relaxation z
atom      75.66192104      2.84186919      0.00000000 C
  constrain_relaxation z
atom      54.73564540      8.22732462      0.00000000 C
  constrain_relaxation z
atom      54.56616453      6.81037064      0.00000000 C
  constrain_relaxation z
atom       7.12368593      5.10533083      0.00000000 C
  constrain_relaxation z
atom       9.40775527      3.40819919      0.00000000 C
  constrain_relaxation z
atom      11.03310844     17.58324915      0.00000000 C
  constrain_relaxation z
atom      75.99231020     10.77640723      0.00000000 C
  constrain_relaxation z
atom      76.15156021      9.35827792      0.00000000 C
  constrain_relaxation z
atom      80.57366834      3.40747251      0.00000000 C
  constrain_relaxation z
atom      80.40865426      4.82480963      0.00000000 C
  constrain_relaxation z
atom      12.02090088      4.54334834      0.00000000 C
  constrain_relaxation z
atom      13.32860035      5.11090374      0.00000000 C
  constrain_relaxation z
atom      10.86644319     16.16492150      0.00000000 C
  constrain_relaxation z
atom      76.65355210     15.88383155      0.00000000 C
  constrain_relaxation z
atom      75.50977743     15.03203795      0.00000000 C
  constrain_relaxation z
atom      76.15850975     20.13888678      0.00000000 C
  constrain_relaxation z
atom      77.13833701      0.85691918      0.00000000 C
  constrain_relaxation z
atom      76.97255972      2.27434252      0.00000000 C
  constrain_relaxation z
atom       8.10101374      2.83858562      0.00000000 C
  constrain_relaxation z
atom       9.05195021     11.34989236      0.00000000 C
  constrain_relaxation z
atom      56.20447705     10.21027389      0.00000000 C
  constrain_relaxation z
atom      76.48915939     17.30202098      0.00000000 C
  constrain_relaxation z
atom      75.16468888      7.09077379      0.00000000 C
  constrain_relaxation z
atom      74.20257409     15.60063891      0.00000000 C
  constrain_relaxation z
atom      58.15909861      5.68033483      0.00000000 C
  constrain_relaxation z
atom      75.49214173      4.25856313      0.00000000 C
  constrain_relaxation z
atom       8.57757536      7.09797727      0.00000000 C
  constrain_relaxation z
atom      58.67144133     20.70462169      0.00000000 C
  constrain_relaxation z
atom      73.05974527     14.74873856      0.00000000 C
  constrain_relaxation z
atom       6.95790467      3.68780274      0.00000000 C
  constrain_relaxation z
atom      11.84108117     13.89836487      0.00000000 C
  constrain_relaxation z
atom      56.73659411     14.46884332      0.00000000 C
  constrain_relaxation z
atom      56.53593637     13.05318446      0.00000000 C
  constrain_relaxation z
atom      12.01092439     15.31512246      0.00000000 C
  constrain_relaxation z
atom       7.93536214      1.42249028      0.00000000 C
  constrain_relaxation z
atom      10.05283281     19.85293662      0.00000000 C
  constrain_relaxation z
atom       8.88908008      9.93287545      0.00000000 C
  constrain_relaxation z
atom      74.17869483      4.82450978      0.00000000 C
  constrain_relaxation z
atom      79.92201266     19.85456255      0.00000000 C
  constrain_relaxation z
atom      59.70637005     18.44921786      0.00000000 C
  constrain_relaxation z
atom      77.46797119     19.57118424      0.00000000 C
  constrain_relaxation z
atom      14.79775702     17.86778693      0.00000000 C
  constrain_relaxation z
atom      55.70758477      5.95889298      0.00000000 C
  constrain_relaxation z
atom      77.95120211      4.54165429      0.00000000 C
  constrain_relaxation z
atom      76.63983822      5.10804562      0.00000000 C
  constrain_relaxation z
atom      59.13428703      3.42362226      0.00000000 C
  constrain_relaxation z
atom       7.90115770     12.19814299      0.00000000 C
  constrain_relaxation z
atom      13.32200702     15.88260444      0.00000000 C
  constrain_relaxation z
atom      78.61278245     20.42211931      0.00000000 C
  constrain_relaxation z
atom      78.44781407      0.28917572      0.00000000 C
  constrain_relaxation z
atom       6.58777255     11.63308201      0.00000000 C
  constrain_relaxation z
atom      71.75349354     15.31841917      0.00000000 C
  constrain_relaxation z
atom      12.34251425     18.15081748      0.00000000 C
  constrain_relaxation z
atom      13.48786306     17.30008495      0.00000000 C
  constrain_relaxation z
atom      57.01677716      6.52550111      0.00000000 C
  constrain_relaxation z
atom      58.95379457      2.00361250      0.00000000 C
  constrain_relaxation z
atom       9.07725171      0.57106920      0.00000000 C
  constrain_relaxation z
atom      57.66670384     12.19894070      0.00000000 C
  constrain_relaxation z
atom       9.55606840     15.59692385      0.00000000 C
  constrain_relaxation z
atom      72.07751255     12.47960228      0.00000000 C
  constrain_relaxation z
atom      70.77660419     13.05168042      0.00000000 C
  constrain_relaxation z
atom       5.98021415      5.95507033      0.00000000 C
  constrain_relaxation z
atom      74.68446173      0.57372927      0.00000000 C
  constrain_relaxation z
atom     124.75418354      8.55339664      0.00000000 C
  constrain_relaxation z
atom       5.43814678     12.47792581      0.00000000 C
  constrain_relaxation z
atom      72.54127755      8.22388176      0.00000000 C
  constrain_relaxation z
atom      59.47172778      6.24773807      0.00000000 C
  constrain_relaxation z
atom       9.88897677     18.43483963      0.00000000 C
  constrain_relaxation z
atom      73.53635916     10.49209707      0.00000000 C
  constrain_relaxation z
atom      73.69196041      9.07329693      0.00000000 C
  constrain_relaxation z
atom      61.14163679     20.46045574      0.00000000 C
  constrain_relaxation z
atom      70.61086934     14.46913927      0.00000000 C
  constrain_relaxation z
atom       4.12412651     11.90814332      0.00000000 C
  constrain_relaxation z
atom      56.04658559      8.79153481      0.00000000 C
  constrain_relaxation z
atom      57.19236249      7.93662515      0.00000000 C
  constrain_relaxation z
atom      74.51788675      1.99199667      0.00000000 C
  constrain_relaxation z
atom      73.70453283     19.85498590      0.00000000 C
  constrain_relaxation z
atom      10.52716857     13.33245800      0.00000000 C
  constrain_relaxation z
atom      72.70406408      6.80706163      0.00000000 C
  constrain_relaxation z
atom      74.01597233      6.24187347      0.00000000 C
  constrain_relaxation z
atom      60.61800602      5.41915625      0.00000000 C
  constrain_relaxation z
atom      57.50989542     10.77452265      0.00000000 C
  constrain_relaxation z
atom       7.42743106      7.94771727      0.00000000 C
  constrain_relaxation z
atom      59.96594161     21.28361102      0.00000000 C
  constrain_relaxation z
atom       9.37808790     14.18120966      0.00000000 C
  constrain_relaxation z
atom       8.05910154     13.61547800      0.00000000 C
  constrain_relaxation z
atom      60.05680348     11.87841387      0.00000000 C
  constrain_relaxation z
atom      75.01411395     19.28772677      0.00000000 C
  constrain_relaxation z
atom      75.18086274     17.86985665      0.00000000 C
  constrain_relaxation z
atom       8.90768832     20.70498844      0.00000000 C
  constrain_relaxation z
atom      60.08139792      1.14650607      0.00000000 C
  constrain_relaxation z
atom      74.03781606     17.01825190      0.00000000 C
  constrain_relaxation z
atom      59.67260067      7.64772314      0.00000000 C
  constrain_relaxation z
atom      72.22987101     11.05899291      0.00000000 C
  constrain_relaxation z
atom       7.57520293      9.36819602      0.00000000 C
  constrain_relaxation z
atom       6.42105113     10.21562881      0.00000000 C
  constrain_relaxation z
atom      71.58790727     16.73443118      0.00000000 C
  constrain_relaxation z
atom       6.12308673      7.37825168      0.00000000 C
  constrain_relaxation z
atom      73.20799804      2.56005134      0.00000000 C
  constrain_relaxation z
atom       5.10219250      9.64990172      0.00000000 C
  constrain_relaxation z
atom       7.43819775     18.72203003      0.00000000 C
  constrain_relaxation z
atom       5.57740412     13.89875604      0.00000000 C
  constrain_relaxation z
atom      60.44030437      3.99588610      0.00000000 C
  constrain_relaxation z
atom      72.72932558     17.58591739      0.00000000 C
  constrain_relaxation z
atom      58.50962168      8.49238129      0.00000000 C
  constrain_relaxation z
atom       3.93494676     10.48311948      0.00000000 C
  constrain_relaxation z
atom      71.08026012     10.20904964      0.00000000 C
  constrain_relaxation z
atom       8.58029262     17.86762835      0.00000000 C
  constrain_relaxation z
atom       5.65174893      3.11389396      0.00000000 C
  constrain_relaxation z
atom      69.63365768     12.20187678      0.00000000 C
  constrain_relaxation z
atom       8.41432996     16.44772727      0.00000000 C
  constrain_relaxation z
atom      61.36107756      1.71570386      0.00000000 C
  constrain_relaxation z
atom      61.55767706      3.11539708      0.00000000 C
  constrain_relaxation z
atom      59.94476675     10.45650763      0.00000000 C
  constrain_relaxation z
atom      58.64555543      9.90641084      0.00000000 C
  constrain_relaxation z
atom      70.75952931      2.27761421      0.00000000 C
  constrain_relaxation z
atom      69.77641148     10.77870501      0.00000000 C
  constrain_relaxation z
atom       4.99610436     19.02585119      0.00000000 C
  constrain_relaxation z
atom       6.62567095      0.85595353      0.00000000 C
  constrain_relaxation z
atom      70.27870669     17.30102736      0.00000000 C
  constrain_relaxation z
atom      71.55376177      5.95876949      0.00000000 C
  constrain_relaxation z
atom       6.90593997     14.46360949      0.00000000 C
  constrain_relaxation z
atom       4.97020659      8.22767664      0.00000000 C
  constrain_relaxation z
atom      69.30523462     15.04311547      0.00000000 C
  constrain_relaxation z
atom      72.55984141     19.00287020      0.00000000 C
  constrain_relaxation z
atom      72.06673946      1.70917491      0.00000000 C
  constrain_relaxation z
atom       3.67516789      7.64875368      0.00000000 C
  constrain_relaxation z
atom      71.22790076      8.78857724      0.00000000 C
  constrain_relaxation z
atom      73.54078480     21.27301535      0.00000000 C
  constrain_relaxation z
atom       5.48288085      1.70107146      0.00000000 C
  constrain_relaxation z
atom      69.13639391     16.45585810      0.00000000 C
  constrain_relaxation z
atom      68.16124201     14.19913515      0.00000000 C
  constrain_relaxation z
atom      61.09947016      9.60332240      0.00000000 C
  constrain_relaxation z
atom      73.03007131      3.97570040      0.00000000 C
  constrain_relaxation z
atom      68.34173763     12.77916429      0.00000000 C
  constrain_relaxation z
atom       2.27937410      5.66572014      0.00000000 C
  constrain_relaxation z
atom      72.23259306      0.28933832      0.00000000 C
  constrain_relaxation z
atom       3.55956185      6.23484225      0.00000000 C
  constrain_relaxation z
atom       4.68774961      5.37786281      0.00000000 C
  constrain_relaxation z
atom      71.24890277     19.56708162      0.00000000 C
  constrain_relaxation z
atom      70.10311267     18.71215817      0.00000000 C
  constrain_relaxation z
atom      70.55888607      3.69329927      0.00000000 C
  constrain_relaxation z
atom      71.71158214      4.54147943      0.00000000 C
  constrain_relaxation z
atom       4.50724474      3.95780171      0.00000000 C
  constrain_relaxation z
atom       6.13228880     18.15788673      0.00000000 C
  constrain_relaxation z
atom      70.24090004      6.52386755      0.00000000 C
  constrain_relaxation z
atom      69.09179668      5.67900063      0.00000000 C
  constrain_relaxation z
atom       4.16972121      1.13373875      0.00000000 C
  constrain_relaxation z
atom       7.10660098     15.87936694      0.00000000 C
  constrain_relaxation z
atom       3.20071136      3.38558717      0.00000000 C
  constrain_relaxation z
atom      70.07425402      7.94112586      0.00000000 C
  constrain_relaxation z
atom      65.73786249     13.89090550      0.00000000 C
  constrain_relaxation z
atom       5.13225695     20.43998036      0.00000000 C
  constrain_relaxation z
atom      66.85520881     14.77140091      0.00000000 C
  constrain_relaxation z
atom      67.21409919     11.92201822      0.00000000 C
  constrain_relaxation z
atom      65.93443161     12.49124530      0.00000000 C
  constrain_relaxation z
atom      68.75591299      8.50688218      0.00000000 C
  constrain_relaxation z
atom       3.69635889     18.47586137      0.00000000 C
  constrain_relaxation z
atom      68.62411198      9.92906423      0.00000000 C
  constrain_relaxation z
atom       5.97535278     16.73349759      0.00000000 C
  constrain_relaxation z
atom      69.23087256      4.25820097      0.00000000 C
  constrain_relaxation z
atom      71.09097467     20.98581165      0.00000000 C
  constrain_relaxation z
atom      67.77833031      6.24885354      0.00000000 C
  constrain_relaxation z
atom      69.78557891     21.55002269      0.00000000 C
  constrain_relaxation z
atom       3.96883169     21.28461057      0.00000000 C
  constrain_relaxation z
atom      68.64991383     20.68195365      0.00000000 C
  constrain_relaxation z
atom      69.62877984      1.42340998      0.00000000 C
  constrain_relaxation z
atom      67.32956122     10.50807311      0.00000000 C
  constrain_relaxation z
atom      66.67749029     16.19464813      0.00000000 C
  constrain_relaxation z
atom       2.54117707     19.32892896      0.00000000 C
  constrain_relaxation z
atom      67.58915663      7.67366490      0.00000000 C
  constrain_relaxation z
atom       3.58415013     17.05397122      0.00000000 C
  constrain_relaxation z
atom      68.78585981     19.26789531      0.00000000 C
  constrain_relaxation z
atom       6.45000777     20.99568159      0.00000000 C
  constrain_relaxation z
atom       7.59626552     20.14082676      0.00000000 C
  constrain_relaxation z
atom      67.82374844     17.02324908      0.00000000 C
  constrain_relaxation z
atom      67.62287812     18.42323496      0.00000000 C
  constrain_relaxation z
atom      66.15387667      9.68490123      0.00000000 C
  constrain_relaxation z
atom       3.02302040      1.96229760      0.00000000 C
  constrain_relaxation z
atom       2.49892995      8.47186347      0.00000000 C
  constrain_relaxation z
atom      67.35068581     21.23200842      0.00000000 C
  constrain_relaxation z
atom      67.23867891      1.10286627      0.00000000 C
  constrain_relaxation z
atom       2.08275095      4.26592066      0.00000000 C
  constrain_relaxation z
atom     126.51406831     14.49752636      0.00000000 C
  constrain_relaxation z
atom     124.67018223      9.95794866      0.00000000 C
  constrain_relaxation z
atom       2.98388660     12.74261392      0.00000000 C
  constrain_relaxation z
atom       2.62513831     20.73352527      0.00000000 C
  constrain_relaxation z
atom      62.85859110      3.65934353      0.00000000 C
  constrain_relaxation z
atom     122.62063742      5.39043408      0.00000000 C
  constrain_relaxation z
atom     122.88339443      3.97584515      0.00000000 C
  constrain_relaxation z
atom      66.19599486     20.37887820      0.00000000 C
  constrain_relaxation z
atom       1.14068010      6.48535090      0.00000000 C
  constrain_relaxation z
atom      64.43695303     14.43491249      0.00000000 C
  constrain_relaxation z
atom     126.06452081      6.60941264      0.00000000 C
  constrain_relaxation z
atom     126.04438000      7.98194801      0.00000000 C
  constrain_relaxation z
atom       1.20136223      7.90272885      0.00000000 C
  constrain_relaxation z
atom      62.43870241     21.02964764      0.00000000 C
  constrain_relaxation z
atom       0.78134477      3.72197405      0.00000000 C
  constrain_relaxation z
atom      -0.01610390      8.69756556      0.00000000 C
  constrain_relaxation z
atom      64.90638751     20.95049353      0.00000000 C
  constrain_relaxation z
atom      63.65555193     20.23484240      0.00000000 C
  constrain_relaxation z
atom     126.15471563     17.26086435      0.00000000 C
  constrain_relaxation z
atom      64.88634906      0.77202448      0.00000000 C
  constrain_relaxation z
atom      66.63859082      5.41436044      0.00000000 C
  constrain_relaxation z
atom      61.01574079      8.19885862      0.00000000 C
  constrain_relaxation z
atom      61.03345981     19.04984962      0.00000000 C
  constrain_relaxation z
atom     124.68814126     20.65811755      0.00000000 C
  constrain_relaxation z
atom      62.49924340      0.89600633      0.00000000 C
  constrain_relaxation z
atom      63.73742979      1.52544116      0.00000000 C
  constrain_relaxation z
atom      64.79625093     11.67149366      0.00000000 C
  constrain_relaxation z
atom       2.60731216      9.88252353      0.00000000 C
  constrain_relaxation z
atom     124.31147796      1.96710658      0.00000000 C
  constrain_relaxation z
atom       4.67473255     16.16594193      0.00000000 C
  constrain_relaxation z
atom       4.41196845     14.75134780      0.00000000 C
  constrain_relaxation z
atom      63.55805893     12.30101316      0.00000000 C
  constrain_relaxation z
atom      60.65689429     16.18987924      0.00000000 C
  constrain_relaxation z
atom      68.32870016      1.99107564      0.00000000 C
  constrain_relaxation z
atom      68.06589996      3.40560512      0.00000000 C
  constrain_relaxation z
atom      64.85682315     10.25410592      0.00000000 C
  constrain_relaxation z
atom      58.96678974     12.76664899      0.00000000 C
  constrain_relaxation z
atom      59.22957376     14.18114837      0.00000000 C
  constrain_relaxation z
atom       0.08151494     16.63156555      0.00000000 C
  constrain_relaxation z
atom       1.23086390     17.38492088      0.00000000 C
  constrain_relaxation z
atom     126.09403811     18.67826951      0.00000000 C
  constrain_relaxation z
atom       1.25099951     18.75747170      0.00000000 C
  constrain_relaxation z
atom      63.63993834      9.45923340      0.00000000 C
  constrain_relaxation z
atom      62.38910655     10.17495132      0.00000000 C
  constrain_relaxation z
atom      62.40913637     11.54759268      0.00000000 C
  constrain_relaxation z
atom      66.26205512      8.27429833      0.00000000 C
  constrain_relaxation z
atom     127.31149402     19.47306848      0.00000000 C
  constrain_relaxation z
atom      66.27971128     18.97433829      0.00000000 C
  constrain_relaxation z
atom     127.21387127      5.85603382      0.00000000 C
  constrain_relaxation z
atom      65.06238543     18.17325120      0.00000000 C
  constrain_relaxation z
atom      65.36392432     16.77729801      0.00000000 C
  constrain_relaxation z
atom      61.92459691     16.85625981      0.00000000 C
  constrain_relaxation z
atom       1.40744355     -0.01626847      0.00000000 C
  constrain_relaxation z
atom       1.70895476      1.37968819      0.00000000 C
  constrain_relaxation z
atom      66.70393574      3.95817941      0.00000000 C
  constrain_relaxation z
atom       1.71569210     12.07646221      0.00000000 C
  constrain_relaxation z
atom      63.24970387     13.66559226      0.00000000 C
  constrain_relaxation z
atom     125.57976317      1.30099073      0.00000000 C
  constrain_relaxation z
atom     124.24590069      3.42331684      0.00000000 C
  constrain_relaxation z
atom       3.04946296     14.19882367      0.00000000 C
  constrain_relaxation z
atom      61.93153055      6.00179885      0.00000000 C
  constrain_relaxation z
atom      62.23321554      7.39775946      0.00000000 C
  constrain_relaxation z
atom     125.88787273     10.75915365      0.00000000 C
  constrain_relaxation z
atom     125.58638447     12.15516593      0.00000000 C
  constrain_relaxation z
atom      65.37097635      6.08076197      0.00000000 C
  constrain_relaxation z
atom     125.89383067     21.44497807      0.00000000 C
  constrain_relaxation z
atom     127.29770498     20.89163134      0.00000000 C
  constrain_relaxation z
atom      63.65345998      8.04071620      0.00000000 C
  constrain_relaxation z
atom      65.05691702      7.48740772      0.00000000 C
  constrain_relaxation z
atom      63.64185692     18.81627983      0.00000000 C
  constrain_relaxation z
atom      62.23870357     18.26301811      0.00000000 C
  constrain_relaxation z
atom      -0.00232371     10.11606735      0.00000000 C
  constrain_relaxation z
atom       1.40163682     10.66947593      0.00000000 C
  constrain_relaxation z
atom      64.31109938     15.83582761      0.00000000 C
  constrain_relaxation z
atom       0.65539840      2.32083308      0.00000000 C
  constrain_relaxation z
atom      62.98441710      5.06034650      0.00000000 C
  constrain_relaxation z
atom     126.64003094     13.09632349      0.00000000 C
  constrain_relaxation z
atom      61.32472208     12.42605025      0.00000000 C
  constrain_relaxation z
atom     126.90558815      4.49134259      0.00000000 C
  constrain_relaxation z
atom      60.59153689     14.73374055      0.00000000 C
  constrain_relaxation z
atom      61.72301817     13.79781845      0.00000000 C
  constrain_relaxation z
atom      64.04581219      2.89006497      0.00000000 C
  constrain_relaxation z
atom       2.31572319     16.50652093      0.00000000 C
  constrain_relaxation z
atom       1.91744353     15.13469162      0.00000000 C
  constrain_relaxation z
atom       0.38980362     15.26684950      0.00000000 C
  constrain_relaxation z
atom      65.97077346      1.65046728      0.00000000 C
  constrain_relaxation z
atom      65.57247736      3.02228092      0.00000000 C
  constrain_relaxation z
atom     125.37793061      4.35919273      0.00000000 C
  constrain_relaxation z
atom     124.97965373      5.73101022      0.00000000 C
  constrain_relaxation z
atom      64.26640187      5.36425580      0.00000000 C
  constrain_relaxation z
atom     126.68492136      2.01696234      0.00000000 C
  constrain_relaxation z
atom       0.61039338     12.79238079      0.00000000 C
  constrain_relaxation z
atom      63.02898715     16.13960706      0.00000000 C
  constrain_relaxation z


==> anc/geometry.in.015_57.2D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    126.15828693      0.00000000     -0.00000000
lattice_vector     -0.00000000     13.07533604      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom      97.59666789     10.50114190      0.00000000 C
  constrain_relaxation z
atom      33.70977410     10.49993044      0.00000000 C
  constrain_relaxation z
atom     100.02115193     10.96845333      0.00000000 C
  constrain_relaxation z
atom      31.82420436      7.23149855      0.00000000 C
  constrain_relaxation z
atom      32.09345606      8.63226207      0.00000000 C
  constrain_relaxation z
atom      96.78850681      8.16614491      0.00000000 C
  constrain_relaxation z
atom      33.44052341      9.09916645      0.00000000 C
  constrain_relaxation z
atom      30.47713713      6.76459632      0.00000000 C
  constrain_relaxation z
atom      96.51925597      9.56690802      0.00000000 C
  constrain_relaxation z
atom     101.36822444     10.50152393      0.00000000 C
  constrain_relaxation z
atom      26.97524531      8.16616880      0.00000000 C
  constrain_relaxation z
atom      99.75189597     12.36922174      0.00000000 C
  constrain_relaxation z
atom      35.05684165     10.96684137      0.00000000 C
  constrain_relaxation z
atom      28.05265765      7.23193298      0.00000000 C
  constrain_relaxation z
atom      98.13557609      7.69923451      0.00000000 C
  constrain_relaxation z
atom      25.62817486      7.69925829      0.00000000 C
  constrain_relaxation z
atom      32.90161515      6.29726729     -0.00000000 C
  constrain_relaxation z
atom      95.71109567      7.23190873      0.00000000 C
  constrain_relaxation z
atom     100.82930455      0.22810625     -0.00000000 C
  constrain_relaxation z
atom      24.55076107      8.63348637      0.00000000 C
  constrain_relaxation z
atom      97.32741494     11.90190743      0.00000000 C
  constrain_relaxation z
atom      98.40482656     12.83613957      0.00000000 C
  constrain_relaxation z
atom      98.94373830     10.03422833      0.00000000 C
  constrain_relaxation z
atom      29.39972557      7.69883560      0.00000000 C
  constrain_relaxation z
atom     102.44563911     11.43573506      0.00000000 C
  constrain_relaxation z
atom      95.17218800     10.03381218      0.00000000 C
  constrain_relaxation z
atom      94.09477713      9.09957390      0.00000000 C
  constrain_relaxation z
atom      98.13557657      1.16157023     -0.00000000 C
  constrain_relaxation z
atom      99.21298853      8.63346312      0.00000000 C
  constrain_relaxation z
atom      34.24868168      6.76416838      0.00000000 C
  constrain_relaxation z
atom      35.32609108     12.36760743      0.00000000 C
  constrain_relaxation z
atom     103.79271872     10.96878712      0.00000000 C
  constrain_relaxation z
atom      98.40482647      6.29847509     -0.00000000 C
  constrain_relaxation z
atom      32.63236364     11.43416656      0.00000000 C
  constrain_relaxation z
atom      32.63236320      4.89650226     -0.00000000 C
  constrain_relaxation z
atom      92.74771085      9.56647566      0.00000000 C
  constrain_relaxation z
atom      31.28529694     10.96726356      0.00000000 C
  constrain_relaxation z
atom      30.20788474      5.36383865     -0.00000000 C
  constrain_relaxation z
atom     101.63747542      9.10075483      0.00000000 C
  constrain_relaxation z
atom      34.24868144      0.22650380     -0.00000000 C
  constrain_relaxation z
atom      28.86081751      4.89693642     -0.00000000 C
  constrain_relaxation z
atom     104.87012717     11.90297634      0.00000000 C
  constrain_relaxation z
atom      97.32741535      5.36424315     -0.00000000 C
  constrain_relaxation z
atom      27.24449657      9.56693216      0.00000000 C
  constrain_relaxation z
atom      35.32609069      5.82994311     -0.00000000 C
  constrain_relaxation z
atom      94.36402883      7.69881145      0.00000000 C
  constrain_relaxation z
atom      98.94373829      3.49656539     -0.00000000 C
  constrain_relaxation z
atom      96.78850732      1.62848065     -0.00000000 C
  constrain_relaxation z
atom     102.98455387      8.63381265      0.00000000 C
  constrain_relaxation z
atom      25.35892401      6.29849862     -0.00000000 C
  constrain_relaxation z
atom      36.13425104     10.03261262      0.00000000 C
  constrain_relaxation z
atom      95.98034777     12.36881473      0.00000000 C
  constrain_relaxation z
atom      27.78340473      5.83117425     -0.00000000 C
  constrain_relaxation z
atom     100.02115177      4.43078986     -0.00000000 C
  constrain_relaxation z
atom      26.16708341     10.50116564      0.00000000 C
  constrain_relaxation z
atom      95.98034818      5.83115022     -0.00000000 C
  constrain_relaxation z
atom     100.56006150      8.16653894      0.00000000 C
  constrain_relaxation z
atom      36.67315778     12.83452605      0.00000000 C
  constrain_relaxation z
atom      24.01185290      5.83158068     -0.00000000 C
  constrain_relaxation z
atom      91.67030078      8.63223789      0.00000000 C
  constrain_relaxation z
atom      31.28529725      4.42959969     -0.00000000 C
  constrain_relaxation z
atom      28.59156566     10.03383630      0.00000000 C
  constrain_relaxation z
atom      99.75189635      5.83155742     -0.00000000 C
  constrain_relaxation z
atom     106.21723266     11.43600503      0.00000000 C
  constrain_relaxation z
atom      34.51793389      1.62726932     -0.00000000 C
  constrain_relaxation z
atom      28.59156525      3.49617361     -0.00000000 C
  constrain_relaxation z
atom      94.90293653      4.89691210     -0.00000000 C
  constrain_relaxation z
atom      94.90293601     11.43457636      0.00000000 C
  constrain_relaxation z
atom      37.48132155     10.49953770      0.00000000 C
  constrain_relaxation z
atom      37.75056275     11.90030493      0.00000000 C
  constrain_relaxation z
atom      23.20368685      8.16656184      0.00000000 C
  constrain_relaxation z
atom     102.17637904     12.83650505      0.00000000 C
  constrain_relaxation z
atom     100.56006194      1.62887462     -0.00000000 C
  constrain_relaxation z
atom      99.21298821      2.09579924     -0.00000000 C
  constrain_relaxation z
atom      29.66897742      2.56193556     -0.00000000 C
  constrain_relaxation z
atom     104.06197267      9.56801298      0.00000000 C
  constrain_relaxation z
atom      97.59666811      3.96347920     -0.00000000 C
  constrain_relaxation z
atom      31.01604498      3.02883682     -0.00000000 C
  constrain_relaxation z
atom      29.39972516      1.16117132     -0.00000000 C
  constrain_relaxation z
atom      28.05265724      0.69426848     -0.00000000 C
  constrain_relaxation z
atom     103.25378264      0.69537430     -0.00000000 C
  constrain_relaxation z
atom     105.67825917      1.16259380     -0.00000000 C
  constrain_relaxation z
atom     104.60086204      0.22840475     -0.00000000 C
  constrain_relaxation z
atom      33.70977424      3.96226774     -0.00000000 C
  constrain_relaxation z
atom      96.51925638      3.02924532     -0.00000000 C
  constrain_relaxation z
atom      38.55873078      9.56531982      0.00000000 C
  constrain_relaxation z
atom      31.01604498      9.56649975      0.00000000 C
  constrain_relaxation z
atom      29.66897764      9.09959826      0.00000000 C
  constrain_relaxation z
atom      26.43633640      5.36426714     -0.00000000 C
  constrain_relaxation z
atom      35.05684181      4.42917791     -0.00000000 C
  constrain_relaxation z
atom      93.28661833      6.76457199      0.00000000 C
  constrain_relaxation z
atom      30.47713724      0.22693186     -0.00000000 C
  constrain_relaxation z
atom      93.55587037      5.36381453     -0.00000000 C
  constrain_relaxation z
atom     103.25378226      7.23303861      0.00000000 C
  constrain_relaxation z
atom     106.48648566     10.03522671      0.00000000 C
  constrain_relaxation z
atom      34.51793432      8.16493363      0.00000000 C
  constrain_relaxation z
atom      89.24582448      8.16491003      0.00000000 C
  constrain_relaxation z
atom      33.44052355      2.56150375     -0.00000000 C
  constrain_relaxation z
atom      32.09345620      2.09459860     -0.00000000 C
  constrain_relaxation z
atom      22.93444351      6.76579348      0.00000000 C
  constrain_relaxation z
atom      22.39552314      3.96388380     -0.00000000 C
  constrain_relaxation z
atom      35.86500203      2.09418409     -0.00000000 C
  constrain_relaxation z
atom      24.82001181     10.03425185      0.00000000 C
  constrain_relaxation z
atom      36.13425103      3.49494969     -0.00000000 C
  constrain_relaxation z
atom     100.82930431      6.76577084      0.00000000 C
  constrain_relaxation z
atom      26.43633681     11.90193141      0.00000000 C
  constrain_relaxation z
atom      27.78340514     12.36883876      0.00000000 C
  constrain_relaxation z
atom      26.97524480      1.62850455     -0.00000000 C
  constrain_relaxation z
atom      36.94241241      1.15995797     -0.00000000 C
  constrain_relaxation z
atom      32.90161539     12.83493189      0.00000000 C
  constrain_relaxation z
atom      31.82420398      0.69383424     -0.00000000 C
  constrain_relaxation z
atom      38.28948162      8.16455273      0.00000000 C
  constrain_relaxation z
atom      27.24449616      3.02926946     -0.00000000 C
  constrain_relaxation z
atom      26.16708319      3.96350295     -0.00000000 C
  constrain_relaxation z
atom      40.98321648      9.09806152      0.00000000 C
  constrain_relaxation z
atom      23.74259696      4.43081282     -0.00000000 C
  constrain_relaxation z
atom      24.82001181      3.49658893     -0.00000000 C
  constrain_relaxation z
atom      95.71109607      0.69424422     -0.00000000 C
  constrain_relaxation z
atom      39.90580408     10.03226347      0.00000000 C
  constrain_relaxation z
atom     106.48648609      3.49756403     -0.00000000 C
  constrain_relaxation z
atom      30.20788523     11.90150294      0.00000000 C
  constrain_relaxation z
atom      28.86081802     11.43460067      0.00000000 C
  constrain_relaxation z
atom      95.17218842      3.49614949     -0.00000000 C
  constrain_relaxation z
atom     105.40905373      2.56338522     -0.00000000 C
  constrain_relaxation z
atom      90.32323443      9.09914278      0.00000000 C
  constrain_relaxation z
atom      35.86500171      8.63184795      0.00000000 C
  constrain_relaxation z
atom      40.71396496      7.69729001      0.00000000 C
  constrain_relaxation z
atom     102.98455373      2.09614918     -0.00000000 C
  constrain_relaxation z
atom      40.17503071     11.43303694      0.00000000 C
  constrain_relaxation z
atom     102.17637928      6.29884046     -0.00000000 C
  constrain_relaxation z
atom      92.47845890      4.42957543     -0.00000000 C
  constrain_relaxation z
atom     107.83357695      9.56823375      0.00000000 C
  constrain_relaxation z
atom      91.93955214      7.23147456      0.00000000 C
  constrain_relaxation z
atom      89.51507681      6.76414495      0.00000000 C
  constrain_relaxation z
atom      88.43766879      5.82991976     -0.00000000 C
  constrain_relaxation z
atom      39.09763274     12.36724315      0.00000000 C
  constrain_relaxation z
atom      22.12627146      9.10077707      0.00000000 C
  constrain_relaxation z
atom     101.36822430      3.96386125     -0.00000000 C
  constrain_relaxation z
atom     101.63747529      2.56309212     -0.00000000 C
  constrain_relaxation z
atom      37.48132132      3.96187498     -0.00000000 C
  constrain_relaxation z
atom     108.10269964      8.16741810      0.00000000 C
  constrain_relaxation z
atom     104.06197266      3.03035004     -0.00000000 C
  constrain_relaxation z
atom     107.02532827      0.69558830     -0.00000000 C
  constrain_relaxation z
atom      25.35892392     12.83616309      0.00000000 C
  constrain_relaxation z
atom      38.55873039      3.02765715     -0.00000000 C
  constrain_relaxation z
atom      91.67030063      2.09457443     -0.00000000 C
  constrain_relaxation z
atom      94.36402924      1.16114718     -0.00000000 C
  constrain_relaxation z
atom      90.05398404     10.49990660      0.00000000 C
  constrain_relaxation z
atom     104.87012767      5.36531204     -0.00000000 C
  constrain_relaxation z
atom      92.47845922     10.96723929      0.00000000 C
  constrain_relaxation z
atom      91.13139395      4.89647841     -0.00000000 C
  constrain_relaxation z
atom      90.86214234      6.29724326     -0.00000000 C
  constrain_relaxation z
atom     105.40905350      9.10104792      0.00000000 C
  constrain_relaxation z
atom      38.28948110      1.62688848     -0.00000000 C
  constrain_relaxation z
atom     103.79271842      4.43112325     -0.00000000 C
  constrain_relaxation z
atom     102.44563956      4.89807075     -0.00000000 C
  constrain_relaxation z
atom      42.33028979      9.56502863      0.00000000 C
  constrain_relaxation z
atom      93.55586988     11.90147880      0.00000000 C
  constrain_relaxation z
atom      22.39552300     10.50154650      0.00000000 C
  constrain_relaxation z
atom      39.36689119      7.23034067      0.00000000 C
  constrain_relaxation z
atom      92.74771084      3.02881273     -0.00000000 C
  constrain_relaxation z
atom      94.09477735      2.56191120     -0.00000000 C
  constrain_relaxation z
atom     107.83357735      3.03057107     -0.00000000 C
  constrain_relaxation z
atom     107.29463217     12.37016466      0.00000000 C
  constrain_relaxation z
atom      22.12627162      2.56311438     -0.00000000 C
  constrain_relaxation z
atom      41.52210328     11.90000830      0.00000000 C
  constrain_relaxation z
atom     109.44971655      7.70038065      0.00000000 C
  constrain_relaxation z
atom      21.31810640      4.89809258     -0.00000000 C
  constrain_relaxation z
atom     108.10270014      1.62975385     -0.00000000 C
  constrain_relaxation z
atom      90.05398390      3.96224390     -0.00000000 C
  constrain_relaxation z
atom      93.28661825      0.22690751     -0.00000000 C
  constrain_relaxation z
atom     105.67825878      7.70025808      0.00000000 C
  constrain_relaxation z
atom     104.60086214      6.76606921      0.00000000 C
  constrain_relaxation z
atom      36.94241291      7.69762227      0.00000000 C
  constrain_relaxation z
atom      36.67315786      6.29686159     -0.00000000 C
  constrain_relaxation z
atom      91.13139351     11.43414273      0.00000000 C
  constrain_relaxation z
atom      41.52210279      5.36234401     -0.00000000 C
  constrain_relaxation z
atom      21.58736722      6.29886261     -0.00000000 C
  constrain_relaxation z
atom      25.62817437      1.16159400     -0.00000000 C
  constrain_relaxation z
atom      90.32323430      2.56148008     -0.00000000 C
  constrain_relaxation z
atom      20.50996272      7.23306001      0.00000000 C
  constrain_relaxation z
atom      40.17503019      4.89537268     -0.00000000 C
  constrain_relaxation z
atom      24.55076139      2.09582251     -0.00000000 C
  constrain_relaxation z
atom     108.91102857     10.50238647      0.00000000 C
  constrain_relaxation z
atom      19.16288150      6.76608992      0.00000000 C
  constrain_relaxation z
atom      43.40771286      8.63084888      0.00000000 C
  constrain_relaxation z
atom      23.20368641      1.62889753     -0.00000000 C
  constrain_relaxation z
atom      88.70691737      4.42915473     -0.00000000 C
  constrain_relaxation z
atom     108.64178930     11.90314617      0.00000000 C
  constrain_relaxation z
atom      42.59949222     10.96581806      0.00000000 C
  constrain_relaxation z
atom      23.74259681     10.96847630      0.00000000 C
  constrain_relaxation z
atom      24.01185327     12.36924499      0.00000000 C
  constrain_relaxation z
atom      89.51507707      0.22648036     -0.00000000 C
  constrain_relaxation z
atom      19.97102619      4.43114448     -0.00000000 C
  constrain_relaxation z
atom     107.02532787      7.23325281      0.00000000 C
  constrain_relaxation z
atom      39.90580369      3.49460078     -0.00000000 C
  constrain_relaxation z
atom      87.89875815      8.63182510      0.00000000 C
  constrain_relaxation z
atom      44.75479377      9.09784448      0.00000000 C
  constrain_relaxation z
atom     111.06642608     12.37020885      0.00000000 C
  constrain_relaxation z
atom     106.21723319      4.89834077     -0.00000000 C
  constrain_relaxation z
atom      89.24582491      1.62724570     -0.00000000 C
  constrain_relaxation z
atom      88.70691753     10.96681822      0.00000000 C
  constrain_relaxation z
atom      22.93444326      0.22812889     -0.00000000 C
  constrain_relaxation z
atom      41.79136573      6.76309966      0.00000000 C
  constrain_relaxation z
atom     109.44971702      1.16271637     -0.00000000 C
  constrain_relaxation z
atom     109.71921439     12.83727767      0.00000000 C
  constrain_relaxation z
atom      88.43766841     12.36758407      0.00000000 C
  constrain_relaxation z
atom      91.93955251      0.69381025     -0.00000000 C
  constrain_relaxation z
atom      90.86214209     12.83490785      0.00000000 C
  constrain_relaxation z
atom      43.13846340      7.23007309      0.00000000 C
  constrain_relaxation z
atom     107.29463260      5.83250015     -0.00000000 C
  constrain_relaxation z
atom     111.33569217     10.96951093      0.00000000 C
  constrain_relaxation z
atom     110.25818804     10.03537623      0.00000000 C
  constrain_relaxation z
atom      16.73841282      7.23327175      0.00000000 C
  constrain_relaxation z
atom      86.82134802      7.69759957      0.00000000 C
  constrain_relaxation z
atom      87.09060283     12.83450354      0.00000000 C
  constrain_relaxation z
atom     108.64178974      5.36548190     -0.00000000 C
  constrain_relaxation z
atom     108.91102881      3.96472378     -0.00000000 C
  constrain_relaxation z
atom      42.33028978      3.02736571     -0.00000000 C
  constrain_relaxation z
atom      40.98321625      2.56039882     -0.00000000 C
  constrain_relaxation z
atom      87.09060273      6.29683907     -0.00000000 C
  constrain_relaxation z
atom      20.77919168      8.63383435      0.00000000 C
  constrain_relaxation z
atom      18.89361536      5.36533243     -0.00000000 C
  constrain_relaxation z
atom      21.58736746     12.83652721      0.00000000 C
  constrain_relaxation z
atom      20.50996236      0.69539567     -0.00000000 C
  constrain_relaxation z
atom      20.77919183      2.09617087     -0.00000000 C
  constrain_relaxation z
atom      37.75056236      5.36264064     -0.00000000 C
  constrain_relaxation z
atom      39.09763234      5.82957865     -0.00000000 C
  constrain_relaxation z
atom      39.36689078      0.69267616     -0.00000000 C
  constrain_relaxation z
atom      40.71396455      1.15962574     -0.00000000 C
  constrain_relaxation z
atom      43.94655142      4.89516169     -0.00000000 C
  constrain_relaxation z
atom      42.59949253      4.42815420     -0.00000000 C
  constrain_relaxation z
atom      19.70177135      3.03037095     -0.00000000 C
  constrain_relaxation z
atom      44.21585221      6.29591892     -0.00000000 C
  constrain_relaxation z
atom      43.94655186     11.43282600      0.00000000 C
  constrain_relaxation z
atom      41.79136581      0.22543519     -0.00000000 C
  constrain_relaxation z
atom     110.25818804      3.49771331     -0.00000000 C
  constrain_relaxation z
atom     112.68303603     10.50248398      0.00000000 C
  constrain_relaxation z
atom      85.47428104      1.62686677     -0.00000000 C
  constrain_relaxation z
atom      45.83223367      8.16369096      0.00000000 C
  constrain_relaxation z
atom     110.52699457      2.09683109     -0.00000000 C
  constrain_relaxation z
atom      19.16288160      0.22842544     -0.00000000 C
  constrain_relaxation z
atom      44.21585247     12.83358351      0.00000000 C
  constrain_relaxation z
atom      16.46910747      5.83251876     -0.00000000 C
  constrain_relaxation z
atom      43.40771302      2.09318540     -0.00000000 C
  constrain_relaxation z
atom      43.13846302      0.69240876     -0.00000000 C
  constrain_relaxation z
atom      47.17937872      8.63070445      0.00000000 C
  constrain_relaxation z
atom      18.08548327      7.70027788      0.00000000 C
  constrain_relaxation z
atom      17.54650847      4.89836034     -0.00000000 C
  constrain_relaxation z
atom      21.31810684     11.43575690      0.00000000 C
  constrain_relaxation z
atom     110.52699490      8.63449496      0.00000000 C
  constrain_relaxation z
atom      19.70177136      9.56803388      0.00000000 C
  constrain_relaxation z
atom      86.28244003      3.96185286     -0.00000000 C
  constrain_relaxation z
atom      85.20503213      3.02763523     -0.00000000 C
  constrain_relaxation z
atom      86.01319934      5.36261831     -0.00000000 C
  constrain_relaxation z
atom      19.97102588     10.96880835      0.00000000 C
  constrain_relaxation z
atom      45.02391271     10.49865901      0.00000000 C
  constrain_relaxation z
atom      15.66103945      8.16743605      0.00000000 C
  constrain_relaxation z
atom      85.47428054      8.16453104      0.00000000 C
  constrain_relaxation z
atom      15.12194901      5.36549952     -0.00000000 C
  constrain_relaxation z
atom      46.37091707     10.96569947      0.00000000 C
  constrain_relaxation z
atom      87.62950916     10.03258959      0.00000000 C
  constrain_relaxation z
atom      45.56299848      6.76293368      0.00000000 C
  constrain_relaxation z
atom      46.64040964      5.82880704     -0.00000000 C
  constrain_relaxation z
atom      87.62950916      3.49492663     -0.00000000 C
  constrain_relaxation z
atom     112.14392995      0.22895280     -0.00000000 C
  constrain_relaxation z
atom      15.93016277      9.56825205      0.00000000 C
  constrain_relaxation z
atom     111.87387966      8.16735070      0.00000000 C
  constrain_relaxation z
atom     109.71921432      6.29961320     -0.00000000 C
  constrain_relaxation z
atom      86.01319893     11.90028259      0.00000000 C
  constrain_relaxation z
atom      86.28243980     10.49951556      0.00000000 C
  constrain_relaxation z
atom      18.35468893      2.56340537     -0.00000000 C
  constrain_relaxation z
atom      17.27725498      3.49758325     -0.00000000 C
  constrain_relaxation z
atom      83.85796025      3.49458003     -0.00000000 C
  constrain_relaxation z
atom     113.49124763     12.83733214      0.00000000 C
  constrain_relaxation z
atom      84.66613068      5.82955740     -0.00000000 C
  constrain_relaxation z
atom     111.87388006      1.62968637     -0.00000000 C
  constrain_relaxation z
atom      45.02391285      3.96099630     -0.00000000 C
  constrain_relaxation z
atom      44.75479391      2.56018177     -0.00000000 C
  constrain_relaxation z
atom      84.39687262      0.69265468     -0.00000000 C
  constrain_relaxation z
atom      85.20503173      9.56529792      0.00000000 C
  constrain_relaxation z
atom      18.35468916      9.10106806      0.00000000 C
  constrain_relaxation z
atom      87.89875784      2.09416122     -0.00000000 C
  constrain_relaxation z
atom      86.82134851      1.15993528     -0.00000000 C
  constrain_relaxation z
atom     111.33569206      4.43184747     -0.00000000 C
  constrain_relaxation z
atom      15.66103894      1.62977180     -0.00000000 C
  constrain_relaxation z
atom      84.66613027     12.36722191      0.00000000 C
  constrain_relaxation z
atom      18.08548288      1.16261362     -0.00000000 C
  constrain_relaxation z
atom      18.89361586     11.90299670      0.00000000 C
  constrain_relaxation z
atom      14.04452282      6.29962977     -0.00000000 C
  constrain_relaxation z
atom     111.06642649      5.83254453     -0.00000000 C
  constrain_relaxation z
atom      47.44818036     10.03158290      0.00000000 C
  constrain_relaxation z
atom     113.76091803     11.43661336      0.00000000 C
  constrain_relaxation z
atom      46.37091721      4.42803600     -0.00000000 C
  constrain_relaxation z
atom     112.14392976      6.76661740      0.00000000 C
  constrain_relaxation z
atom      14.85270929      3.96474106     -0.00000000 C
  constrain_relaxation z
atom      15.93016235      3.03058938     -0.00000000 C
  constrain_relaxation z
atom      17.27725539     10.03524594      0.00000000 C
  constrain_relaxation z
atom      47.98760705      6.29587898     -0.00000000 C
  constrain_relaxation z
atom      83.04980039      1.15960550     -0.00000000 C
  constrain_relaxation z
atom      14.31402075      1.16273330     -0.00000000 C
  constrain_relaxation z
atom     115.10848044     10.96953070      0.00000000 C
  constrain_relaxation z
atom      82.78054915      2.56037833     -0.00000000 C
  constrain_relaxation z
atom      16.73841242      0.69560724     -0.00000000 C
  constrain_relaxation z
atom      48.25686790      7.69656678      0.00000000 C
  constrain_relaxation z
atom     114.29742893      2.09629232     -0.00000000 C
  constrain_relaxation z
atom      45.83223324      1.62602664     -0.00000000 C
  constrain_relaxation z
atom      14.85270954     10.50240375      0.00000000 C
  constrain_relaxation z
atom      17.54650900     11.43602460      0.00000000 C
  constrain_relaxation z
atom     115.37356277      3.03030355     -0.00000000 C
  constrain_relaxation z
atom      83.85795985     10.03224271      0.00000000 C
  constrain_relaxation z
atom      83.58873418      4.89535170     -0.00000000 C
  constrain_relaxation z
atom      84.39687222      7.23031920      0.00000000 C
  constrain_relaxation z
atom      14.04452278     12.83729423      0.00000000 C
  constrain_relaxation z
atom      83.58873367     11.43301596      0.00000000 C
  constrain_relaxation z
atom     112.95085173      2.56374885     -0.00000000 C
  constrain_relaxation z
atom     112.68303591      3.96482131     -0.00000000 C
  constrain_relaxation z
atom     113.76091853      4.89894907     -0.00000000 C
  constrain_relaxation z
atom     113.49124795      6.29966757     -0.00000000 C
  constrain_relaxation z
atom     115.10848020      4.43186687     -0.00000000 C
  constrain_relaxation z
atom      81.43347745      3.02734658     -0.00000000 C
  constrain_relaxation z
atom      46.64041003     12.36647136      0.00000000 C
  constrain_relaxation z
atom      45.56299822      0.22526908     -0.00000000 C
  constrain_relaxation z
atom      49.60419461      8.16359725      0.00000000 C
  constrain_relaxation z
atom      12.69730942      5.83255998     -0.00000000 C
  constrain_relaxation z
atom     112.95085188      9.10141154      0.00000000 C
  constrain_relaxation z
atom      52.02959857      7.69655056      0.00000000 C
  constrain_relaxation z
atom     116.99396522      1.16230660     -0.00000000 C
  constrain_relaxation z
atom      49.06509366      5.36179623     -0.00000000 C
  constrain_relaxation z
atom      47.17937904      2.09304057     -0.00000000 C
  constrain_relaxation z
atom     116.99396493      7.69997087      0.00000000 C
  constrain_relaxation z
atom      49.06509409     11.89946051      0.00000000 C
  constrain_relaxation z
atom     116.18767612      5.36626055     -0.00000000 C
  constrain_relaxation z
atom     115.37356277      9.56796646      0.00000000 C
  constrain_relaxation z
atom      82.24166325      5.36232433     -0.00000000 C
  constrain_relaxation z
atom      13.50554880      3.49772950     -0.00000000 C
  constrain_relaxation z
atom      47.98760698     12.83354345      0.00000000 C
  constrain_relaxation z
atom     116.71927302      2.56220535     -0.00000000 C
  constrain_relaxation z
atom      80.35605608      2.09316660     -0.00000000 C
  constrain_relaxation z
atom      47.44818036      3.49391997     -0.00000000 C
  constrain_relaxation z
atom     117.53535499      4.89976061     -0.00000000 C
  constrain_relaxation z
atom      81.16427524      4.42813479     -0.00000000 C
  constrain_relaxation z
atom      48.79504967      3.96106786     -0.00000000 C
  constrain_relaxation z
atom      12.42804324      4.43186257     -0.00000000 C
  constrain_relaxation z
atom      51.48983093      4.89483656     -0.00000000 C
  constrain_relaxation z
atom      48.79504991     10.49873055      0.00000000 C
  constrain_relaxation z
atom      14.31402123      7.70039759      0.00000000 C
  constrain_relaxation z
atom      49.87200355      9.56466521      0.00000000 C
  constrain_relaxation z
atom     116.18767552     11.90392481      0.00000000 C
  constrain_relaxation z
atom      48.25686742      1.15890249     -0.00000000 C
  constrain_relaxation z
atom      12.42804314     10.96952603      0.00000000 C
  constrain_relaxation z
atom      11.61980465      6.76663172      0.00000000 C
  constrain_relaxation z
atom      15.12194943     11.90316380      0.00000000 C
  constrain_relaxation z
atom      16.46910788     12.37018327      0.00000000 C
  constrain_relaxation z
atom      82.24166276     11.89998861      0.00000000 C
  constrain_relaxation z
atom      52.83769193      5.36150240     -0.00000000 C
  constrain_relaxation z
atom      53.10877055      6.76215245      0.00000000 C
  constrain_relaxation z
atom     115.91658981      0.22925016     -0.00000000 C
  constrain_relaxation z
atom     114.56870640      0.69591225     -0.00000000 C
  constrain_relaxation z
atom      52.29467250      9.09810977      0.00000000 C
  constrain_relaxation z
atom      81.97240082      6.76307971      0.00000000 C
  constrain_relaxation z
atom     114.29742912      8.63395580      0.00000000 C
  constrain_relaxation z
atom      82.78054893      9.09804103      0.00000000 C
  constrain_relaxation z
atom      83.04979999      7.69726977      0.00000000 C
  constrain_relaxation z
atom      80.62530550      0.69239024     -0.00000000 C
  constrain_relaxation z
atom      81.97240073      0.22541524     -0.00000000 C
  constrain_relaxation z
atom      50.41239284      5.82875598     -0.00000000 C
  constrain_relaxation z
atom      50.68205726      7.22946429      0.00000000 C
  constrain_relaxation z
atom      49.87200312      3.02700253     -0.00000000 C
  constrain_relaxation z
atom      51.21856040      3.49446211     -0.00000000 C
  constrain_relaxation z
atom     118.34413447      7.23312576      0.00000000 C
  constrain_relaxation z
atom      11.88985535      8.16736537      0.00000000 C
  constrain_relaxation z
atom     114.56870611      7.23357657      0.00000000 C
  constrain_relaxation z
atom     115.91659000      6.76691465      0.00000000 C
  constrain_relaxation z
atom     116.71927282      9.09986801      0.00000000 C
  constrain_relaxation z
atom      10.81288164      9.10142508      0.00000000 C
  constrain_relaxation z
atom      53.64035870      9.56621225      0.00000000 C
  constrain_relaxation z
atom      49.60419410      1.62593300     -0.00000000 C
  constrain_relaxation z
atom      13.23674133      8.63451081      0.00000000 C
  constrain_relaxation z
atom      13.50554880     10.03539242      0.00000000 C
  constrain_relaxation z
atom     120.77433152      7.70172776      0.00000000 C
  constrain_relaxation z
atom      78.73985923      3.96097872     -0.00000000 C
  constrain_relaxation z
atom      51.21856085     10.03212478      0.00000000 C
  constrain_relaxation z
atom      50.41239327     12.36642048      0.00000000 C
  constrain_relaxation z
atom     121.05449396      6.31125105     -0.00000000 C
  constrain_relaxation z
atom      11.08069823      3.96483519     -0.00000000 C
  constrain_relaxation z
atom      12.69730984     12.37022430      0.00000000 C
  constrain_relaxation z
atom      79.81721850      4.89514377     -0.00000000 C
  constrain_relaxation z
atom      79.54791808     12.83356529      0.00000000 C
  constrain_relaxation z
atom     119.41926905      8.16749411      0.00000000 C
  constrain_relaxation z
atom      50.68205684      0.69179979     -0.00000000 C
  constrain_relaxation z
atom      81.43347744      9.56500952      0.00000000 C
  constrain_relaxation z
atom      13.23674165      2.09684694     -0.00000000 C
  constrain_relaxation z
atom      80.62530513      7.23005456      0.00000000 C
  constrain_relaxation z
atom     117.79268198      3.49688000     -0.00000000 C
  constrain_relaxation z
atom     117.79268155     10.03454264      0.00000000 C
  constrain_relaxation z
atom       8.39016843      9.56797751      0.00000000 C
  constrain_relaxation z
atom      53.91504422      4.42844273     -0.00000000 C
  constrain_relaxation z
atom      10.81288180      2.56376239     -0.00000000 C
  constrain_relaxation z
atom       8.65525129     10.96954208      0.00000000 C
  constrain_relaxation z
atom     118.34413474      0.69546129     -0.00000000 C
  constrain_relaxation z
atom     117.53535435     11.43742482      0.00000000 C
  constrain_relaxation z
atom      54.45642516      7.22865590      0.00000000 C
  constrain_relaxation z
atom     119.13441765      3.02684838     -0.00000000 C
  constrain_relaxation z
atom       9.46630338      8.63396803      0.00000000 C
  constrain_relaxation z
atom     118.61890545      5.83340474     -0.00000000 C
  constrain_relaxation z
atom     119.13441719      9.56451100      0.00000000 C
  constrain_relaxation z
atom      80.35605623      8.63083007      0.00000000 C
  constrain_relaxation z
atom      78.20077481      0.22525244     -0.00000000 C
  constrain_relaxation z
atom      53.64035866      3.02854935     -0.00000000 C
  constrain_relaxation z
atom      52.29467225      2.56044710     -0.00000000 C
  constrain_relaxation z
atom      81.16427555     10.96579868      0.00000000 C
  constrain_relaxation z
atom      11.88985495      1.62970105     -0.00000000 C
  constrain_relaxation z
atom     121.86063997      8.62037179      0.00000000 C
  constrain_relaxation z
atom       8.39016842      3.03031461     -0.00000000 C
  constrain_relaxation z
atom      79.54791833      6.29590071     -0.00000000 C
  constrain_relaxation z
atom      79.00897752      2.56016448     -0.00000000 C
  constrain_relaxation z
atom      52.02959814      1.15888628     -0.00000000 C
  constrain_relaxation z
atom      79.81721806     11.43280809      0.00000000 C
  constrain_relaxation z
atom      54.71374181      8.63153384      0.00000000 C
  constrain_relaxation z
atom      52.83769246     11.89916668      0.00000000 C
  constrain_relaxation z
atom      51.48983146     11.43250081      0.00000000 C
  constrain_relaxation z
atom     119.41926949      1.62982991     -0.00000000 C
  constrain_relaxation z
atom      79.00897767      9.09782717      0.00000000 C
  constrain_relaxation z
atom      78.73985936     10.49864142      0.00000000 C
  constrain_relaxation z
atom      53.91504395     10.96610660      0.00000000 C
  constrain_relaxation z
atom      77.12336539     12.36645508      0.00000000 C
  constrain_relaxation z
atom      55.53994967      6.29501478     -0.00000000 C
  constrain_relaxation z
atom      78.20077455      6.76291703      0.00000000 C
  constrain_relaxation z
atom      77.39285764     10.96568348      0.00000000 C
  constrain_relaxation z
atom     118.61890485     12.37106924      0.00000000 C
  constrain_relaxation z
atom      10.27248538      6.29968063     -0.00000000 C
  constrain_relaxation z
atom       9.19502584      7.23358847      0.00000000 C
  constrain_relaxation z
atom      11.61980445      0.22896713     -0.00000000 C
  constrain_relaxation z
atom     119.96945749      5.36964327     -0.00000000 C
  constrain_relaxation z
atom     120.20617407      3.95715677     -0.00000000 C
  constrain_relaxation z
atom      53.10877061      0.22448797     -0.00000000 C
  constrain_relaxation z
atom       7.57605498     11.90393501      0.00000000 C
  constrain_relaxation z
atom       8.65525153      4.43187825     -0.00000000 C
  constrain_relaxation z
atom      10.00281420      4.89896180     -0.00000000 C
  constrain_relaxation z
atom      11.08069811     10.50249787      0.00000000 C
  constrain_relaxation z
atom       7.84714123      0.22926067     -0.00000000 C
  constrain_relaxation z
atom     119.96945690     11.90730758      0.00000000 C
  constrain_relaxation z
atom       7.04445734      2.56221499     -0.00000000 C
  constrain_relaxation z
atom      77.39285750      4.42802000     -0.00000000 C
  constrain_relaxation z
atom      77.93154003      8.16367402      0.00000000 C
  constrain_relaxation z
atom      77.93154047      1.62600971     -0.00000000 C
  constrain_relaxation z
atom      54.71374193      2.09387041     -0.00000000 C
  constrain_relaxation z
atom       7.57605437      5.36627075     -0.00000000 C
  constrain_relaxation z
atom       5.97104727      3.49688845     -0.00000000 C
  constrain_relaxation z
atom       9.19502555      0.69592415     -0.00000000 C
  constrain_relaxation z
atom       9.46630356      2.09630455     -0.00000000 C
  constrain_relaxation z
atom       6.22837474      4.89976936     -0.00000000 C
  constrain_relaxation z
atom      56.89047547      6.75877313      0.00000000 C
  constrain_relaxation z
atom      56.05545014      9.10156990      0.00000000 C
  constrain_relaxation z
atom      56.34029619     10.49858314      0.00000000 C
  constrain_relaxation z
atom      54.45642468      0.69099161     -0.00000000 C
  constrain_relaxation z
atom     120.20617374     10.49481942      0.00000000 C
  constrain_relaxation z
atom       5.41959475      7.23313357      0.00000000 C
  constrain_relaxation z
atom      55.26518770     11.43295587      0.00000000 C
  constrain_relaxation z
atom       6.76976497      7.69998020      0.00000000 C
  constrain_relaxation z
atom       7.84714103      6.76692516      0.00000000 C
  constrain_relaxation z
atom      77.12336578      5.82879077     -0.00000000 C
  constrain_relaxation z
atom      10.27248569     12.83734521      0.00000000 C
  constrain_relaxation z
atom      10.00281469     11.43662611      0.00000000 C
  constrain_relaxation z
atom       6.76976468      1.16231594     -0.00000000 C
  constrain_relaxation z
atom      57.12718024      8.17125904      0.00000000 C
  constrain_relaxation z
atom       4.34445929      8.16750076      0.00000000 C
  constrain_relaxation z
atom     121.53612372     10.01802902      0.00000000 C
  constrain_relaxation z
atom      55.26518723      4.89529151     -0.00000000 C
  constrain_relaxation z
atom       7.04445756      9.09987765      0.00000000 C
  constrain_relaxation z
atom       5.97104770     10.03455110      0.00000000 C
  constrain_relaxation z
atom       5.14482326      5.83341227     -0.00000000 C
  constrain_relaxation z
atom     121.53612384      3.48036642     -0.00000000 C
  constrain_relaxation z
atom       4.62931149      9.56451795      0.00000000 C
  constrain_relaxation z
atom       3.79427069      5.36964927     -0.00000000 C
  constrain_relaxation z
atom       5.14482385     12.37107678      0.00000000 C
  constrain_relaxation z
atom       6.22837538     11.43743358      0.00000000 C
  constrain_relaxation z
atom     122.57331265     10.97801225      0.00000000 C
  constrain_relaxation z
atom      56.34029624      3.96092042     -0.00000000 C
  constrain_relaxation z
atom      56.05545022      2.56390726     -0.00000000 C
  constrain_relaxation z
atom       3.55755405     10.49482518      0.00000000 C
  constrain_relaxation z
atom      74.96873025     10.49871657      0.00000000 C
  constrain_relaxation z
atom       3.55755372      3.95716253     -0.00000000 C
  constrain_relaxation z
atom      57.97548290      5.81716740     -0.00000000 C
  constrain_relaxation z
atom      75.50691112      7.69655190      0.00000000 C
  constrain_relaxation z
atom     121.86063970      2.08270811     -0.00000000 C
  constrain_relaxation z
atom     120.77433198      1.16406349     -0.00000000 C
  constrain_relaxation z
atom      75.77617134     12.83352879      0.00000000 C
  constrain_relaxation z
atom       5.41959448      0.69546909     -0.00000000 C
  constrain_relaxation z
atom       4.34445883      1.62983655     -0.00000000 C
  constrain_relaxation z
atom       4.62931103      3.02685533     -0.00000000 C
  constrain_relaxation z
atom      75.50691161      1.15888761     -0.00000000 C
  constrain_relaxation z
atom      74.69868675     11.89944636      0.00000000 C
  constrain_relaxation z
atom      76.58439745      2.09302523     -0.00000000 C
  constrain_relaxation z
atom      76.31559683      3.49390438     -0.00000000 C
  constrain_relaxation z
atom       2.22760383     10.01803321      0.00000000 C
  constrain_relaxation z
atom       1.90308742      8.62037565      0.00000000 C
  constrain_relaxation z
atom      58.45710068      8.64805434      0.00000000 C
  constrain_relaxation z
atom      76.58439776      8.63068911      0.00000000 C
  constrain_relaxation z
atom      76.31559684     10.03156731      0.00000000 C
  constrain_relaxation z
atom      73.89177904      9.56465183      0.00000000 C
  constrain_relaxation z
atom      57.12717985      1.63359488     -0.00000000 C
  constrain_relaxation z
atom       2.98939640      7.70173274      0.00000000 C
  constrain_relaxation z
atom       2.70923344      6.31125582     -0.00000000 C
  constrain_relaxation z
atom       3.79427128     11.90731359      0.00000000 C
  constrain_relaxation z
atom      57.69533014      4.42668921     -0.00000000 C
  constrain_relaxation z
atom      74.15958742      8.16358398      0.00000000 C
  constrain_relaxation z
atom     121.05449361     12.84891578      0.00000000 C
  constrain_relaxation z
atom      58.78161362      3.50804526     -0.00000000 C
  constrain_relaxation z
atom      74.15958794      1.62591972     -0.00000000 C
  constrain_relaxation z
atom       2.98939594      1.16406848     -0.00000000 C
  constrain_relaxation z
atom      58.78161364     10.04570809      0.00000000 C
  constrain_relaxation z
atom      73.35139058     12.36640793      0.00000000 C
  constrain_relaxation z
atom     122.41674586     12.39366213      0.00000000 C
  constrain_relaxation z
atom      58.45710103      2.11039077     -0.00000000 C
  constrain_relaxation z
atom      72.27395506      4.89482479     -0.00000000 C
  constrain_relaxation z
atom       1.19041414     10.97801526      0.00000000 C
  constrain_relaxation z
atom      73.35139101      5.82874343     -0.00000000 C
  constrain_relaxation z
atom      72.54522465     10.03211295      0.00000000 C
  constrain_relaxation z
atom      73.08172757      0.69178720     -0.00000000 C
  constrain_relaxation z
atom      56.89047505      0.22110858     -0.00000000 C
  constrain_relaxation z
atom      55.53994987     12.83267945      0.00000000 C
  constrain_relaxation z
atom       1.34698120     12.39366529      0.00000000 C
  constrain_relaxation z
atom       2.70923380     12.84892056      0.00000000 C
  constrain_relaxation z
atom      57.69533008     10.96435281      0.00000000 C
  constrain_relaxation z
atom      73.08172716      7.22945171      0.00000000 C
  constrain_relaxation z
atom      72.27395452     11.43248902      0.00000000 C
  constrain_relaxation z
atom       2.22760371      3.48037061     -0.00000000 C
  constrain_relaxation z
atom       1.90308770      2.08271195     -0.00000000 C
  constrain_relaxation z
atom      75.77617128      6.29586432     -0.00000000 C
  constrain_relaxation z
atom      74.69868718      5.36178209     -0.00000000 C
  constrain_relaxation z
atom      71.73418902      1.15887522     -0.00000000 C
  constrain_relaxation z
atom      70.65501822      6.76214251      0.00000000 C
  constrain_relaxation z
atom      74.96873049      3.96105389     -0.00000000 C
  constrain_relaxation z
atom      70.92609662      5.36149217     -0.00000000 C
  constrain_relaxation z
atom      71.73418859      7.69653950      0.00000000 C
  constrain_relaxation z
atom      73.89177949      3.02698916     -0.00000000 C
  constrain_relaxation z
atom      72.54522509      3.49445026     -0.00000000 C
  constrain_relaxation z
atom      71.46911517      2.56043615     -0.00000000 C
  constrain_relaxation z
atom      70.12343095      3.02853988     -0.00000000 C
  constrain_relaxation z
atom      71.46911491      9.09809884      0.00000000 C
  constrain_relaxation z
atom      69.05004847      2.09386229     -0.00000000 C
  constrain_relaxation z
atom      69.30736549      7.22864739      0.00000000 C
  constrain_relaxation z
atom      70.65501816      0.22447805     -0.00000000 C
  constrain_relaxation z
atom      69.30736598      0.69098312     -0.00000000 C
  constrain_relaxation z
atom      68.22384137     12.83267224      0.00000000 C
  constrain_relaxation z
atom      59.49425677      1.15039689     -0.00000000 C
  constrain_relaxation z
atom      70.92609611     11.89915643      0.00000000 C
  constrain_relaxation z
atom      57.97548347     12.35483190      0.00000000 C
  constrain_relaxation z
atom      68.22384157      6.29500757     -0.00000000 C
  constrain_relaxation z
atom      69.84874563      4.42843362     -0.00000000 C
  constrain_relaxation z
atom      68.49860428      4.89528383     -0.00000000 C
  constrain_relaxation z
atom      67.42349558     10.49857714      0.00000000 C
  constrain_relaxation z
atom      67.70834155      9.10156361      0.00000000 C
  constrain_relaxation z
atom      66.87331738      0.22110273     -0.00000000 C
  constrain_relaxation z
atom      66.63661217      8.17125379      0.00000000 C
  constrain_relaxation z
atom      66.87331695      6.75876726      0.00000000 C
  constrain_relaxation z
atom      70.12343090      9.56620279      0.00000000 C
  constrain_relaxation z
atom      69.05004860      8.63152573      0.00000000 C
  constrain_relaxation z
atom      67.70834147      2.56390096     -0.00000000 C
  constrain_relaxation z
atom      67.42349553      3.96091441     -0.00000000 C
  constrain_relaxation z
atom      69.84874591     10.96609748      0.00000000 C
  constrain_relaxation z
atom      68.49860381     11.43294818      0.00000000 C
  constrain_relaxation z
atom      66.06846279     10.96434843      0.00000000 C
  constrain_relaxation z
atom      65.30669531      8.64805131      0.00000000 C
  constrain_relaxation z
atom      64.98218228     10.04570413      0.00000000 C
  constrain_relaxation z
atom      65.78830946      5.81716323     -0.00000000 C
  constrain_relaxation z
atom      65.78830890     12.35482776      0.00000000 C
  constrain_relaxation z
atom      66.63661257      1.63358963     -0.00000000 C
  constrain_relaxation z
atom      64.26954238      7.68805620      0.00000000 C
  constrain_relaxation z
atom      66.06846274      4.42668485     -0.00000000 C
  constrain_relaxation z
atom      64.42608800      6.27241796     -0.00000000 C
  constrain_relaxation z
atom      64.26954269      1.15039219     -0.00000000 C
  constrain_relaxation z
atom      65.30669498      2.11038774     -0.00000000 C
  constrain_relaxation z
atom      64.98218229      3.50804130     -0.00000000 C
  constrain_relaxation z
atom      64.42608795     12.81008293      0.00000000 C
  constrain_relaxation z
atom     123.23826764      1.60829809     -0.00000000 C
  constrain_relaxation z
atom      63.60458806     10.52012135      0.00000000 C
  constrain_relaxation z
atom     123.56284778      0.21267877     -0.00000000 C
  constrain_relaxation z
atom      60.15920961     10.52012199      0.00000000 C
  constrain_relaxation z
atom     122.57331276      4.44034918     -0.00000000 C
  constrain_relaxation z
atom      60.15920946      3.98245905     -0.00000000 C
  constrain_relaxation z
atom      63.60458821      3.98245842     -0.00000000 C
  constrain_relaxation z
atom       0.52545968      1.60830016     -0.00000000 C
  constrain_relaxation z
atom     123.23826717      8.14596257      0.00000000 C
  constrain_relaxation z
atom      60.48378483     11.91573731      0.00000000 C
  constrain_relaxation z
atom      59.33770670     12.81008802      0.00000000 C
  constrain_relaxation z
atom       1.19041404      4.44035220     -0.00000000 C
  constrain_relaxation z
atom       1.34697983      5.85600122     -0.00000000 C
  constrain_relaxation z
atom      59.49425709      7.68806092      0.00000000 C
  constrain_relaxation z
atom      60.48378450      5.37807236     -0.00000000 C
  constrain_relaxation z
atom      59.33770665      6.27242304     -0.00000000 C
  constrain_relaxation z
atom     122.41674723      5.85599806     -0.00000000 C
  constrain_relaxation z
atom     123.56284823      6.75034425      0.00000000 C
  constrain_relaxation z
atom       0.52546015      8.14596462      0.00000000 C
  constrain_relaxation z
atom      60.77287278      8.17421400      0.00000000 C
  constrain_relaxation z
atom     123.85195590     10.49186755      0.00000000 C
  constrain_relaxation z
atom     126.07005801      3.95420662     -0.00000000 C
  constrain_relaxation z
atom      62.99091846      8.17421322      0.00000000 C
  constrain_relaxation z
atom      60.77287267      1.63654988     -0.00000000 C
  constrain_relaxation z
atom     124.96100670     11.34625334      0.00000000 C
  constrain_relaxation z
atom     126.07005801     10.49186893      0.00000000 C
  constrain_relaxation z
atom      61.88189565      0.78216377     -0.00000000 C
  constrain_relaxation z
atom      61.88189564      7.31982817      0.00000000 C
  constrain_relaxation z
atom     124.96100670      4.80859018     -0.00000000 C
  constrain_relaxation z
atom     123.85195590      3.95420523     -0.00000000 C
  constrain_relaxation z
atom     124.96100672     12.73597402      0.00000000 C
  constrain_relaxation z
atom       0.20087886      0.21268065     -0.00000000 C
  constrain_relaxation z
atom      63.28001261     11.91573608      0.00000000 C
  constrain_relaxation z
atom      61.88189456     12.46778211      0.00000000 C
  constrain_relaxation z
atom      61.88189456      5.93011594     -0.00000000 C
  constrain_relaxation z
atom      63.28001294      5.37807113     -0.00000000 C
  constrain_relaxation z
atom       0.20087841      6.75034612      0.00000000 C
  constrain_relaxation z
atom     124.96100672      6.19831018     -0.00000000 C
  constrain_relaxation z
atom      62.99091856      1.63654910     -0.00000000 C
  constrain_relaxation z
atom     124.23976384      9.13482785      0.00000000 C
  constrain_relaxation z
atom     125.68225030      9.13482895      0.00000000 C
  constrain_relaxation z
atom      62.60312014      2.99358515     -0.00000000 C
  constrain_relaxation z
atom      61.16067206      2.99358578     -0.00000000 C
  constrain_relaxation z
atom     124.23976397      2.59716553     -0.00000000 C
  constrain_relaxation z
atom     125.68225017      2.59716663     -0.00000000 C
  constrain_relaxation z
atom      62.60312013      9.53124769      0.00000000 C
  constrain_relaxation z
atom      61.16067207      9.53124831      0.00000000 C
  constrain_relaxation z


==> anc/geometry.in.015_57.3D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    126.15507192     -0.00000000      0.00000000
lattice_vector      0.00000000     13.07535272      0.00000000
lattice_vector      0.00000000      0.00000000    100.00000000
  constrain_relaxation .true.
atom      97.59434457     10.50048788      0.00108331 C
atom      33.70862559     10.50042874     -0.00042350 C
atom     100.01875367     10.96743125      0.00161693 C
atom      31.82308219      7.23171744     -0.00059295 C
atom      32.09235523      8.63250229     -0.00057134 C
atom      96.78620847      8.16561372      0.00090450 C
atom      33.43935414      9.09964384     -0.00044996 C
atom      30.47608495      6.76457655     -0.00068889 C
atom      96.51693703      9.56639879      0.00084513 C
atom     101.36575834     10.50028446      0.00189898 C
atom      26.97427005      8.16561493     -0.00083351 C
atom      99.74947911     12.36821800      0.00155866 C
atom      35.05562582     10.96757133     -0.00027852 C
atom      28.05167810      7.23152589     -0.00080532 C
atom      98.13320888      7.69847135      0.00120324 C
atom      25.62726932      7.69847240     -0.00084870 C
atom      32.90049094      6.29762648     -0.00050061 C
atom      95.70880067      7.23152454      0.00066958 C
atom     100.82688104      0.22694952      0.00178780 C
atom      24.54986249      8.63255972     -0.00084512 C
atom      97.32507147     11.90127323      0.00102342 C
atom      98.40247829     12.83536156      0.00126276 C
atom      98.94134616     10.03334447      0.00138207 C
atom      29.39867614      7.69866654     -0.00074969 C
atom     102.44316473     11.43436646      0.00211033 C
atom      95.16993793     10.03354006      0.00055470 C
atom      94.09252982      9.09945002      0.00033280 C
atom      98.13320846      1.16079455      0.00120298 C
atom      99.21061527      8.63255884      0.00144146 C
atom      34.24748872      6.76476941     -0.00036704 C
atom      35.32489554     12.36835707     -0.00024739 C
atom     103.79017768     10.96721703      0.00235129 C
atom      98.40247835      6.29768463      0.00126312 C
atom      32.63121809     11.43451791     -0.00052561 C
atom      32.63121854      4.89684110     -0.00052493 C
atom      92.74553178      9.56659060      0.00007425 C
atom      31.28422022     10.96737711     -0.00063431 C
atom      30.20681215      5.36379040     -0.00070537 C
atom     101.63502665      9.09949743      0.00195332 C
atom      34.24748886      0.22709253     -0.00036780 C
atom      28.85981463      4.89664964     -0.00077458 C
atom     104.86757509     11.90128911      0.00252044 C
atom      97.32507116      5.36359646      0.00102373 C
atom      27.24354159      9.56640005     -0.00082777 C
atom      35.32489571      5.83068018     -0.00024658 C
atom      94.36180276      7.69866501      0.00038724 C
atom      98.94134568      3.49566750      0.00138208 C
atom      96.78620798      1.62793704      0.00090436 C
atom     102.98203792      8.63234718      0.00221031 C
atom      25.35799970      6.29768561     -0.00084911 C
atom      36.13303195     10.03348370     -0.00014968 C
atom      95.97807323     12.36841499      0.00072754 C
atom      27.78240569      5.83073950     -0.00081369 C
atom     100.01875335      4.42975429      0.00161689 C
atom      26.16613373     10.50048897     -0.00084514 C
atom      95.97807300      5.83073818      0.00072779 C
atom     100.55762083      8.16541225      0.00173178 C
atom      36.67189606     12.83550061     -0.00008147 C
atom      24.01099866      5.83054197     -0.00083840 C
atom      91.66812359      8.63250052     -0.00011364 C
atom      31.28422059      4.42970030     -0.00063390 C
atom      28.59054090     10.03354148     -0.00078576 C
atom      99.74947895      5.83054111      0.00155890 C
atom     106.21461557     11.43413610      0.00270037 C
atom      34.51676193      1.62787782     -0.00033856 C
atom      28.59054151      3.49586458     -0.00078565 C
atom      94.90066425      4.89664819      0.00049825 C
atom      94.90066475     11.43432487      0.00049812 C
atom      37.48003708     10.50063020      0.00002493 C
atom      37.74929763     11.90141617      0.00006164 C
atom      23.20285643      8.16541302     -0.00082209 C
atom     102.17388795     12.83515279      0.00205844 C
atom     100.55762038      1.62773544      0.00173128 C
atom      99.21061490      2.09488203      0.00144123 C
atom      29.66794964      2.56177457     -0.00073576 C
atom     104.05944675      9.56642732      0.00239606 C
atom      97.59434406      3.96281088      0.00108350 C
atom      31.01494763      3.02891535     -0.00065317 C
atom      29.39867645      1.16098977     -0.00074960 C
atom      28.05167833      0.69384909     -0.00080513 C
atom     103.25128241      0.69387958      0.00225700 C
atom     105.67568052      1.16079116      0.00262848 C
atom     104.59829550      0.22671481      0.00247862 C
atom      33.70862597      3.96275159     -0.00042291 C
atom      96.51693642      3.02872189      0.00084519 C
atom      38.55744264      9.56654509      0.00017364 C
atom      31.01494715      9.56659232     -0.00065337 C
atom      29.66794912      9.09945156     -0.00073591 C
atom      26.43540727      5.36359761     -0.00084224 C
atom      35.05562614      4.42989438     -0.00027780 C
atom      93.28439401      6.76457492      0.00017480 C
atom      30.47608489      0.22689962     -0.00068906 C
atom      93.55366679      5.36378877      0.00022658 C
atom     103.25128258      7.23155646      0.00225791 C
atom     106.48388123     10.03334494      0.00273236 C
atom      34.51676148      8.16555463     -0.00033824 C
atom      89.24371674      8.16555277     -0.00045984 C
atom      33.43935452      2.56196669     -0.00044990 C
atom      32.09235555      2.09482534     -0.00057140 C
atom      22.93359589      6.76462708     -0.00081513 C
atom      22.39471892      3.96260799     -0.00079885 C
atom      35.86376328      2.09502127     -0.00018259 C
atom      24.81913176     10.03334543     -0.00084722 C
atom      36.13303242      3.49580673     -0.00014921 C
atom     100.82688118      6.76462640      0.00178813 C
atom      26.43540697     11.90127439     -0.00084206 C
atom      27.78240546     12.36841631     -0.00081355 C
atom      26.97427054      1.62793824     -0.00083332 C
atom      36.94117058      1.16093460     -0.00004629 C
atom      32.90049080     12.83530336     -0.00050134 C
atom      31.82308235      0.69404055     -0.00059332 C
atom      38.28817446      8.16575791      0.00013579 C
atom      27.24354221      3.02872314     -0.00082768 C
atom      26.16613424      3.96281197     -0.00084520 C
atom      40.98186226      9.09961478      0.00052861 C
atom      23.74172408      4.42975507     -0.00083373 C
atom      24.81913224      3.49566846     -0.00084728 C
atom      95.70880045      0.69384773      0.00066940 C
atom      39.90445367     10.03369499      0.00036843 C
atom     106.48388066      3.49566804      0.00272207 C
atom      30.20681174     11.90146719     -0.00070559 C
atom      28.85981414     11.43432633     -0.00077461 C
atom      95.16993731      3.49586315      0.00055476 C
atom     105.40646157      2.56159621      0.00259141 C
atom      90.32112443      9.09964194     -0.00032016 C
atom      35.86376292      8.63269808     -0.00018261 C
atom      40.71259338      7.69882486      0.00048831 C
atom     102.98203761      2.09467023      0.00220837 C
atom      40.17369837     11.43448566      0.00040922 C
atom     102.17388781      6.29747591      0.00205842 C
atom      92.47625832      4.42969859      0.00002551 C
atom     107.83090887      9.56618378      0.00286339 C
atom      91.93739667      7.23171564     -0.00006843 C
atom      89.51298963      6.76476749     -0.00042717 C
atom      88.43558220      5.83067834     -0.00054844 C
atom      39.09630421     12.36856543      0.00025153 C
atom      22.12545002      9.09949802     -0.00078963 C
atom     101.36575796      3.96260730      0.00189825 C
atom     101.63502628      2.56182028      0.00195230 C
atom      37.48003760      3.96295320      0.00002552 C
atom     108.10004214      8.16535531      0.00288107 C
atom     104.05944628      3.02875036      0.00239230 C
atom     107.02268504      0.69361099      0.00278258 C
atom      25.35799976     12.83536255     -0.00084889 C
atom      38.55744325      3.02886819      0.00017483 C
atom      91.66812327      2.09482356     -0.00011372 C
atom      94.36180245      1.16098824      0.00038714 C
atom      90.05185289     10.50042689     -0.00035733 C
atom     104.86757469      5.36361231      0.00251741 C
atom      92.47625869     10.96737540      0.00002552 C
atom      91.12926020      4.89683924     -0.00020029 C
atom      90.85998774      6.29762466     -0.00024162 C
atom     105.40646207      9.09927320      0.00259766 C
atom      38.28817495      1.62808123      0.00013683 C
atom     103.79017732      4.42954022      0.00234845 C
atom     102.44316428      4.89668965      0.00210928 C
atom      42.32887748      9.56676858      0.00073274 C
atom      93.55366721     11.90146556      0.00022652 C
atom      22.39471854     10.50028515     -0.00079880 C
atom      39.36558073      7.23167584      0.00028952 C
atom      92.74553130      3.02891363      0.00007420 C
atom      94.09252931      2.56177302      0.00033276 C
atom     107.83090831      3.02850690      0.00284703 C
atom     107.29200085     12.36819279      0.00281300 C
atom      22.12545040      2.56182086     -0.00078956 C
atom      41.52071129     11.90165008      0.00061299 C
atom     109.44699656      7.69816605      0.00295435 C
atom      21.31731197      4.89669015     -0.00075776 C
atom     108.10004167      1.62767865      0.00287001 C
atom      90.05185250      3.96274974     -0.00035735 C
atom      93.28439406      0.22689799      0.00017473 C
atom     105.67568082      7.69846793      0.00263206 C
atom     104.59829544      6.76439173      0.00247897 C
atom      36.94117016      7.69861139     -0.00004636 C
atom      36.67189601      6.29782368     -0.00008109 C
atom      91.12926066     11.43451605     -0.00020029 C
atom      41.52071170      5.36397329      0.00061289 C
atom      21.58658866      6.29747651     -0.00076913 C
atom      25.62726973      1.16079561     -0.00084851 C
atom      90.32112405      2.56196479     -0.00032021 C
atom      20.50919322      7.23155688     -0.00072002 C
atom      40.17369885      4.89680898      0.00040984 C
atom      24.54986286      2.09488291     -0.00084505 C
atom     108.90834391     10.50024484      0.00293898 C
atom      19.16217963      6.76439213     -0.00064503 C
atom      43.40629670      8.63269661      0.00089577 C
atom      23.20285688      1.62773621     -0.00082199 C
atom      88.70485193      4.42989246     -0.00052050 C
atom     108.63909482     11.90101451      0.00291982 C
atom      42.59809634     10.96757365      0.00077594 C
atom      23.74172376     10.96743202     -0.00083360 C
atom      24.01099850     12.36821886     -0.00083821 C
atom      89.51298949      0.22709061     -0.00042721 C
atom      19.97029825      4.42954068     -0.00069152 C
atom     107.02268526      7.23128778      0.00278524 C
atom      39.90445428      3.49601808      0.00037063 C
atom      87.89671482      8.63269619     -0.00059943 C
atom      44.75332453      9.09985742      0.00109789 C
atom     111.06365345     12.36785340      0.00299525 C
atom     106.21461510      4.89645941      0.00269312 C
atom      89.24371629      1.62787596     -0.00045987 C
atom      88.70485226     10.96756941     -0.00052049 C
atom      22.93359603      0.22695020     -0.00081496 C
atom      41.78999090      6.76475272      0.00065191 C
atom     109.44699615      1.16048928      0.00294425 C
atom     109.71650258     12.83505860      0.00296521 C
atom      88.43558237     12.36835522     -0.00054843 C
atom      91.93739651      0.69403876     -0.00006849 C
atom      90.85998788     12.83530154     -0.00024166 C
atom      43.13703112      7.23190539      0.00085628 C
atom     107.29200066      5.83051597      0.00280666 C
atom     111.33292600     10.96714877      0.00301125 C
atom     110.25544182     10.03308990      0.00299431 C
atom      16.73778822      7.23128803     -0.00047869 C
atom      86.81930696      7.69860967     -0.00068145 C
atom      87.08858129     12.83549877     -0.00066341 C
atom     108.63909457      5.36333773      0.00290420 C
atom     108.90834348      3.96256785      0.00291453 C
atom      42.32887795      3.02909160      0.00074092 C
atom      40.98186277      2.56193778      0.00053345 C
atom      87.08858134      6.29782184     -0.00066350 C
atom      20.77843811      8.63234772     -0.00073325 C
atom      18.89290013      5.36361259     -0.00062819 C
atom      21.58658852     12.83515340     -0.00076894 C
atom      20.50919338      0.69388000     -0.00071969 C
atom      20.77843843      2.09467076     -0.00073299 C
atom      37.74929794      5.36373939      0.00006190 C
atom      39.09630443      5.83088862      0.00025105 C
atom      39.36558095      0.69399904      0.00029124 C
atom      40.71259368      1.16114808      0.00049234 C
atom      43.94510136      4.89707674      0.00098748 C
atom      42.59809669      4.42989685      0.00078048 C
atom      19.70102904      3.02875070     -0.00067631 C
atom      44.21441688      6.29784761      0.00102272 C
atom      43.94510093     11.43475354      0.00098330 C
atom      41.78999085      0.22707578      0.00065632 C
atom     110.25544146      3.49541297      0.00295597 C
atom     112.68021065     10.50000182      0.00299432 C
atom      85.47230147      1.62807961     -0.00074536 C
atom      45.83075994      8.16579600      0.00125544 C
atom     110.52425533      2.09452218      0.00296087 C
atom      19.16217958      0.22671520     -0.00064445 C
atom      44.21441675     12.83552449      0.00103043 C
atom      16.46847255      5.83051609     -0.00045760 C
atom      43.40629701      2.09501965      0.00090952 C
atom      43.13703128      0.69422850      0.00086594 C
atom      47.17785871      8.63295022      0.00144354 C
atom      18.08479347      7.69846815     -0.00057564 C
atom      17.54585894      4.89645970     -0.00053747 C
atom      21.31731152     11.43436696     -0.00075767 C
atom     110.52425566      8.63219896      0.00298917 C
atom      19.70102857      9.56642767     -0.00067666 C
atom      86.28043931      3.96295146     -0.00071225 C
atom      85.20303289      3.02886671     -0.00075303 C
atom      86.01117871      5.36373777     -0.00072509 C
atom      19.97029789     10.96721750     -0.00069154 C
atom      45.02245791     10.50068577      0.00114181 C
atom      15.66043048      8.16535539     -0.00039433 C
atom      85.47230196      8.16575629     -0.00074546 C
atom      15.12137778      5.36333790     -0.00034872 C
atom      46.36941291     10.96787454      0.00134306 C
atom      87.62744560     10.03348190     -0.00062244 C
atom      45.56151099      6.76502640      0.00122161 C
atom      46.63891963      5.83098117      0.00138701 C
atom      87.62744512      3.49580493     -0.00062246 C
atom     112.14113677      0.22650925      0.00296296 C
atom      15.92956402      9.56618399     -0.00041546 C
atom     111.87108142      8.16492565      0.00297431 C
atom     109.71650268      6.29738165      0.00295463 C
atom      86.01117902     11.90141455     -0.00072492 C
atom      86.28043983     10.50062846     -0.00071216 C
atom      18.35401299      2.56159655     -0.00059281 C
atom      17.27659311      3.49566820     -0.00051752 C
atom      83.85602102      3.49601683     -0.00076503 C
atom     113.48839631     12.83479344      0.00292003 C
atom      84.66417145      5.83088716     -0.00076315 C
atom     111.87108098      1.62724888      0.00294851 C
atom      45.02245825      3.96300862      0.00115822 C
atom      44.75332489      2.56218026      0.00112024 C
atom      84.39489461      0.69399774     -0.00076520 C
atom      85.20303350      9.56654362     -0.00075297 C
atom      18.35401249      9.09927355     -0.00059366 C
atom      87.89671445      2.09501937     -0.00059942 C
atom      86.81930655      1.16093287     -0.00068138 C
atom     111.33292587      4.42947182      0.00295883 C
atom      15.66043096      1.62767872     -0.00039143 C
atom      84.66417167     12.36856397     -0.00076281 C
atom      18.08479378      1.16079138     -0.00057452 C
atom      18.89289972     11.90128939     -0.00062791 C
atom      14.04396879      6.29738165     -0.00025718 C
atom     111.06365336      5.83017649      0.00296695 C
atom      47.44667273     10.03384126      0.00148726 C
atom     113.75806989     11.43407057      0.00294176 C
atom      46.36941318      4.43019760      0.00136122 C
atom     112.14113694      6.76418609      0.00295021 C
atom      14.85212858      3.96256789     -0.00032479 C
atom      15.92956461      3.02850710     -0.00041366 C
atom      17.27659251     10.03334511     -0.00051831 C
atom      47.98607121      6.29818553      0.00157105 C
atom      83.04788099      1.16114706     -0.00075117 C
atom      14.31347561      1.16048941     -0.00027693 C
atom     115.10557598     10.96689112      0.00283022 C
atom      82.77861153      2.56193696     -0.00074345 C
atom      16.73778844      0.69361123     -0.00047681 C
atom      48.25534380      7.69889123      0.00158844 C
atom     114.29455072      2.09368510      0.00281250 C
atom      45.83076038      1.62811917      0.00128757 C
atom      14.85212810     10.50024488     -0.00032583 C
atom      17.54585846     11.43413638     -0.00053726 C
atom     115.37065857      3.02764721      0.00270960 C
atom      83.85602163     10.03369373     -0.00076479 C
atom      83.58677610      4.89680790     -0.00076234 C
atom      84.39489483      7.23167455     -0.00076549 C
atom      14.04396888     12.83505860     -0.00025366 C
atom      83.58677659     11.43448458     -0.00076185 C
atom     112.94803072      2.56124624      0.00289530 C
atom     112.68021053      3.96232472      0.00291753 C
atom     113.75806978      4.89639378      0.00285455 C
atom     113.48839622      6.29711653      0.00287883 C
atom     115.10557595      4.42921445      0.00273279 C
atom      81.43159536      3.02909121     -0.00067917 C
atom      46.63891948     12.36865805      0.00139595 C
atom      45.56151112      0.22734951      0.00124045 C
atom      49.60262980      8.16603707      0.00175078 C
atom      12.69681722      5.83017658     -0.00013493 C
atom     112.94803105      9.09892336      0.00295035 C
atom      52.02799892      7.69914640      0.00203430 C
atom     116.99100554      1.15956809      0.00255477 C
atom      49.06355587      5.36417675      0.00173720 C
atom      47.17785904      2.09527340      0.00149555 C
atom     116.99100593      7.69724492      0.00252621 C
atom      49.06355560     11.90185349      0.00173533 C
atom     116.18474524      5.36356337      0.00261488 C
atom     115.37065895      9.56532411      0.00278104 C
atom      82.23976230      5.36397256     -0.00072303 C
atom      13.50502970      3.49541307     -0.00020531 C
atom      47.98607127     12.83586244      0.00159950 C
atom     116.71631293      2.55946763      0.00256765 C
atom      80.35417511      2.09501986     -0.00059854 C
atom      47.44667313      3.49616430      0.00153123 C
atom     117.53237183      4.89699072      0.00244183 C
atom      81.16237617      4.42989667     -0.00066177 C
atom      48.79349992      3.96343668      0.00172367 C
atom      12.42754442      4.42947178     -0.00010635 C
atom      51.48825307      4.89738313      0.00205739 C
atom      48.79349951     10.50111365      0.00167485 C
atom      14.31347520      7.69816618     -0.00028153 C
atom      49.87045051      9.56711585      0.00179726 C
atom     116.18474534     11.90124007      0.00268879 C
atom      48.25534420      1.16121442      0.00165445 C
atom      12.42754418     10.96714873     -0.00010738 C
atom      11.61933276      6.76418604     -0.00003595 C
atom      15.12137751     11.90101467     -0.00034742 C
atom      16.46847235     12.36819290     -0.00045635 C
atom      82.23976271     11.90164935     -0.00072214 C
atom      52.83608352      5.36413256      0.00219870 C
atom      53.10717079      6.76479760      0.00218852 C
atom     115.91365860      0.22655105      0.00270261 C
atom     114.56583052      0.69330164      0.00282683 C
atom      52.29308248      9.10071389      0.00206542 C
atom      81.97048269      6.76475220     -0.00071009 C
atom     114.29455103      8.63136201      0.00285297 C
atom      82.77861204      9.09961396     -0.00074339 C
atom      83.04788129      7.69882384     -0.00075153 C
atom      80.62344128      0.69422847     -0.00062049 C
atom      81.97048275      0.22707526     -0.00070925 C
atom      50.41081692      5.83124426      0.00190067 C
atom      50.68049074      7.23196820      0.00188793 C
atom      49.87045096      3.02943896      0.00188533 C
atom      51.21697281      3.49699917      0.00205376 C
atom     118.34112351      7.23033265      0.00230451 C
atom      11.88938858      8.16492572     -0.00006133 C
atom     114.56583075      7.23097851      0.00280060 C
atom     115.91365869      6.76422806      0.00265650 C
atom     116.71631339      9.09714465      0.00259701 C
atom      10.81243810      9.09892329      0.00004530 C
atom      53.63873961      9.56889252      0.00222393 C
atom      49.60263025      1.62836035      0.00185293 C
atom      13.23621521      8.63219894     -0.00018572 C
atom      13.50502928     10.03309003     -0.00020822 C
atom     120.77123895      7.69886262      0.00189437 C
atom      78.73801224      3.96300977     -0.00043451 C
atom      51.21697242     10.03467600      0.00196751 C
atom      50.41081671     12.36892099      0.00192465 C
atom     121.05139578      6.30838415      0.00186289 C
atom      11.08025886      3.96232478      0.00002669 C
atom      12.69681712     12.36785347     -0.00013136 C
atom      79.81537042      4.89707714     -0.00055032 C
atom      79.54605456     12.83552514     -0.00052143 C
atom     119.41622647      8.16467543      0.00211744 C
atom      50.68049096      0.69429132      0.00198968 C
atom      81.43159583      9.56676818     -0.00067877 C
atom      13.23621555      2.09452215     -0.00017978 C
atom      80.62344144      7.23190536     -0.00062162 C
atom     117.78969287      3.49410735      0.00242315 C
atom     117.78969339     10.03178424      0.00242635 C
atom       8.38980852      9.56532405      0.00029365 C
atom      53.91343294      4.43111565      0.00233031 C
atom      10.81243842      2.56124616      0.00005442 C
atom       8.65489158     10.96689123      0.00026711 C
atom     118.34112313      0.69265584      0.00236724 C
atom     117.53237205     11.43466736      0.00248292 C
atom      54.45480018      7.23136971      0.00233981 C
atom     119.13137413      3.02401492      0.00223277 C
atom       9.46591727      8.63136205      0.00018008 C
atom     118.61589183      5.83060470      0.00226730 C
atom     119.13137465      9.56169169      0.00218352 C
atom      80.35417542      8.63269682     -0.00059873 C
atom      78.19895907      0.22735090     -0.00036594 C
atom      53.63873974      3.03121558      0.00232710 C
atom      52.29308272      2.56303694      0.00219919 C
atom      81.16237653     10.96757348     -0.00066067 C
atom      11.88938901      1.62724894     -0.00005264 C
atom     121.85751393      8.61748809      0.00170125 C
atom       8.38980890      3.02764711      0.00030198 C
atom      79.54605442      6.29784827     -0.00052360 C
atom      79.00714613      2.56218113     -0.00046473 C
atom      52.02799912      1.16146962      0.00216269 C
atom      79.81537086     11.43475394     -0.00054832 C
atom      54.71212268      8.63425321      0.00235520 C
atom      52.83608319     11.90180925      0.00218979 C
atom      51.48825268     11.43505974      0.00203677 C
atom     119.41622583      1.62699887      0.00219883 C
atom      79.00714648      9.09985829     -0.00046435 C
atom      78.73801259     10.50068692     -0.00043234 C
atom      53.91343282     10.96879240      0.00227182 C
atom      77.12154933     12.36866030     -0.00021734 C
atom      55.53832330      6.29775499      0.00245268 C
atom      78.19895920      6.76502779     -0.00036881 C
atom      77.39105644     10.96787649     -0.00025645 C
atom     118.61589177     12.36828144      0.00231291 C
atom      10.27207260      6.29711657      0.00009602 C
atom       9.19463726      7.23097842      0.00020165 C
atom      11.61933297      0.22650917     -0.00002844 C
atom     119.96639627      5.36679390      0.00205579 C
atom     120.20310182      3.95430265      0.00203566 C
atom      53.10717065      0.22712057      0.00224746 C
atom       7.57572151     11.90124003      0.00037508 C
atom       8.65489178      4.42921445      0.00027640 C
atom      10.00239878      4.89639370      0.00013308 C
atom      11.08025859     10.50000190      0.00002219 C
atom       7.84680859      0.22655110      0.00034759 C
atom     119.96639626     11.90447055      0.00206832 C
atom       7.04415376      2.55946767      0.00043725 C
atom      77.39105616      4.43019956     -0.00026033 C
atom      77.92970974      8.16579767     -0.00033292 C
atom      77.92970932      1.62812085     -0.00033176 C
atom      54.71212259      2.09657619      0.00238903 C
atom       7.57572172      5.36356326      0.00038184 C
atom       5.97077314      3.49410727      0.00054309 C
atom       9.19463750      0.69330155      0.00021195 C
atom       9.46591756      2.09368512      0.00018894 C
atom       6.22809441      4.89699073      0.00051768 C
atom      56.88883131      6.76156679      0.00257112 C
atom      56.05380753      9.10434527      0.00248608 C
atom      56.33865998     10.50136204      0.00250391 C
atom      54.45480020      0.69369270      0.00236011 C
atom     120.20310214     10.49197953      0.00200736 C
atom       5.41934228      7.23033265      0.00059750 C
atom      55.26355360     11.43570427      0.00240572 C
atom       6.76946056      7.69724480      0.00046110 C
atom       7.84680852      6.76422805      0.00034577 C
atom      77.12154919      5.83098343     -0.00022188 C
atom      10.27207256     12.83479346      0.00010291 C
atom      10.00239847     11.43407051      0.00012975 C
atom       6.76946095      1.15956802      0.00045906 C
atom      57.12553887      8.17405800      0.00259038 C
atom       4.34423876      8.16467537      0.00069625 C
atom     121.53300228     10.01514447      0.00175778 C
atom      55.26355380      4.89802751      0.00243187 C
atom       7.04415333      9.09714460      0.00043178 C
atom       5.97077265     10.03178408      0.00053941 C
atom       5.14457377      5.83060462      0.00061659 C
atom     121.53300192      3.47746765      0.00180279 C
atom       4.62909074      9.56169169      0.00066606 C
atom       3.79406880      5.36679385      0.00072096 C
atom       5.14457382     12.36828132      0.00060846 C
atom       6.22809413     11.43466731      0.00050929 C
atom     122.57015514     10.97513021      0.00157222 C
atom      56.33865991      3.96368482      0.00250210 C
atom      56.05380741      2.56666805      0.00248220 C
atom       3.55736275     10.49197947      0.00074187 C
atom      74.96696727     10.50111751      0.00013289 C
atom       3.55736310      3.95430253      0.00073792 C
atom      57.97383478      5.81997643      0.00264302 C
atom      75.50512327      7.69889477      0.00003532 C
atom     121.85751328      2.07981140      0.00175256 C
atom     120.77123826      1.16118596      0.00195455 C
atom      75.77439637     12.83586565     -0.00000544 C
atom       5.41934270      0.69265578      0.00058715 C
atom       4.34423945      1.62699870      0.00068361 C
atom       4.62909129      3.02401486      0.00065999 C
atom      75.50512290      1.16121796      0.00003802 C
atom      74.69691064     11.90185767      0.00018400 C
atom      76.58260949      2.09527597     -0.00013874 C
atom      76.31379481      3.49616716     -0.00009852 C
atom       2.22746221     10.01514446      0.00084467 C
atom       1.90295048      8.61748802      0.00087810 C
atom      58.45544341      8.65089271      0.00270024 C
atom      76.58260981      8.63295278     -0.00013897 C
atom      76.31379522     10.03384412     -0.00009495 C
atom      73.89001481      9.56712074      0.00032789 C
atom      57.12553883      1.63638100      0.00257563 C
atom       2.98922579      7.69886258      0.00079623 C
atom       2.70906884      6.30838406      0.00081322 C
atom       3.79406877     11.90447056      0.00072088 C
atom      57.69367628      4.42949816      0.00261743 C
atom      74.15783605      8.16604163      0.00027650 C
atom     121.05139538     12.84606113      0.00188566 C
atom      58.77995511      3.51087288      0.00269992 C
atom      74.15783564      1.62836493      0.00027678 C
atom       2.98922646      1.16118600      0.00079173 C
atom      58.77995532     10.04854983      0.00268890 C
atom      73.34964834     12.36892621      0.00044029 C
atom     122.41360561     12.39077908      0.00163240 C
atom      58.45544321      2.11321598      0.00269224 C
atom      72.27221048      4.89738932      0.00065443 C
atom       1.19030906     10.97513015      0.00092344 C
atom      73.34964815      5.83124947      0.00043412 C
atom      72.54349169     10.03468191      0.00059321 C
atom      73.07997353      0.69429683      0.00048590 C
atom      56.88883138      0.22388976      0.00255309 C
atom      55.53832313     12.83543178      0.00243988 C
atom       1.34685866     12.39077908      0.00093592 C
atom       2.70906922     12.84606111      0.00081539 C
atom      57.69367648     10.96717499      0.00260233 C
atom      73.07997368      7.23197369      0.00048593 C
atom      72.27221089     11.43506594      0.00065847 C
atom       2.22746257      3.47746767      0.00084152 C
atom       1.90295110      2.07981139      0.00088107 C
atom      75.77439643      6.29818875     -0.00001094 C
atom      74.69691037      5.36418093      0.00017663 C
atom      71.73246415      1.16147604      0.00075217 C
atom      70.65329108      6.76480485      0.00099978 C
atom      74.96696685      3.96344054      0.00012700 C
atom      70.92437881      5.36413957      0.00094418 C
atom      71.73246433      7.69915283      0.00076107 C
atom      73.89001433      3.02944385      0.00032380 C
atom      72.54349126      3.49700508      0.00059110 C
atom      71.46737997      2.56304362      0.00081361 C
atom      70.12172167      3.03122291      0.00112020 C
atom      71.46738023      9.10072059      0.00081424 C
atom      69.04833744      2.09658396      0.00136905 C
atom      69.30566042      7.23137741      0.00129714 C
atom      70.65329123      0.22712781      0.00099253 C
atom      69.30566042      0.69370041      0.00129918 C
atom      68.22213635     12.83543951      0.00152776 C
atom      59.49260228      1.15323317      0.00277972 C
atom      70.92437914     11.90181626      0.00093629 C
atom      57.97383484     12.35765324      0.00262231 C
atom      68.22213616      6.29776273      0.00154803 C
atom      69.84702806      4.43112317      0.00118794 C
atom      68.49690588      4.89803508      0.00149630 C
atom      67.42179847     10.50136952      0.00167840 C
atom      67.70665105      9.10435275      0.00162604 C
atom      66.87162685      0.22389688      0.00183180 C
atom      66.63491881      8.17406503      0.00187867 C
atom      66.87162689      6.76157390      0.00183885 C
atom      70.12172182      9.56889981      0.00110420 C
atom      69.04833733      8.63426097      0.00134139 C
atom      67.70665120      2.56667552      0.00167407 C
atom      67.42179857      3.96369230      0.00174044 C
atom      69.84702821     10.96879990      0.00116218 C
atom      68.49690611     11.43571181      0.00145225 C
atom      66.06678046     10.96718145      0.00197395 C
atom      65.30501327      8.65089839      0.00217433 C
atom      64.98050130     10.04855518      0.00221630 C
atom      65.78662237      5.81998277      0.00206696 C
atom      65.78662232     12.35765961      0.00204703 C
atom      66.63491888      1.63638803      0.00189968 C
atom      64.26785477      7.69091428      0.00242057 C
atom      66.06678065      4.42950458      0.00201786 C
atom      64.42440646      6.27526368      0.00234088 C
atom      64.26785480      1.15323758      0.00242958 C
atom      65.30501346      2.11322164      0.00220004 C
atom      64.98050150      3.51087820      0.00225090 C
atom      64.42440650     12.81294061      0.00233125 C
atom     123.23509358      1.60536803      0.00151017 C
atom      63.60291512     10.52299670      0.00246507 C
atom     123.55967358      0.20976227      0.00145367 C
atom      60.15754033     10.52299338      0.00272690 C
atom     122.57015532      4.43745302      0.00159860 C
atom      60.15754025      3.98531627      0.00274716 C
atom      63.60291519      3.98531959      0.00249312 C
atom       0.52537050      1.60536803      0.00102605 C
atom     123.23509437      8.14304492      0.00147464 C
atom      60.48212152     11.91860018      0.00269947 C
atom      59.33604976     12.81293627      0.00270539 C
atom       1.19030887      4.43745298      0.00092737 C
atom       1.34685832      5.85310200      0.00093200 C
atom      59.49260232      7.69090985      0.00278806 C
atom      60.48212151      5.38092328      0.00272144 C
atom      59.33604982      6.27525933      0.00272434 C
atom     122.41360596      5.85310200      0.00163082 C
atom     123.55967418      6.74743884      0.00144353 C
atom       0.52536972      8.14304492      0.00100983 C
atom      60.77120851      8.17707624      0.00287595 C
atom     123.84875684     10.48896342      0.00132734 C
atom     126.06677910      3.95128563      0.00104297 C
atom      62.98923863      8.17707838      0.00270065 C
atom      60.77120848      1.63939958      0.00287961 C
atom     124.95776795     11.34334426      0.00116970 C
atom     126.06677912     10.48896342      0.00102630 C
atom      61.88022405      0.78501992      0.00282345 C
atom      61.88022405      7.32269664      0.00282143 C
atom     124.95776795      4.80566642      0.00119007 C
atom     123.84875685      3.95128562      0.00136375 C
atom     124.95776793     12.73305487      0.00122443 C
atom       0.20079048      0.20976225      0.00106952 C
atom      63.27833518     11.91860285      0.00249284 C
atom      61.88022353     12.47066174      0.00269139 C
atom      61.88022353      5.93298504      0.00270485 C
atom      63.27833521      5.38092595      0.00250968 C
atom       0.20078988      6.74743883      0.00105791 C
atom     124.95776793      6.19537729      0.00122342 C
atom      62.98923865      1.63940172      0.00271638 C
atom     124.23654853      9.13192131      0.00128434 C
atom     125.67898738      9.13192131      0.00108938 C
atom      62.60144581      2.99644412      0.00271628 C
atom      61.15900085      2.99644259      0.00282237 C
atom     124.23654855      2.59424351      0.00132226 C
atom     125.67898735      2.59424351      0.00111430 C
atom      62.60144564      9.53412105      0.00269188 C
atom      61.15900102      9.53411952      0.00280508 C


==> anc/geometry.in.018_5757.2D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    124.71935053      0.00000000      0.00000000
lattice_vector      0.00000000     21.96067963      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
atom      93.76590278     16.97202075      0.00000000 C
  constrain_relaxation z
atom      95.44966544     15.16487304      0.00000000 C
  constrain_relaxation z
atom      96.49192979     16.13797444      0.00000000 C
  constrain_relaxation z
atom      94.08637780     15.58212278      0.00000000 C
  constrain_relaxation z
atom      96.17151781     17.52788172      0.00000000 C
  constrain_relaxation z
atom      94.80822864     17.94508961      0.00000000 C
  constrain_relaxation z
atom      93.04404587     14.60905518      0.00000000 C
  constrain_relaxation z
atom      95.77017596     13.77499137      0.00000000 C
  constrain_relaxation z
atom      94.48776672     19.33497063      0.00000000 C
  constrain_relaxation z
atom      94.72791538     12.80196261      0.00000000 C
  constrain_relaxation z
atom      93.36457577     13.21918869      0.00000000 C
  constrain_relaxation z
atom      97.13343755     13.35770143      0.00000000 C
  constrain_relaxation z
atom      30.51549078     16.69402488      0.00000000 C
  constrain_relaxation z
atom      31.23713676     14.33134997      0.00000000 C
  constrain_relaxation z
atom      98.89729598     16.69386470      0.00000000 C
  constrain_relaxation z
atom      92.40257327     17.38923452      0.00000000 C
  constrain_relaxation z
atom      95.53014012     20.30802808      0.00000000 C
  constrain_relaxation z
atom      32.60066483     14.74847810      0.00000000 C
  constrain_relaxation z
atom      29.47309912     17.66694991      0.00000000 C
  constrain_relaxation z
atom      36.04911591     13.21989202      0.00000000 C
  constrain_relaxation z
atom      95.20962047     21.69786740      0.00000000 C
  constrain_relaxation z
atom      98.17558844     14.33077850      0.00000000 C
  constrain_relaxation z
atom      97.85513297     15.72071293      0.00000000 C
  constrain_relaxation z
atom      89.99688233     16.83340640      0.00000000 C
  constrain_relaxation z
atom      30.19473312     15.30426631      0.00000000 C
  constrain_relaxation z
atom      98.57705527     18.08380525      0.00000000 C
  constrain_relaxation z
atom      99.53872571     13.91337903      0.00000000 C
  constrain_relaxation z
atom     100.58068714     14.88655939      0.00000000 C
  constrain_relaxation z
atom      99.61934905     19.05699161      0.00000000 C
  constrain_relaxation z
atom      91.36022210     16.41616424      0.00000000 C
  constrain_relaxation z
atom      91.68070863     15.02626275      0.00000000 C
  constrain_relaxation z
atom      95.04854763     11.41212421      0.00000000 C
  constrain_relaxation z
atom      88.95453739     15.86031482      0.00000000 C
  constrain_relaxation z
atom      96.89347709     19.89090183      0.00000000 C
  constrain_relaxation z
atom      97.21383822     18.50099766      0.00000000 C
  constrain_relaxation z
atom      99.29917060     20.44690066      0.00000000 C
  constrain_relaxation z
atom      29.79385436     19.05671900      0.00000000 C
  constrain_relaxation z
atom      88.31298848     18.64059302      0.00000000 C
  constrain_relaxation z
atom      97.45410662     11.96785426      0.00000000 C
  constrain_relaxation z
atom      93.84619009      0.15433112      0.00000000 C
  constrain_relaxation z
atom      92.08203946     18.77911610      0.00000000 C
  constrain_relaxation z
atom      35.00667808     14.19275006      0.00000000 C
  constrain_relaxation z
atom      92.64281373     10.85635854      0.00000000 C
  constrain_relaxation z
atom      36.77044705     10.85731565      0.00000000 C
  constrain_relaxation z
atom      31.15733315     19.47387722      0.00000000 C
  constrain_relaxation z
atom      33.64309028     13.77558501      0.00000000 C
  constrain_relaxation z
atom      33.32226093     12.38582862      0.00000000 C
  constrain_relaxation z
atom      94.00623111     10.43917358      0.00000000 C
  constrain_relaxation z
atom      31.87901999     17.11115688      0.00000000 C
  constrain_relaxation z
atom      32.19976046     18.50092499      0.00000000 C
  constrain_relaxation z
atom     100.26036226     16.27655100      0.00000000 C
  constrain_relaxation z
atom      97.93586573     20.86397257      0.00000000 C
  constrain_relaxation z
atom      96.25204433      0.71020001      0.00000000 C
  constrain_relaxation z
atom      89.67634460     18.22330654      0.00000000 C
  constrain_relaxation z
atom      35.72813180     11.83015997      0.00000000 C
  constrain_relaxation z
atom      32.92147223     16.13823129      0.00000000 C
  constrain_relaxation z
atom      34.28506067     16.55533530      0.00000000 C
  constrain_relaxation z
atom      30.91637269     12.94159065      0.00000000 C
  constrain_relaxation z
atom      89.03457550     21.00347629      0.00000000 C
  constrain_relaxation z
atom      31.95875948     11.96864385      0.00000000 C
  constrain_relaxation z
atom     101.94363075     14.46907114      0.00000000 C
  constrain_relaxation z
atom      26.34581725     20.58542510      0.00000000 C
  constrain_relaxation z
atom      27.38806461     19.61248071      0.00000000 C
  constrain_relaxation z
atom      93.12439945     19.75216536      0.00000000 C
  constrain_relaxation z
atom      92.80380849     21.14201644      0.00000000 C
  constrain_relaxation z
atom      97.61546665      0.29312221      0.00000000 C
  constrain_relaxation z
atom      38.13400378     11.27464031      0.00000000 C
  constrain_relaxation z
atom      34.60579869     17.94508869      0.00000000 C
  constrain_relaxation z
atom      28.75150303     20.02968725      0.00000000 C
  constrain_relaxation z
atom     100.34163210     21.42001199      0.00000000 C
  constrain_relaxation z
atom      87.59122434     16.27755786      0.00000000 C
  constrain_relaxation z
atom      34.36460928     11.41291690      0.00000000 C
  constrain_relaxation z
atom      24.98242706     20.16815267      0.00000000 C
  constrain_relaxation z
atom     100.02135399      0.84916264      0.00000000 C
  constrain_relaxation z
atom      90.63834141     14.05320868      0.00000000 C
  constrain_relaxation z
atom      87.99227622     20.03047321      0.00000000 C
  constrain_relaxation z
atom      92.32221418     12.24615571      0.00000000 C
  constrain_relaxation z
atom      90.95882284     12.66333531      0.00000000 C
  constrain_relaxation z
atom      35.32756015     15.58246583      0.00000000 C
  constrain_relaxation z
atom      38.45521653     12.66431718      0.00000000 C
  constrain_relaxation z
atom      37.41279501     13.63707246      0.00000000 C
  constrain_relaxation z
atom      23.94028172     21.14107750      0.00000000 C
  constrain_relaxation z
atom      93.52553808      1.54413802      0.00000000 C
  constrain_relaxation z
atom     101.30243338     17.24983296      0.00000000 C
  constrain_relaxation z
atom      87.27071664     17.66751941      0.00000000 C
  constrain_relaxation z
atom      91.44037368     21.55920428      0.00000000 C
  constrain_relaxation z
atom      27.78883403     15.86006375      0.00000000 C
  constrain_relaxation z
atom      24.66150599     18.77842990      0.00000000 C
  constrain_relaxation z
atom     100.98245867     18.63988252      0.00000000 C
  constrain_relaxation z
atom      90.39801562     20.58621038      0.00000000 C
  constrain_relaxation z
atom      90.71866086     19.19634503      0.00000000 C
  constrain_relaxation z
atom      98.81740254     11.55050090      0.00000000 C
  constrain_relaxation z
atom      94.32695243      9.04938844      0.00000000 C
  constrain_relaxation z
atom      98.33737352      2.65586917      0.00000000 C
  constrain_relaxation z
atom      98.65792762      1.26612059      0.00000000 C
  constrain_relaxation z
atom      96.41191435     10.99484793      0.00000000 C
  constrain_relaxation z
atom      36.69122494     15.99952596      0.00000000 C
  constrain_relaxation z
atom      37.73380603     15.02674600      0.00000000 C
  constrain_relaxation z
atom     102.98528209     15.44238647      0.00000000 C
  constrain_relaxation z
atom      22.25580809     19.33401861      0.00000000 C
  constrain_relaxation z
atom      95.93143485      2.09999595      0.00000000 C
  constrain_relaxation z
atom      38.37576856     17.80619704      0.00000000 C
  constrain_relaxation z
atom      39.81899656     13.08155794      0.00000000 C
  constrain_relaxation z
atom      95.69042048      8.63220152      0.00000000 C
  constrain_relaxation z
atom     101.70490515     21.00307051      0.00000000 C
  constrain_relaxation z
atom     102.66528490     16.83248229      0.00000000 C
  constrain_relaxation z
atom      99.37985921      3.62878017      0.00000000 C
  constrain_relaxation z
atom      28.83122893     14.88713233      0.00000000 C
  constrain_relaxation z
atom      86.62884713     20.44780853      0.00000000 C
  constrain_relaxation z
atom      85.58667673     19.47481155      0.00000000 C
  constrain_relaxation z
atom     106.03124215     13.21658709      0.00000000 C
  constrain_relaxation z
atom      30.75619688      1.26584952      0.00000000 C
  constrain_relaxation z
atom      37.01203777     17.38924536      0.00000000 C
  constrain_relaxation z
atom      83.18132213     18.91924194      0.00000000 C
  constrain_relaxation z
atom      32.68036886      9.60591105      0.00000000 C
  constrain_relaxation z
atom      29.71386257      2.23890441      0.00000000 C
  constrain_relaxation z
atom      96.97386969      3.07293184      0.00000000 C
  constrain_relaxation z
atom      89.27498532     14.47039724      0.00000000 C
  constrain_relaxation z
atom      39.41852789     16.83343015      0.00000000 C
  constrain_relaxation z
atom      39.17620523     10.30181417      0.00000000 C
  constrain_relaxation z
atom      92.16204091      1.96129499      0.00000000 C
  constrain_relaxation z
atom      87.35021887      0.84985324      0.00000000 C
  constrain_relaxation z
atom      26.42533872     15.44294595      0.00000000 C
  constrain_relaxation z
atom      28.10961457     17.24980843      0.00000000 C
  constrain_relaxation z
atom     104.34790332     15.02469078      0.00000000 C
  constrain_relaxation z
atom      41.50434062     14.88819998      0.00000000 C
  constrain_relaxation z
atom     102.02475367     19.61315076      0.00000000 C
  constrain_relaxation z
atom      34.04379093     10.02316721      0.00000000 C
  constrain_relaxation z
atom      36.44949353      9.46750676      0.00000000 C
  constrain_relaxation z
atom      81.81809543     19.33695607      0.00000000 C
  constrain_relaxation z
atom      38.69633926     19.19591241      0.00000000 C
  constrain_relaxation z
atom      27.06727036     18.22272371      0.00000000 C
  constrain_relaxation z
atom      25.70379336     17.80553497      0.00000000 C
  constrain_relaxation z
atom      39.09761829     15.44381441      0.00000000 C
  constrain_relaxation z
atom      40.14029492     14.47115300      0.00000000 C
  constrain_relaxation z
atom      93.28457655      8.07643865      0.00000000 C
  constrain_relaxation z
atom      35.96941107     18.36213280      0.00000000 C
  constrain_relaxation z
atom     104.66859335     13.63458302      0.00000000 C
  constrain_relaxation z
atom     103.62730049     12.66133205      0.00000000 C
  constrain_relaxation z
atom      99.85940571     12.52350917      0.00000000 C
  constrain_relaxation z
atom      26.66658793      0.01453276      0.00000000 C
  constrain_relaxation z
atom     102.42740482      1.40526246      0.00000000 C
  constrain_relaxation z
atom     101.06390718      1.82211539      0.00000000 C
  constrain_relaxation z
atom      88.71375639      0.43260450      0.00000000 C
  constrain_relaxation z
atom      23.29800824     18.36121219      0.00000000 C
  constrain_relaxation z
atom      91.11963905      0.98833553      0.00000000 C
  constrain_relaxation z
atom      41.82539988     16.27770621      0.00000000 C
  constrain_relaxation z
atom      37.65359972     20.16883447      0.00000000 C
  constrain_relaxation z
atom     100.74341577      3.21180017      0.00000000 C
  constrain_relaxation z
atom      96.73269428      9.60512879      0.00000000 C
  constrain_relaxation z
atom      98.09610735      9.18785784      0.00000000 C
  constrain_relaxation z
atom     105.38915429     15.99830982      0.00000000 C
  constrain_relaxation z
atom      99.05910645      5.01847642      0.00000000 C
  constrain_relaxation z
atom     105.06972902     17.38870357      0.00000000 C
  constrain_relaxation z
atom      88.55297178     12.10740133      0.00000000 C
  constrain_relaxation z
atom      29.55290190     12.52443978      0.00000000 C
  constrain_relaxation z
atom      25.62442339      0.98755858      0.00000000 C
  constrain_relaxation z
atom      32.11957132      1.68304235      0.00000000 C
  constrain_relaxation z
atom      90.23694415     10.30050723      0.00000000 C
  constrain_relaxation z
atom      89.91639154     11.69030224      0.00000000 C
  constrain_relaxation z
atom      40.78241682     17.25025391      0.00000000 C
  constrain_relaxation z
atom      35.08608059      9.05017823      0.00000000 C
  constrain_relaxation z
atom      88.23256536     13.49730725      0.00000000 C
  constrain_relaxation z
atom      26.10464678     14.05321728      0.00000000 C
  constrain_relaxation z
atom      88.07167920      3.21247356      0.00000000 C
  constrain_relaxation z
atom     102.26433890     13.07907958      0.00000000 C
  constrain_relaxation z
atom     101.22257282     12.10600553      0.00000000 C
  constrain_relaxation z
atom      22.57692851     20.72367678      0.00000000 C
  constrain_relaxation z
atom      30.43561179     21.83668060      0.00000000 C
  constrain_relaxation z
atom      29.07221451     21.41948765      0.00000000 C
  constrain_relaxation z
atom     103.70720477     17.80598897      0.00000000 C
  constrain_relaxation z
atom      38.85501267      8.91199994      0.00000000 C
  constrain_relaxation z
atom     106.11150820     18.36249295      0.00000000 C
  constrain_relaxation z
atom     106.75123241     15.58037829      0.00000000 C
  constrain_relaxation z
atom      98.41704916      7.79814008      0.00000000 C
  constrain_relaxation z
atom      42.54711664     13.91577683      0.00000000 C
  constrain_relaxation z
atom      24.90296134      3.35051558      0.00000000 C
  constrain_relaxation z
atom      86.54892144     15.30442972      0.00000000 C
  constrain_relaxation z
atom      85.90742478     18.08489891      0.00000000 C
  constrain_relaxation z
atom      91.84126990      3.35107181      0.00000000 C
  constrain_relaxation z
atom      40.53980290     10.71930118      0.00000000 C
  constrain_relaxation z
atom      31.47798697     20.86368417      0.00000000 C
  constrain_relaxation z
atom      33.40203196      7.24303389      0.00000000 C
  constrain_relaxation z
atom      25.94507896      2.37741522      0.00000000 C
  constrain_relaxation z
atom      86.30789353     21.83763773      0.00000000 C
  constrain_relaxation z
atom      42.22537700     12.52632563      0.00000000 C
  constrain_relaxation z
atom      40.86142524     12.10892918      0.00000000 C
  constrain_relaxation z
atom     107.47354958     17.94524214      0.00000000 C
  constrain_relaxation z
atom     107.79181054     16.55456629      0.00000000 C
  constrain_relaxation z
atom      88.79330483      5.57506733      0.00000000 C
  constrain_relaxation z
atom      27.14705472     13.08029015      0.00000000 C
  constrain_relaxation z
atom      28.51050735     13.49738092      0.00000000 C
  constrain_relaxation z
atom     106.35322269     11.82663554      0.00000000 C
  constrain_relaxation z
atom      28.35054067      1.82166682      0.00000000 C
  constrain_relaxation z
atom      28.02992639      0.43181456      0.00000000 C
  constrain_relaxation z
atom      87.75079247      4.60219863      0.00000000 C
  constrain_relaxation z
atom      23.53985692      2.93310559      0.00000000 C
  constrain_relaxation z
atom      27.30831390      2.79472131      0.00000000 C
  constrain_relaxation z
atom      87.02923187      2.23960442      0.00000000 C
  constrain_relaxation z
atom      86.86922374     13.91447306      0.00000000 C
  constrain_relaxation z
atom     100.10152744      5.99128464      0.00000000 C
  constrain_relaxation z
atom      84.22331156     19.89229422      0.00000000 C
  constrain_relaxation z
atom      33.08150028      5.85314170      0.00000000 C
  constrain_relaxation z
atom      37.49165798      8.49452519      0.00000000 C
  constrain_relaxation z
atom      89.51508883      7.93772973      0.00000000 C
  constrain_relaxation z
atom      33.56328752     18.91801199      0.00000000 C
  constrain_relaxation z
atom      33.88392409     20.30781857      0.00000000 C
  constrain_relaxation z
atom      97.69556921      5.43555844      0.00000000 C
  constrain_relaxation z
atom      90.87863039      7.52065275      0.00000000 C
  constrain_relaxation z
atom     104.43015766     20.16952269      0.00000000 C
  constrain_relaxation z
atom     103.38772824     19.19612076      0.00000000 C
  constrain_relaxation z
atom      87.51046824     11.13436630      0.00000000 C
  constrain_relaxation z
atom      89.19444535      9.32752303      0.00000000 C
  constrain_relaxation z
atom      31.71817850      5.43589750      0.00000000 C
  constrain_relaxation z
atom      22.97707842     16.97156267      0.00000000 C
  constrain_relaxation z
atom     110.19260117     17.11138797      0.00000000 C
  constrain_relaxation z
atom     107.07167941     14.19010241      0.00000000 C
  constrain_relaxation z
atom      83.90211818     21.28212724      0.00000000 C
  constrain_relaxation z
atom      80.77651439     18.36373509      0.00000000 C
  constrain_relaxation z
atom      36.29001852     19.75190199      0.00000000 C
  constrain_relaxation z
atom     101.46514643      5.57418390      0.00000000 C
  constrain_relaxation z
atom     101.78596874      4.18460100      0.00000000 C
  constrain_relaxation z
atom      84.94432638      0.29432504      0.00000000 C
  constrain_relaxation z
atom      97.37472799      6.82526075      0.00000000 C
  constrain_relaxation z
atom      96.01122310      7.24244282      0.00000000 C
  constrain_relaxation z
atom      88.47256048      6.96481943      0.00000000 C
  constrain_relaxation z
atom     103.94872467     11.27155164      0.00000000 C
  constrain_relaxation z
atom      39.89699761      7.93896005      0.00000000 C
  constrain_relaxation z
atom      89.75611841      1.40552989      0.00000000 C
  constrain_relaxation z
atom      89.43528370      2.79530485      0.00000000 C
  constrain_relaxation z
atom      40.06005838     19.61272991      0.00000000 C
  constrain_relaxation z
atom      41.10306474     18.63989388      0.00000000 C
  constrain_relaxation z
atom      25.38296549     16.41583539      0.00000000 C
  constrain_relaxation z
atom      96.65316600      4.46267248      0.00000000 C
  constrain_relaxation z
atom      94.96885004      6.26953728      0.00000000 C
  constrain_relaxation z
atom      99.13829937     10.16075580      0.00000000 C
  constrain_relaxation z
atom     102.50759570      6.54688476      0.00000000 C
  constrain_relaxation z
atom      24.74117816     13.63615521      0.00000000 C
  constrain_relaxation z
atom      34.76537229      7.66031499      0.00000000 C
  constrain_relaxation z
atom      26.58657688      5.15771744      0.00000000 C
  constrain_relaxation z
atom      87.83092185      9.74457257      0.00000000 C
  constrain_relaxation z
atom      20.89227862     18.91672962      0.00000000 C
  constrain_relaxation z
atom      24.01946291     15.99874778      0.00000000 C
  constrain_relaxation z
atom      31.39770017      4.04599636      0.00000000 C
  constrain_relaxation z
atom      95.28964069      4.87978837      0.00000000 C
  constrain_relaxation z
atom      84.86528179     17.11173960      0.00000000 C
  constrain_relaxation z
atom      85.18568493     15.72171484      0.00000000 C
  constrain_relaxation z
atom     102.18639024      7.93644595      0.00000000 C
  constrain_relaxation z
atom      30.67584725      6.40896962      0.00000000 C
  constrain_relaxation z
atom      91.60041643      9.88338315      0.00000000 C
  constrain_relaxation z
atom      91.92107931      8.49358934      0.00000000 C
  constrain_relaxation z
atom      43.51039589     18.08390576      0.00000000 C
  constrain_relaxation z
atom      29.31254105      5.99175538      0.00000000 C
  constrain_relaxation z
atom     105.79296388     19.75272976      0.00000000 C
  constrain_relaxation z
atom      35.24743620     20.72488101      0.00000000 C
  constrain_relaxation z
atom     108.43380428     13.77162341      0.00000000 C
  constrain_relaxation z
atom     108.75660726     12.38158660      0.00000000 C
  constrain_relaxation z
atom      90.15690876      5.15796585      0.00000000 C
  constrain_relaxation z
atom      90.47772241      3.76820498      0.00000000 C
  constrain_relaxation z
atom      25.22340386      4.74045184      0.00000000 C
  constrain_relaxation z
atom      43.91144313     14.33286409      0.00000000 C
  constrain_relaxation z
atom      20.17164404     21.27905600      0.00000000 C
  constrain_relaxation z
atom      30.03438258      3.62878073      0.00000000 C
  constrain_relaxation z
atom      39.57620005      6.54892700      0.00000000 C
  constrain_relaxation z
atom     110.11954285     11.96312320      0.00000000 C
  constrain_relaxation z
atom     105.31201169     10.85378591      0.00000000 C
  constrain_relaxation z
atom      82.53851274     21.69962141      0.00000000 C
  constrain_relaxation z
atom      94.56795235      2.51709150      0.00000000 C
  constrain_relaxation z
atom      94.24722103      3.90685701      0.00000000 C
  constrain_relaxation z
atom     108.51543751     18.91942296      0.00000000 C
  constrain_relaxation z
atom      85.82676839     12.94132773      0.00000000 C
  constrain_relaxation z
atom      84.62311427      1.68402130      0.00000000 C
  constrain_relaxation z
atom      37.17091302      7.10462489      0.00000000 C
  constrain_relaxation z
atom      28.99207622      4.60186099      0.00000000 C
  constrain_relaxation z
atom      27.62881244      4.18460601      0.00000000 C
  constrain_relaxation z
atom      34.12382882      4.88004623      0.00000000 C
  constrain_relaxation z
atom      42.94533333     10.16424124      0.00000000 C
  constrain_relaxation z
atom      21.53496723     21.69659412      0.00000000 C
  constrain_relaxation z
atom      33.16198274      0.70998944      0.00000000 C
  constrain_relaxation z
atom      32.84144321     21.28082216      0.00000000 C
  constrain_relaxation z
atom     102.90705049     10.29873970      0.00000000 C
  constrain_relaxation z
atom      43.18959141     16.69449688      0.00000000 C
  constrain_relaxation z
atom      81.09732194     16.97357023      0.00000000 C
  constrain_relaxation z
atom      86.14701930     11.55140680      0.00000000 C
  constrain_relaxation z
atom      44.23285326     15.72225102      0.00000000 C
  constrain_relaxation z
atom      87.10893625      7.38185581      0.00000000 C
  constrain_relaxation z
atom      82.46022549     16.55591753      0.00000000 C
  constrain_relaxation z
atom      83.50212218     17.52919949      0.00000000 C
  constrain_relaxation z
atom      92.88369233      4.32399223      0.00000000 C
  constrain_relaxation z
atom     102.74748507      0.01551324      0.00000000 C
  constrain_relaxation z
atom      35.48712978      5.29729105      0.00000000 C
  constrain_relaxation z
atom      35.80763313      6.68724759      0.00000000 C
  constrain_relaxation z
atom     101.54368732     10.71626408      0.00000000 C
  constrain_relaxation z
atom      37.89264926      4.74144598      0.00000000 C
  constrain_relaxation z
atom      38.21304804      6.13146920      0.00000000 C
  constrain_relaxation z
atom     103.47015830      2.37813943      0.00000000 C
  constrain_relaxation z
atom      83.25932345      2.10126933      0.00000000 C
  constrain_relaxation z
atom      40.38023758     21.00251796      0.00000000 C
  constrain_relaxation z
atom     104.19232553      4.74033010      0.00000000 C
  constrain_relaxation z
atom     103.14961568      3.76773784      0.00000000 C
  constrain_relaxation z
atom      19.85014089     19.88941948      0.00000000 C
  constrain_relaxation z
atom     109.87675429     18.50240966      0.00000000 C
  constrain_relaxation z
atom      85.66554024      2.65679156      0.00000000 C
  constrain_relaxation z
atom      22.49793406      3.90630171      0.00000000 C
  constrain_relaxation z
atom      42.06329758      0.84851262      0.00000000 C
  constrain_relaxation z
atom     108.19838283     20.30994418      0.00000000 C
  constrain_relaxation z
atom      26.82645466     11.69051561      0.00000000 C
  constrain_relaxation z
atom      30.99637300      7.79883984      0.00000000 C
  constrain_relaxation z
atom      32.35972985      8.21606495      0.00000000 C
  constrain_relaxation z
atom     109.15299236     16.13651308      0.00000000 C
  constrain_relaxation z
atom     109.47297579     14.74571838      0.00000000 C
  constrain_relaxation z
atom      21.85606083      1.12570604      0.00000000 C
  constrain_relaxation z
atom     104.11075984     21.55950708      0.00000000 C
  constrain_relaxation z
atom      41.74378205     21.41916227      0.00000000 C
  constrain_relaxation z
atom      32.44004511      3.07292811      0.00000000 C
  constrain_relaxation z
atom      33.80338666      3.49012630      0.00000000 C
  constrain_relaxation z
atom      41.58174389      9.74649350      0.00000000 C
  constrain_relaxation z
atom     112.52065113     12.51791829      0.00000000 C
  constrain_relaxation z
atom      42.46700150     19.05648889      0.00000000 C
  constrain_relaxation z
atom      31.63802756     10.57889179      0.00000000 C
  constrain_relaxation z
atom     103.87137913      6.12979380      0.00000000 C
  constrain_relaxation z
atom      42.78694953     20.44615687      0.00000000 C
  constrain_relaxation z
atom      18.48651361     19.47196109      0.00000000 C
  constrain_relaxation z
atom      36.52942051      4.32415774      0.00000000 C
  constrain_relaxation z
atom      83.98070486      4.46354667      0.00000000 C
  constrain_relaxation z
atom      29.95403183      8.77187924      0.00000000 C
  constrain_relaxation z
atom      86.78832124      8.77161516      0.00000000 C
  constrain_relaxation z
atom      43.98687710      9.19140512      0.00000000 C
  constrain_relaxation z
atom      20.09341943      4.46213089      0.00000000 C
  constrain_relaxation z
atom      37.97394971     21.55869296      0.00000000 C
  constrain_relaxation z
atom      26.18503604      8.91061386      0.00000000 C
  constrain_relaxation z
atom      82.78032575     15.16578272      0.00000000 C
  constrain_relaxation z
atom      34.52539057      1.12710298      0.00000000 C
  constrain_relaxation z
atom      45.19458994     19.88971870      0.00000000 C
  constrain_relaxation z
atom      82.93802362      3.49087904      0.00000000 C
  constrain_relaxation z
atom      86.38711574      5.01925828      0.00000000 C
  constrain_relaxation z
atom      85.34452600      4.04647602      0.00000000 C
  constrain_relaxation z
atom      99.78058233      7.38093369      0.00000000 C
  constrain_relaxation z
atom      34.84578965      2.51702217      0.00000000 C
  constrain_relaxation z
atom      45.59749746     16.13903030      0.00000000 C
  constrain_relaxation z
atom      35.56788097      0.15404823      0.00000000 C
  constrain_relaxation z
atom      84.46347698     13.35840504      0.00000000 C
  constrain_relaxation z
atom      84.14341222     14.74847218      0.00000000 C
  constrain_relaxation z
atom      27.54833947      9.32773528      0.00000000 C
  constrain_relaxation z
atom      30.27461546     10.16170929      0.00000000 C
  constrain_relaxation z
atom      44.87467490     18.50019655      0.00000000 C
  constrain_relaxation z
atom      17.44453574     20.44454526      0.00000000 C
  constrain_relaxation z
atom      25.14267356      9.88367187      0.00000000 C
  constrain_relaxation z
atom     110.91916809     19.47697338      0.00000000 C
  constrain_relaxation z
atom      25.46306564     11.27344095      0.00000000 C
  constrain_relaxation z
atom      18.16490727     18.08254806      0.00000000 C
  constrain_relaxation z
atom      36.93132146      0.57109741      0.00000000 C
  constrain_relaxation z
atom     110.60472000     20.86753040      0.00000000 C
  constrain_relaxation z
atom      27.86885215     10.71755180      0.00000000 C
  constrain_relaxation z
atom      29.23225555     11.13465488      0.00000000 C
  constrain_relaxation z
atom      93.60534119      6.68667314      0.00000000 C
  constrain_relaxation z
atom      25.86468514      7.52072904      0.00000000 C
  constrain_relaxation z
atom      23.21919159      1.54322618      0.00000000 C
  constrain_relaxation z
atom      24.26116165      0.57019628      0.00000000 C
  constrain_relaxation z
atom      23.77940452      9.46660781      0.00000000 C
  constrain_relaxation z
atom      41.02058862      1.82186944      0.00000000 C
  constrain_relaxation z
atom      21.61349797     16.55445557      0.00000000 C
  constrain_relaxation z
atom      21.77620939      6.26957780      0.00000000 C
  constrain_relaxation z
atom      43.26771185     11.55381066      0.00000000 C
  constrain_relaxation z
atom     111.55227325     16.69294073      0.00000000 C
  constrain_relaxation z
atom     107.71635392     11.40843463      0.00000000 C
  constrain_relaxation z
atom      38.61485632      2.37811203      0.00000000 C
  constrain_relaxation z
atom      26.90697810      6.54761685      0.00000000 C
  constrain_relaxation z
atom      20.57108865     17.52716584      0.00000000 C
  constrain_relaxation z
atom     105.63426482      9.46423250      0.00000000 C
  constrain_relaxation z
atom      81.57397288      3.90793286      0.00000000 C
  constrain_relaxation z
atom      22.81824365      5.29629134      0.00000000 C
  constrain_relaxation z
atom     114.91847413     13.07376016      0.00000000 C
  constrain_relaxation z
atom     104.83380462      1.96150045      0.00000000 C
  constrain_relaxation z
atom      92.56292664      5.71375699      0.00000000 C
  constrain_relaxation z
atom      91.19937832      6.13088701      0.00000000 C
  constrain_relaxation z
atom     104.91386178      7.10226429      0.00000000 C
  constrain_relaxation z
atom      24.18127386      5.71360998      0.00000000 C
  constrain_relaxation z
atom      44.95443097     13.36075096      0.00000000 C
  constrain_relaxation z
atom      46.31917205     13.77804800      0.00000000 C
  constrain_relaxation z
atom     105.87687943      2.93413365      0.00000000 C
  constrain_relaxation z
atom      20.41339939      5.85222229      0.00000000 C
  constrain_relaxation z
atom      18.73083963      4.04442738      0.00000000 C
  constrain_relaxation z
atom      38.93491365      3.76819447      0.00000000 C
  constrain_relaxation z
atom      79.41353696     18.78168810      0.00000000 C
  constrain_relaxation z
atom      21.13502928      3.48880161      0.00000000 C
  constrain_relaxation z
atom      18.00903811      6.40844431      0.00000000 C
  constrain_relaxation z
atom      78.69333460     16.41787825      0.00000000 C
  constrain_relaxation z
atom      78.37274627     17.80821539      0.00000000 C
  constrain_relaxation z
atom     104.59224019      8.49167218      0.00000000 C
  constrain_relaxation z
atom     103.22857137      8.90911542      0.00000000 C
  constrain_relaxation z
atom     105.55620652      4.32349056      0.00000000 C
  constrain_relaxation z
atom      37.25156461      1.96103173      0.00000000 C
  constrain_relaxation z
atom      36.20912335      2.93419484      0.00000000 C
  constrain_relaxation z
atom      83.65979272      5.85316518      0.00000000 C
  constrain_relaxation z
atom      28.27023885      6.96482410      0.00000000 C
  constrain_relaxation z
atom      28.59069111      8.35469039      0.00000000 C
  constrain_relaxation z
atom     106.27785717      6.68512238      0.00000000 C
  constrain_relaxation z
atom      74.60899147     17.67162600      0.00000000 C
  constrain_relaxation z
atom      41.26021652      8.35666794      0.00000000 C
  constrain_relaxation z
atom      42.30179583      7.38345665      0.00000000 C
  constrain_relaxation z
atom     113.55603396     13.49228832      0.00000000 C
  constrain_relaxation z
atom      81.49656745     20.72679912      0.00000000 C
  constrain_relaxation z
atom      86.06629821      6.40897799      0.00000000 C
  constrain_relaxation z
atom      84.70256007      6.82592685      0.00000000 C
  constrain_relaxation z
atom      48.79321348      8.08138678      0.00000000 C
  constrain_relaxation z
atom      39.33742479      0.01492331      0.00000000 C
  constrain_relaxation z
atom      39.65736433      1.40487824      0.00000000 C
  constrain_relaxation z
atom      22.09616838      7.65961719      0.00000000 C
  constrain_relaxation z
atom      15.75836572     18.63757858      0.00000000 C
  constrain_relaxation z
atom      16.08069422     20.02693621      0.00000000 C
  constrain_relaxation z
atom     100.50168656      9.74336951      0.00000000 C
  constrain_relaxation z
atom     100.82282319      8.35372217      0.00000000 C
  constrain_relaxation z
atom      16.80095473     17.66539680      0.00000000 C
  constrain_relaxation z
atom     113.94798746     17.24916727      0.00000000 C
  constrain_relaxation z
atom      47.75440244      9.05486856      0.00000000 C
  constrain_relaxation z
atom      83.42095300     12.38519001      0.00000000 C
  constrain_relaxation z
atom     114.21576910     10.71270757      0.00000000 C
  constrain_relaxation z
atom      83.74089608     10.99525740      0.00000000 C
  constrain_relaxation z
atom     110.44520277     10.57364545      0.00000000 C
  constrain_relaxation z
atom      23.45923875      8.07672148      0.00000000 C
  constrain_relaxation z
atom      24.50150184      7.10354002      0.00000000 C
  constrain_relaxation z
atom      50.15644469      8.50007735      0.00000000 C
  constrain_relaxation z
atom     108.03981972     10.01903345      0.00000000 C
  constrain_relaxation z
atom     112.85001794     11.12893850      0.00000000 C
  constrain_relaxation z
atom      44.15071163     20.86252765      0.00000000 C
  constrain_relaxation z
atom     105.15362809      0.57188067      0.00000000 C
  constrain_relaxation z
atom     113.23092143     14.88234231      0.00000000 C
  constrain_relaxation z
atom     112.59100408     17.66846006      0.00000000 C
  constrain_relaxation z
atom      81.73813750     14.19232716      0.00000000 C
  constrain_relaxation z
atom      80.13297308     21.14456019      0.00000000 C
  constrain_relaxation z
atom     111.80978552     10.15582641      0.00000000 C
  constrain_relaxation z
atom      20.81433829      2.09880203      0.00000000 C
  constrain_relaxation z
atom      19.45141504      1.68104095      0.00000000 C
  constrain_relaxation z
atom      45.35038028      9.60954532      0.00000000 C
  constrain_relaxation z
atom     115.25393655     11.68727396      0.00000000 C
  constrain_relaxation z
atom      46.39103697      8.63645715      0.00000000 C
  constrain_relaxation z
atom      47.36231500     12.80615382      0.00000000 C
  constrain_relaxation z
atom     111.87126149     15.30184088      0.00000000 C
  constrain_relaxation z
atom      21.37373912     10.02278411      0.00000000 C
  constrain_relaxation z
atom      82.29590015      6.26998911      0.00000000 C
  constrain_relaxation z
atom     110.83417552     14.32663319      0.00000000 C
  constrain_relaxation z
atom     111.15790451     12.93667010      0.00000000 C
  constrain_relaxation z
atom     114.26500550     15.85830793      0.00000000 C
  constrain_relaxation z
atom      24.42063614     12.24642800      0.00000000 C
  constrain_relaxation z
atom      82.05772226     12.80216914      0.00000000 C
  constrain_relaxation z
atom      21.05390735      8.63288577      0.00000000 C
  constrain_relaxation z
atom      46.64102594     15.16728843      0.00000000 C
  constrain_relaxation z
atom      81.25291235      5.29744402      0.00000000 C
  constrain_relaxation z
atom     106.83569492     20.72624587      0.00000000 C
  constrain_relaxation z
atom     106.51705205      0.15546000      0.00000000 C
  constrain_relaxation z
atom     115.62217779     15.43747633      0.00000000 C
  constrain_relaxation z
atom      48.46931723      6.69135082      0.00000000 C
  constrain_relaxation z
atom     111.65009140     21.84050651      0.00000000 C
  constrain_relaxation z
atom     114.98600701     18.22470494      0.00000000 C
  constrain_relaxation z
atom     106.59912886      5.29578982      0.00000000 C
  constrain_relaxation z
atom      51.19231313      7.52577211      0.00000000 C
  constrain_relaxation z
atom      45.91869364     17.52814104      0.00000000 C
  constrain_relaxation z
atom      41.98099043      5.99329865      0.00000000 C
  constrain_relaxation z
atom      22.73697241     10.43970792      0.00000000 C
  constrain_relaxation z
atom      19.13001222      0.29124794      0.00000000 C
  constrain_relaxation z
atom     116.33896135     17.80343673      0.00000000 C
  constrain_relaxation z
atom      79.09142805     20.17171005      0.00000000 C
  constrain_relaxation z
atom     115.73168478     20.59257464      0.00000000 C
  constrain_relaxation z
atom      46.55875403     20.30559675      0.00000000 C
  constrain_relaxation z
atom     106.99814744      9.04663792      0.00000000 C
  constrain_relaxation z
atom      82.21689346      1.12862590      0.00000000 C
  constrain_relaxation z
atom      83.01826633      8.63245527      0.00000000 C
  constrain_relaxation z
atom      84.38198646      8.21563493      0.00000000 C
  constrain_relaxation z
atom      47.28372802     17.94434309      0.00000000 C
  constrain_relaxation z
atom      19.20734734     17.11006612      0.00000000 C
  constrain_relaxation z
atom     108.28443488      3.48990653      0.00000000 C
  constrain_relaxation z
atom      80.05576058     15.99999881      0.00000000 C
  constrain_relaxation z
atom      79.65188666     12.24556055      0.00000000 C
  constrain_relaxation z
atom      80.53119548      2.93550222      0.00000000 C
  constrain_relaxation z
atom      77.65238031     15.44375103      0.00000000 C
  constrain_relaxation z
atom      18.88641391     15.72060813      0.00000000 C
  constrain_relaxation z
atom      40.61809160      5.57564679      0.00000000 C
  constrain_relaxation z
atom      40.29799470      4.18551019      0.00000000 C
  constrain_relaxation z
atom      15.03906816     20.99935445      0.00000000 C
  constrain_relaxation z
atom      41.34017537      3.21204461      0.00000000 C
  constrain_relaxation z
atom      42.70299778      3.62928418      0.00000000 C
  constrain_relaxation z
atom      19.37151870      6.82573138      0.00000000 C
  constrain_relaxation z
atom      19.69097826      8.21584848      0.00000000 C
  constrain_relaxation z
atom      47.60384304     19.33337786      0.00000000 C
  constrain_relaxation z
atom     114.68370805     19.61824421      0.00000000 C
  constrain_relaxation z
atom      23.69872395     14.60906100      0.00000000 C
  constrain_relaxation z
atom      43.74510394      2.65554658      0.00000000 C
  constrain_relaxation z
atom     115.94962971     14.04906007      0.00000000 C
  constrain_relaxation z
atom     109.40399071      9.60120772      0.00000000 C
  constrain_relaxation z
atom     107.24079988      2.51779117      0.00000000 C
  constrain_relaxation z
atom     107.56056537      1.12832681      0.00000000 C
  constrain_relaxation z
atom      43.66476950      7.80140067      0.00000000 C
  constrain_relaxation z
atom      80.85293615      1.54603435      0.00000000 C
  constrain_relaxation z
atom      49.04984386     14.61316917      0.00000000 C
  constrain_relaxation z
atom      50.86702697      6.13564541      0.00000000 C
  constrain_relaxation z
atom      14.56344529      7.93916033      0.00000000 C
  constrain_relaxation z
atom      52.55527135      7.94423693      0.00000000 C
  constrain_relaxation z
atom      73.57143782     16.69648329      0.00000000 C
  constrain_relaxation z
atom      80.37531411     14.60955887      0.00000000 C
  constrain_relaxation z
atom     109.24188378     21.28337539      0.00000000 C
  constrain_relaxation z
atom     108.92432306      0.71239329      0.00000000 C
  constrain_relaxation z
atom      75.97064268     17.25260032      0.00000000 C
  constrain_relaxation z
atom      76.29078764     15.86174097      0.00000000 C
  constrain_relaxation z
atom     111.33347259      1.26942770      0.00000000 C
  constrain_relaxation z
atom      79.33320327     13.63583311      0.00000000 C
  constrain_relaxation z
atom      17.68963114      5.01805717      0.00000000 C
  constrain_relaxation z
atom      78.12387865      2.38047692      0.00000000 C
  constrain_relaxation z
atom      46.06808115      7.24635535      0.00000000 C
  constrain_relaxation z
atom      45.10751206      3.07274175      0.00000000 C
  constrain_relaxation z
atom     110.69342474      4.04499772      0.00000000 C
  constrain_relaxation z
atom      81.97525095      7.65962586      0.00000000 C
  constrain_relaxation z
atom      43.42642263      1.26525859      0.00000000 C
  constrain_relaxation z
atom      16.96729833      7.38223195      0.00000000 C
  constrain_relaxation z
atom      43.02254989      5.01972751      0.00000000 C
  constrain_relaxation z
atom      82.69808667     10.02222906      0.00000000 C
  constrain_relaxation z
atom     116.62340194     11.27577338      0.00000000 C
  constrain_relaxation z
atom      23.05724695     11.82947962      0.00000000 C
  constrain_relaxation z
atom      52.89089411      9.33079786      0.00000000 C
  constrain_relaxation z
atom      44.38497519      5.43760608      0.00000000 C
  constrain_relaxation z
atom      44.70556309      6.82793845      0.00000000 C
  constrain_relaxation z
atom     107.32048917      7.65729040      0.00000000 C
  constrain_relaxation z
atom      79.16686593      3.35259913      0.00000000 C
  constrain_relaxation z
atom      48.96879745     19.74856445      0.00000000 C
  constrain_relaxation z
atom     117.31144208     13.63161063      0.00000000 C
  constrain_relaxation z
atom      17.52257744     15.30376566      0.00000000 C
  constrain_relaxation z
atom      85.10437541     10.57838813      0.00000000 C
  constrain_relaxation z
atom      85.42473213      9.18854303      0.00000000 C
  constrain_relaxation z
atom      44.63194677     11.97134769      0.00000000 C
  constrain_relaxation z
atom      48.00607417     15.58427932      0.00000000 C
  constrain_relaxation z
atom      48.32855040     16.97305848      0.00000000 C
  constrain_relaxation z
atom      15.60529961      6.96498524      0.00000000 C
  constrain_relaxation z
atom      81.01501230     11.82882901      0.00000000 C
  constrain_relaxation z
atom      81.33453974     10.43885100      0.00000000 C
  constrain_relaxation z
atom      50.48597802      9.88913444      0.00000000 C
  constrain_relaxation z
atom     113.74647419      1.82529042      0.00000000 C
  constrain_relaxation z
atom     116.48175478      0.99019772      0.00000000 C
  constrain_relaxation z
atom      45.67398939     10.99900476      0.00000000 C
  constrain_relaxation z
atom     110.37112455      5.43371090      0.00000000 C
  constrain_relaxation z
atom      45.42592812      4.46347614      0.00000000 C
  constrain_relaxation z
atom      17.76676879     21.83411228      0.00000000 C
  constrain_relaxation z
atom      18.41016844      2.65431545      0.00000000 C
  constrain_relaxation z
atom      78.84545477      4.74199129      0.00000000 C
  constrain_relaxation z
atom      19.92908378     14.74801749      0.00000000 C
  constrain_relaxation z
atom     109.64904440      3.07364583      0.00000000 C
  constrain_relaxation z
atom     109.96898587      1.68467638      0.00000000 C
  constrain_relaxation z
atom      74.28509589     19.06167052      0.00000000 C
  constrain_relaxation z
atom      17.28582796      8.77245179      0.00000000 C
  constrain_relaxation z
atom      79.88871893      5.71423567      0.00000000 C
  constrain_relaxation z
atom     112.27968853     19.06048707      0.00000000 C
  constrain_relaxation z
atom      77.97079720     14.05302324      0.00000000 C
  constrain_relaxation z
atom      47.10766733      6.27232470      0.00000000 C
  constrain_relaxation z
atom      17.20191593     13.91442288      0.00000000 C
  constrain_relaxation z
atom      14.88048329      9.32966207      0.00000000 C
  constrain_relaxation z
atom      13.35137235     19.19219287      0.00000000 C
  constrain_relaxation z
atom      13.67493837     20.58151090      0.00000000 C
  constrain_relaxation z
atom      72.92186172     19.48036368      0.00000000 C
  constrain_relaxation z
atom      22.01473339     12.80242243      0.00000000 C
  constrain_relaxation z
atom      15.36251425      0.42812800      0.00000000 C
  constrain_relaxation z
atom      77.01022777     18.22663911      0.00000000 C
  constrain_relaxation z
atom      79.81060029      0.57350545      0.00000000 C
  constrain_relaxation z
atom     107.96339445      4.87895814      0.00000000 C
  constrain_relaxation z
atom      51.38279425     19.19270467      0.00000000 C
  constrain_relaxation z
atom      47.03857494     11.41678288      0.00000000 C
  constrain_relaxation z
atom     112.05926490      3.62862953      0.00000000 C
  constrain_relaxation z
atom     112.38001829      2.24042581      0.00000000 C
  constrain_relaxation z
atom     116.65416577     16.41125305      0.00000000 C
  constrain_relaxation z
atom     116.95106017      9.88679650      0.00000000 C
  constrain_relaxation z
atom      72.59233035     20.86943729      0.00000000 C
  constrain_relaxation z
atom     112.13506834      8.76646562      0.00000000 C
  constrain_relaxation z
atom      76.75913357      2.79777612      0.00000000 C
  constrain_relaxation z
atom      21.29268913     15.16488135      0.00000000 C
  constrain_relaxation z
atom      22.33520689     14.19208349      0.00000000 C
  constrain_relaxation z
atom      18.64859070      9.18924380      0.00000000 C
  constrain_relaxation z
atom     114.54316022      9.32256354      0.00000000 C
  constrain_relaxation z
atom      77.48080922      5.15876915      0.00000000 C
  constrain_relaxation z
atom     109.72756397      8.21190300      0.00000000 C
  constrain_relaxation z
atom     111.09246996      7.79442699      0.00000000 C
  constrain_relaxation z
atom     109.00652204      5.85076229      0.00000000 C
  constrain_relaxation z
atom     108.68483458      7.23994303      0.00000000 C
  constrain_relaxation z
atom      76.43728049      4.18702439      0.00000000 C
  constrain_relaxation z
atom     118.34131326     14.59869010      0.00000000 C
  constrain_relaxation z
atom      80.29136306      9.46586339      0.00000000 C
  constrain_relaxation z
atom      80.61131333      8.07621161      0.00000000 C
  constrain_relaxation z
atom      71.88599562     18.50604691      0.00000000 C
  constrain_relaxation z
atom     118.71750897     18.35404088      0.00000000 C
  constrain_relaxation z
atom      72.21128187     17.11591415      0.00000000 C
  constrain_relaxation z
atom      79.56791283      7.10363999      0.00000000 C
  constrain_relaxation z
atom     113.50046584      8.34907075      0.00000000 C
  constrain_relaxation z
atom      46.87648247     21.69535544      0.00000000 C
  constrain_relaxation z
atom      13.83701306     10.30307920      0.00000000 C
  constrain_relaxation z
atom      49.44527499     10.86221592      0.00000000 C
  constrain_relaxation z
atom      48.08021964     10.44445190      0.00000000 C
  constrain_relaxation z
atom     115.90859793      8.90718930      0.00000000 C
  constrain_relaxation z
atom      16.47969486     16.27606674      0.00000000 C
  constrain_relaxation z
atom     113.01333145     21.42544079      0.00000000 C
  constrain_relaxation z
atom     113.32372931     20.03490838      0.00000000 C
  constrain_relaxation z
atom      50.01581995     18.77763446      0.00000000 C
  constrain_relaxation z
atom      51.85223843     10.30534232      0.00000000 C
  constrain_relaxation z
atom      74.99808961     21.42476890      0.00000000 C
  constrain_relaxation z
atom      11.98649916     18.77470695      0.00000000 C
  constrain_relaxation z
atom     117.22087245      3.34320250      0.00000000 C
  constrain_relaxation z
atom     117.66077408     12.25214252      0.00000000 C
  constrain_relaxation z
atom     118.00791498     15.98651758      0.00000000 C
  constrain_relaxation z
atom      77.15961253      6.54787737      0.00000000 C
  constrain_relaxation z
atom     114.47208679      4.18137971      0.00000000 C
  constrain_relaxation z
atom      53.80415443     18.64029163      0.00000000 C
  constrain_relaxation z
atom     111.41444037      6.40489084      0.00000000 C
  constrain_relaxation z
atom      73.63303257     21.84253657      0.00000000 C
  constrain_relaxation z
atom      16.32759631      4.60012100      0.00000000 C
  constrain_relaxation z
atom      16.72560186      0.84634213      0.00000000 C
  constrain_relaxation z
atom     117.37278117     18.78061235      0.00000000 C
  constrain_relaxation z
atom      49.69487747     17.38936327      0.00000000 C
  constrain_relaxation z
atom     120.69933021     15.16418712      0.00000000 C
  constrain_relaxation z
atom     113.82147977      6.95817194      0.00000000 C
  constrain_relaxation z
atom     115.18536475      6.53893182      0.00000000 C
  constrain_relaxation z
atom      51.90161268      5.15974926      0.00000000 C
  constrain_relaxation z
atom     116.22304321      7.51201125      0.00000000 C
  constrain_relaxation z
atom      73.89060377     15.30531273      0.00000000 C
  constrain_relaxation z
atom     115.42648270      0.02292018      0.00000000 C
  constrain_relaxation z
atom     114.06203598      0.43659851      0.00000000 C
  constrain_relaxation z
atom      78.44636201      0.99105733      0.00000000 C
  constrain_relaxation z
atom     115.51815532      5.15018235      0.00000000 C
  constrain_relaxation z
atom      48.72768031     13.22357360      0.00000000 C
  constrain_relaxation z
atom     117.58185460      7.09038490      0.00000000 C
  constrain_relaxation z
atom      54.11931207     20.02786559      0.00000000 C
  constrain_relaxation z
atom      78.20363435      7.51992319      0.00000000 C
  constrain_relaxation z
atom      77.88371727      8.90943168      0.00000000 C
  constrain_relaxation z
atom      50.41508966     15.03100641      0.00000000 C
  constrain_relaxation z
atom     116.88787914      4.72989858      0.00000000 C
  constrain_relaxation z
atom      54.94926311      7.38638718      0.00000000 C
  constrain_relaxation z
atom     119.02774824     16.96668602      0.00000000 C
  constrain_relaxation z
atom      49.50687176      5.71621246      0.00000000 C
  constrain_relaxation z
atom      49.77074367     12.25160579      0.00000000 C
  constrain_relaxation z
atom      17.04756231      2.23630642      0.00000000 C
  constrain_relaxation z
atom      19.60855067     13.35844173      0.00000000 C
  constrain_relaxation z
atom     117.09018653     20.17526510      0.00000000 C
  constrain_relaxation z
atom     113.10460436      4.59869710      0.00000000 C
  constrain_relaxation z
atom     112.77918049      5.98698698      0.00000000 C
  constrain_relaxation z
atom      52.43313347     18.22430228      0.00000000 C
  constrain_relaxation z
atom     119.70440168     14.17893882      0.00000000 C
  constrain_relaxation z
atom      54.58873603     11.13128274      0.00000000 C
  constrain_relaxation z
atom      18.24495469     12.94180070      0.00000000 C
  constrain_relaxation z
atom     117.93224160      5.69923674      0.00000000 C
  constrain_relaxation z
atom      44.46949966      0.29179713      0.00000000 C
  constrain_relaxation z
atom      53.54580222     12.11083065      0.00000000 C
  constrain_relaxation z
atom      14.32230319      1.40130279      0.00000000 C
  constrain_relaxation z
atom      16.00716978      3.20984206      0.00000000 C
  constrain_relaxation z
atom      55.48955952     20.44300706      0.00000000 C
  constrain_relaxation z
atom      55.95565860     11.53639629      0.00000000 C
  constrain_relaxation z
atom      53.58692792      6.96900298      0.00000000 C
  constrain_relaxation z
atom      12.15977827      8.49670728      0.00000000 C
  constrain_relaxation z
atom      78.92760147      9.88222203      0.00000000 C
  constrain_relaxation z
atom      13.20216841      7.52215469      0.00000000 C
  constrain_relaxation z
atom      20.33120714     10.99585677      0.00000000 C
  constrain_relaxation z
atom      20.65127380     12.38557638      0.00000000 C
  constrain_relaxation z
atom      71.22606766     21.28565522      0.00000000 C
  constrain_relaxation z
atom      45.83257310      0.70804315      0.00000000 C
  constrain_relaxation z
atom      46.14979063      2.09862333      0.00000000 C
  constrain_relaxation z
atom      56.99967817     10.54315382      0.00000000 C
  constrain_relaxation z
atom      50.74070016     16.41936268      0.00000000 C
  constrain_relaxation z
atom      55.78978657     21.83478103      0.00000000 C
  constrain_relaxation z
atom      14.15456735     11.69271891      0.00000000 C
  constrain_relaxation z
atom      71.17669639     16.14001718      0.00000000 C
  constrain_relaxation z
atom      51.69855115     20.58147001      0.00000000 C
  constrain_relaxation z
atom      18.96797624     10.57920720      0.00000000 C
  constrain_relaxation z
atom      76.03972969      0.43648015      0.00000000 C
  constrain_relaxation z
atom      11.74547514     12.24974991      0.00000000 C
  constrain_relaxation z
atom     120.37441658     16.54037293      0.00000000 C
  constrain_relaxation z
atom      52.17982589     11.69551195      0.00000000 C
  constrain_relaxation z
atom     119.36105827     10.47496583      0.00000000 C
  constrain_relaxation z
atom      12.47421263      9.88724750      0.00000000 C
  constrain_relaxation z
atom      77.40431794      0.01870098      0.00000000 C
  constrain_relaxation z
atom      55.97957906      6.41933604      0.00000000 C
  constrain_relaxation z
atom      46.78752192      4.88146733      0.00000000 C
  constrain_relaxation z
atom      12.63376475     21.55396982      0.00000000 C
  constrain_relaxation z
atom      17.92514123     11.55220193      0.00000000 C
  constrain_relaxation z
atom      70.52303587     18.92451762      0.00000000 C
  constrain_relaxation z
atom      10.94393134     19.74676076      0.00000000 C
  constrain_relaxation z
atom      49.18770667      4.32503983      0.00000000 C
  constrain_relaxation z
atom      54.85875169     17.67484811      0.00000000 C
  constrain_relaxation z
atom      11.26921558     21.13613796      0.00000000 C
  constrain_relaxation z
atom      50.22692017      3.34959458      0.00000000 C
  constrain_relaxation z
atom     121.08524840     18.87020169      0.00000000 C
  constrain_relaxation z
atom      75.32390393     20.03516887      0.00000000 C
  constrain_relaxation z
atom      75.25074353     14.88693805      0.00000000 C
  constrain_relaxation z
atom      75.71599192      1.82586722      0.00000000 C
  constrain_relaxation z
atom      76.51955822      9.32530113      0.00000000 C
  constrain_relaxation z
atom      14.39406174     18.22021871      0.00000000 C
  constrain_relaxation z
atom      52.10871900     16.83661177      0.00000000 C
  constrain_relaxation z
atom     118.15152211     21.14396288      0.00000000 C
  constrain_relaxation z
atom      16.24312901      9.74595317      0.00000000 C
  constrain_relaxation z
atom      71.49389492     14.74908966      0.00000000 C
  constrain_relaxation z
atom      72.85138898     14.32987568      0.00000000 C
  constrain_relaxation z
atom      51.13665296     12.66893927      0.00000000 C
  constrain_relaxation z
atom     118.31747975      9.48164943      0.00000000 C
  constrain_relaxation z
atom     119.30628485      5.27661903      0.00000000 C
  constrain_relaxation z
atom      54.72795767      0.84275176      0.00000000 C
  constrain_relaxation z
atom      12.88634197      6.13113923      0.00000000 C
  constrain_relaxation z
atom      53.15528502     15.86787362      0.00000000 C
  constrain_relaxation z
atom     118.59729090      2.92450685      0.00000000 C
  constrain_relaxation z
atom      14.64508694      2.79135302      0.00000000 C
  constrain_relaxation z
atom      15.28705829      5.57431665      0.00000000 C
  constrain_relaxation z
atom      75.07223207      4.60401521      0.00000000 C
  constrain_relaxation z
atom       9.57855081     19.32935655      0.00000000 C
  constrain_relaxation z
atom      16.56176082     11.13578637      0.00000000 C
  constrain_relaxation z
atom      12.95940808      0.98282241      0.00000000 C
  constrain_relaxation z
atom      78.60880701     11.27211679      0.00000000 C
  constrain_relaxation z
atom      56.55387678     19.48225684      0.00000000 C
  constrain_relaxation z
atom      51.58441581      3.76881757      0.00000000 C
  constrain_relaxation z
atom     120.33165504      6.26301668      0.00000000 C
  constrain_relaxation z
atom      75.56677064     13.49586374      0.00000000 C
  constrain_relaxation z
atom      56.23573875     18.09349527      0.00000000 C
  constrain_relaxation z
atom      56.67828967      9.16631373      0.00000000 C
  constrain_relaxation z
atom     119.03983563     11.85172562      0.00000000 C
  constrain_relaxation z
atom     119.65956828      3.88346936      0.00000000 C
  constrain_relaxation z
atom      71.94165792      1.68864464      0.00000000 C
  constrain_relaxation z
atom      14.07238018     16.83103730      0.00000000 C
  constrain_relaxation z
atom      10.69893682     13.22072354      0.00000000 C
  constrain_relaxation z
atom     118.60504566      8.07372190      0.00000000 C
  constrain_relaxation z
atom      15.51828457     12.10863966      0.00000000 C
  constrain_relaxation z
atom      15.83804069     13.49808303      0.00000000 C
  constrain_relaxation z
atom      77.72792314     20.58986334      0.00000000 C
  constrain_relaxation z
atom      76.68727386     19.61675514      0.00000000 C
  constrain_relaxation z
atom      70.18741275     20.31109489      0.00000000 C
  constrain_relaxation z
atom      74.52390404     12.52138704      0.00000000 C
  constrain_relaxation z
atom      10.79928932      8.08022561      0.00000000 C
  constrain_relaxation z
atom      52.32043506      1.39975055      0.00000000 C
  constrain_relaxation z
atom      73.16290624     12.93779858      0.00000000 C
  constrain_relaxation z
atom      48.55440177      1.54108240      0.00000000 C
  constrain_relaxation z
atom      48.23976691      0.15045867      0.00000000 C
  constrain_relaxation z
atom      56.35599160      2.66394782      0.00000000 C
  constrain_relaxation z
atom      49.28560046     21.13823255      0.00000000 C
  constrain_relaxation z
atom      50.64934257     21.55323751      0.00000000 C
  constrain_relaxation z
atom      52.62294985      2.79335293      0.00000000 C
  constrain_relaxation z
atom      55.29872038      8.76592852      0.00000000 C
  constrain_relaxation z
atom      54.26088068      9.74224498      0.00000000 C
  constrain_relaxation z
atom      13.92591831      5.15626157      0.00000000 C
  constrain_relaxation z
atom      69.81900465     16.56077495      0.00000000 C
  constrain_relaxation z
atom     120.10170804     12.80788649      0.00000000 C
  constrain_relaxation z
atom     119.94660153      7.65528953      0.00000000 C
  constrain_relaxation z
atom      58.22844794     21.29342121      0.00000000 C
  constrain_relaxation z
atom      53.86049179     13.50604784      0.00000000 C
  constrain_relaxation z
atom      57.14913436      0.29513755      0.00000000 C
  constrain_relaxation z
atom      76.20182547     10.71504211      0.00000000 C
  constrain_relaxation z
atom      47.51153887      2.51557625      0.00000000 C
  constrain_relaxation z
atom      47.82756516      3.90665990      0.00000000 C
  constrain_relaxation z
atom      74.74975736      5.99279533      0.00000000 C
  constrain_relaxation z
atom      75.47446526      8.35309993      0.00000000 C
  constrain_relaxation z
atom      75.79458045      6.96407478      0.00000000 C
  constrain_relaxation z
atom      49.91540484      1.95750381      0.00000000 C
  constrain_relaxation z
atom      50.95993760      0.98315505      0.00000000 C
  constrain_relaxation z
atom     116.16677556      2.37770874      0.00000000 C
  constrain_relaxation z
atom     114.79630934      2.79375671      0.00000000 C
  constrain_relaxation z
atom       8.53587103     20.30286398      0.00000000 C
  constrain_relaxation z
atom      56.24349477     12.94432232      0.00000000 C
  constrain_relaxation z
atom     122.11364056     19.83687605      0.00000000 C
  constrain_relaxation z
atom      55.21984712     13.92759698      0.00000000 C
  constrain_relaxation z
atom      10.55836484      1.53762574      0.00000000 C
  constrain_relaxation z
atom      11.20773743      4.32158525      0.00000000 C
  constrain_relaxation z
atom      69.49138085     17.94927423      0.00000000 C
  constrain_relaxation z
atom      53.06352871     20.99509031      0.00000000 C
  constrain_relaxation z
atom      53.36892571      0.42549814      0.00000000 C
  constrain_relaxation z
atom      13.60595601      3.76546386      0.00000000 C
  constrain_relaxation z
atom     117.85146941      0.57499818      0.00000000 C
  constrain_relaxation z
atom     118.91530850      1.53579562      0.00000000 C
  constrain_relaxation z
atom      57.74049820      8.21012346      0.00000000 C
  constrain_relaxation z
atom      57.34315403      6.83901902      0.00000000 C
  constrain_relaxation z
atom       7.17041990     19.88748792      0.00000000 C
  constrain_relaxation z
atom       9.97436676     15.57897017      0.00000000 C
  constrain_relaxation z
atom     121.04659444      3.45444337      0.00000000 C
  constrain_relaxation z
atom      74.83854359     11.13078101      0.00000000 C
  constrain_relaxation z
atom      12.70781252     16.41398351      0.00000000 C
  constrain_relaxation z
atom     119.75753004     19.31803776      0.00000000 C
  constrain_relaxation z
atom     119.51039343     20.72288763      0.00000000 C
  constrain_relaxation z
atom       9.33249549     12.80559698      0.00000000 C
  constrain_relaxation z
atom      52.82231368     14.47906445      0.00000000 C
  constrain_relaxation z
atom      51.45788490     14.05989553      0.00000000 C
  constrain_relaxation z
atom      14.79443950     14.47018973      0.00000000 C
  constrain_relaxation z
atom      15.11547211     15.85923131      0.00000000 C
  constrain_relaxation z
atom      57.29843494     17.13453122      0.00000000 C
  constrain_relaxation z
atom      12.24479510      3.34636748      0.00000000 C
  constrain_relaxation z
atom      11.92108335      1.95639007      0.00000000 C
  constrain_relaxation z
atom      68.78652518     15.58706029      0.00000000 C
  constrain_relaxation z
atom      55.01077393      2.23745510      0.00000000 C
  constrain_relaxation z
atom      77.24573593     11.68835566      0.00000000 C
  constrain_relaxation z
atom      76.92851570     13.07891942      0.00000000 C
  constrain_relaxation z
atom      11.52670550      5.71268971      0.00000000 C
  constrain_relaxation z
atom      10.48799073      6.68820346      0.00000000 C
  constrain_relaxation z
atom      10.22900937      0.14862500      0.00000000 C
  constrain_relaxation z
atom      58.33851135      5.85387120      0.00000000 C
  constrain_relaxation z
atom      56.66635472      4.05137785      0.00000000 C
  constrain_relaxation z
atom      54.52557124     16.28809498      0.00000000 C
  constrain_relaxation z
atom      13.10993148     12.66498602      0.00000000 C
  constrain_relaxation z
atom      55.57039743     15.31880212      0.00000000 C
  constrain_relaxation z
atom      59.02351929     18.97043833      0.00000000 C
  constrain_relaxation z
atom      57.93356709     19.90626426      0.00000000 C
  constrain_relaxation z
atom      58.01345118      4.47764088      0.00000000 C
  constrain_relaxation z
atom       6.85593260     18.49229527      0.00000000 C
  constrain_relaxation z
atom      70.25599860      3.49879262      0.00000000 C
  constrain_relaxation z
atom      10.29980398     16.96725993      0.00000000 C
  constrain_relaxation z
atom      11.66452383     17.38516515      0.00000000 C
  constrain_relaxation z
atom       8.60689019     15.16165909      0.00000000 C
  constrain_relaxation z
atom      70.89848660      0.71520079      0.00000000 C
  constrain_relaxation z
atom      57.39646264      1.69999578      0.00000000 C
  constrain_relaxation z
atom       9.52300069      2.51201231      0.00000000 C
  constrain_relaxation z
atom     121.40945579     17.48746854      0.00000000 C
  constrain_relaxation z
atom      69.10188790     14.19482156      0.00000000 C
  constrain_relaxation z
atom      70.45535860     13.77363505      0.00000000 C
  constrain_relaxation z
atom      73.30756785      1.27130240      0.00000000 C
  constrain_relaxation z
atom       9.84810413      3.90207931      0.00000000 C
  constrain_relaxation z
atom      55.64603645      5.03145674      0.00000000 C
  constrain_relaxation z
atom      11.42886015     10.86020361      0.00000000 C
  constrain_relaxation z
atom     121.38409609      2.04755371      0.00000000 C
  constrain_relaxation z
atom     120.29447736      1.11176003      0.00000000 C
  constrain_relaxation z
atom      68.12904430     18.36666265      0.00000000 C
  constrain_relaxation z
atom      70.75787519     12.38004821      0.00000000 C
  constrain_relaxation z
atom      68.06753386     13.21774205      0.00000000 C
  constrain_relaxation z
atom      56.94497750     15.74138164      0.00000000 C
  constrain_relaxation z
atom      57.97071920     14.75498264      0.00000000 C
  constrain_relaxation z
atom      58.72458272      2.14774915      0.00000000 C
  constrain_relaxation z
atom       9.13102758      6.26890931      0.00000000 C
  constrain_relaxation z
atom      53.97642229      3.21454751      0.00000000 C
  constrain_relaxation z
atom      58.68601455     17.56354084      0.00000000 C
  constrain_relaxation z
atom      72.11837040     11.96346644      0.00000000 C
  constrain_relaxation z
atom     120.58923646     21.68531616      0.00000000 C
  constrain_relaxation z
atom     121.95863095     21.24764269      0.00000000 C
  constrain_relaxation z
atom      10.06564288     10.44514560      0.00000000 C
  constrain_relaxation z
atom       9.25751569     17.93844667      0.00000000 C
  constrain_relaxation z
atom       9.01693284     11.41691479      0.00000000 C
  constrain_relaxation z
atom      54.29178315      4.60679173      0.00000000 C
  constrain_relaxation z
atom      53.25930458      5.58050858      0.00000000 C
  constrain_relaxation z
atom       9.75525305      9.05462430      0.00000000 C
  constrain_relaxation z
atom      59.35416185     15.16644616      0.00000000 C
  constrain_relaxation z
atom      66.72231503     13.64422414      0.00000000 C
  constrain_relaxation z
atom       8.16056931      2.09347522      0.00000000 C
  constrain_relaxation z
atom      73.06249119      7.79736101      0.00000000 C
  constrain_relaxation z
atom      70.01478912     10.01478010      0.00000000 C
  constrain_relaxation z
atom       8.81402587      4.87804406      0.00000000 C
  constrain_relaxation z
atom      69.21782097      2.52576519      0.00000000 C
  constrain_relaxation z
atom      74.02846356      3.63289793      0.00000000 C
  constrain_relaxation z
atom      74.35062389      2.24329009      0.00000000 C
  constrain_relaxation z
atom      69.92302840      4.88760736      0.00000000 C
  constrain_relaxation z
atom      68.81742302     20.72255127      0.00000000 C
  constrain_relaxation z
atom      71.62042768      3.07961715      0.00000000 C
  constrain_relaxation z
atom      72.42897214     10.57292443      0.00000000 C
  constrain_relaxation z
atom      71.69552169      8.21242401      0.00000000 C
  constrain_relaxation z
atom      71.37976367      9.60117365      0.00000000 C
  constrain_relaxation z
atom       7.12939771      3.06877968      0.00000000 C
  constrain_relaxation z
atom      73.38343321      6.40909703      0.00000000 C
  constrain_relaxation z
atom      69.70938361     11.40581248      0.00000000 C
  constrain_relaxation z
atom       6.12793957     20.86710203      0.00000000 C
  constrain_relaxation z
atom      72.66321902      4.05073884      0.00000000 C
  constrain_relaxation z
atom      67.77958459     19.74621778      0.00000000 C
  constrain_relaxation z
atom       6.45563667      0.29545938      0.00000000 C
  constrain_relaxation z
atom      69.53250834      1.13053009      0.00000000 C
  constrain_relaxation z
atom      68.48957301      0.15096567      0.00000000 C
  constrain_relaxation z
atom      67.43227158     16.01172182      0.00000000 C
  constrain_relaxation z
atom      66.41195163     15.03164651      0.00000000 C
  constrain_relaxation z
atom      13.42986762     14.05393600      0.00000000 C
  constrain_relaxation z
atom      67.12264638      0.55608457      0.00000000 C
  constrain_relaxation z
atom      66.83481135      1.96402976      0.00000000 C
  constrain_relaxation z
atom       7.45685788      4.45720868      0.00000000 C
  constrain_relaxation z
atom      73.79271044     10.15792839      0.00000000 C
  constrain_relaxation z
atom      74.10951532      8.76827712      0.00000000 C
  constrain_relaxation z
atom      11.01969592     14.60891497      0.00000000 C
  constrain_relaxation z
atom      12.38551100     15.02527642      0.00000000 C
  constrain_relaxation z
atom       7.34728495      9.61225811      0.00000000 C
  constrain_relaxation z
atom       7.56080912     16.13044895      0.00000000 C
  constrain_relaxation z
atom       7.89362459     17.51921057      0.00000000 C
  constrain_relaxation z
atom       5.49707224     18.07068393      0.00000000 C
  constrain_relaxation z
atom      65.68183684     12.68029137      0.00000000 C
  constrain_relaxation z
atom       4.47382602     19.05401670      0.00000000 C
  constrain_relaxation z
atom       4.76146425     20.46196405      0.00000000 C
  constrain_relaxation z
atom      68.55274197      5.30782742      0.00000000 C
  constrain_relaxation z
atom       5.76755714      2.65133119      0.00000000 C
  constrain_relaxation z
atom      59.04880790      3.53052171      0.00000000 C
  constrain_relaxation z
atom      59.75343179      1.18123122      0.00000000 C
  constrain_relaxation z
atom      59.59824320     21.73108985      0.00000000 C
  constrain_relaxation z
atom      65.06485273     15.45790244      0.00000000 C
  constrain_relaxation z
atom       8.86327649     21.69302819      0.00000000 C
  constrain_relaxation z
atom       7.82511226      0.70696403      0.00000000 C
  constrain_relaxation z
atom       6.19106048     15.71017505      0.00000000 C
  constrain_relaxation z
atom      72.33761063      5.43909876      0.00000000 C
  constrain_relaxation z
atom      70.96959444      5.85634654      0.00000000 C
  constrain_relaxation z
atom       8.39528889      8.63796315      0.00000000 C
  constrain_relaxation z
atom      67.09872628     17.39960491      0.00000000 C
  constrain_relaxation z
atom      68.35035256     11.82305558      0.00000000 C
  constrain_relaxation z
atom      70.64518009      7.24403247      0.00000000 C
  constrain_relaxation z
atom      64.35371578     13.12803399      0.00000000 C
  constrain_relaxation z
atom      64.02949470     14.51079205      0.00000000 C
  constrain_relaxation z
atom      66.13333003      4.76111187      0.00000000 C
  constrain_relaxation z
atom       8.09299577      7.24442803      0.00000000 C
  constrain_relaxation z
atom       5.41823353      1.27183418      0.00000000 C
  constrain_relaxation z
atom       5.98876748      9.19495699      0.00000000 C
  constrain_relaxation z
atom       3.71783318     21.45529159      0.00000000 C
  constrain_relaxation z
atom       7.65248853     11.00324018      0.00000000 C
  constrain_relaxation z
atom      65.49278753      2.38239069      0.00000000 C
  constrain_relaxation z
atom      67.28852104     10.85445917      0.00000000 C
  constrain_relaxation z
atom      65.92916915     11.27544899      0.00000000 C
  constrain_relaxation z
atom      67.50791344      4.33853151      0.00000000 C
  constrain_relaxation z
atom      67.85846319      2.94731887      0.00000000 C
  constrain_relaxation z
atom      68.95900209      9.04757289      0.00000000 C
  constrain_relaxation z
atom      65.73514779     17.81928583      0.00000000 C
  constrain_relaxation z
atom      57.58551385     13.36267931      0.00000000 C
  constrain_relaxation z
atom      64.73979128     16.83413322      0.00000000 C
  constrain_relaxation z
atom       6.74003409      6.82316326      0.00000000 C
  constrain_relaxation z
atom      66.07862200     21.52346664      0.00000000 C
  constrain_relaxation z
atom       4.48155582     13.90478525      0.00000000 C
  constrain_relaxation z
atom       6.42484237      5.43097000      0.00000000 C
  constrain_relaxation z
atom      63.32485559     12.16153594      0.00000000 C
  constrain_relaxation z
atom       4.73761854      3.61839784      0.00000000 C
  constrain_relaxation z
atom      67.58875847      9.46270361      0.00000000 C
  constrain_relaxation z
atom       4.92737566     10.16360715      0.00000000 C
  constrain_relaxation z
atom      65.10758267      3.77470855      0.00000000 C
  constrain_relaxation z
atom      66.52443552      8.50197219      0.00000000 C
  constrain_relaxation z
atom      65.33779367     19.19040358      0.00000000 C
  constrain_relaxation z
atom      66.40000782     20.14660697      0.00000000 C
  constrain_relaxation z
atom       2.78430476     12.09200525      0.00000000 C
  constrain_relaxation z
atom       3.13217072     18.63561172      0.00000000 C
  constrain_relaxation z
atom       5.85802532     14.32346499      0.00000000 C
  constrain_relaxation z
atom       5.70616016      7.80030723      0.00000000 C
  constrain_relaxation z
atom       2.48953101     10.70489444      0.00000000 C
  constrain_relaxation z
atom       4.03912143      0.87142369      0.00000000 C
  constrain_relaxation z
atom       3.56846030      9.74252785      0.00000000 C
  constrain_relaxation z
atom      64.84985504     10.31311121      0.00000000 C
  constrain_relaxation z
atom      63.48004304     10.75076176      0.00000000 C
  constrain_relaxation z
atom      63.72413965      4.18617300      0.00000000 C
  constrain_relaxation z
atom      64.39229368      6.58327256      0.00000000 C
  constrain_relaxation z
atom      68.21956137      6.69457829      0.00000000 C
  constrain_relaxation z
atom      69.27416156      7.66001254      0.00000000 C
  constrain_relaxation z
atom       5.14666097     16.67950906      0.00000000 C
  constrain_relaxation z
atom      65.14474635      8.92597196      0.00000000 C
  constrain_relaxation z
atom       5.07106472      5.00623166      0.00000000 C
  constrain_relaxation z
atom      65.77987352      6.15426185      0.00000000 C
  constrain_relaxation z
atom      66.84257468      7.11321956      0.00000000 C
  constrain_relaxation z
atom       1.12007407     10.26720397      0.00000000 C
  constrain_relaxation z
atom       2.97717132      1.82758574      0.00000000 C
  constrain_relaxation z
atom       3.37444730      3.19866768      0.00000000 C
  constrain_relaxation z
atom       1.69461552     13.02779562      0.00000000 C
  constrain_relaxation z
atom       0.96496026      8.85643764      0.00000000 C
  constrain_relaxation z
atom       1.99348505      7.88985320      0.00000000 C
  constrain_relaxation z
atom       3.32126936      8.33768490      0.00000000 C
  constrain_relaxation z
atom       2.03209106     14.43474260      0.00000000 C
  constrain_relaxation z
atom       4.16353110     12.51604930      0.00000000 C
  constrain_relaxation z
atom      64.05479358      7.99015540      0.00000000 C
  constrain_relaxation z
atom       8.28264842     13.77403694      0.00000000 C
  constrain_relaxation z
atom       6.91217012     13.35799682      0.00000000 C
  constrain_relaxation z
atom       6.59718387     11.97048523      0.00000000 C
  constrain_relaxation z
atom       5.22744076     11.55529540      0.00000000 C
  constrain_relaxation z
atom       4.36139215      7.37373825      0.00000000 C
  constrain_relaxation z
atom       2.74710616     17.24330189      0.00000000 C
  constrain_relaxation z
atom       3.41920935     14.86374525      0.00000000 C
  constrain_relaxation z
atom       3.77255500     16.25691290      0.00000000 C
  constrain_relaxation z
atom       2.37942156      4.18390712      0.00000000 C
  constrain_relaxation z
atom       4.05117263      5.98637004      0.00000000 C
  constrain_relaxation z
atom       1.36399985     16.83181075      0.00000000 C
  constrain_relaxation z
atom       2.70444855      5.56006074      0.00000000 C
  constrain_relaxation z
atom       1.66932036      6.50711568      0.00000000 C
  constrain_relaxation z
atom      62.32361162      9.86049172      0.00000000 C
  constrain_relaxation z
atom      60.75452085     20.84079113      0.00000000 C
  constrain_relaxation z
atom      64.70158967     21.90701739      0.00000000 C
  constrain_relaxation z
atom     123.11468451      0.17716169      0.00000000 C
  constrain_relaxation z
atom      59.73418753     16.57675146      0.00000000 C
  constrain_relaxation z
atom      59.15720671      8.59986717      0.00000000 C
  constrain_relaxation z
atom       1.56085506      1.43787116      0.00000000 C
  constrain_relaxation z
atom      64.51332204      1.35763066      0.00000000 C
  constrain_relaxation z
atom      63.34410673      5.59648567      0.00000000 C
  constrain_relaxation z
atom     120.73767687     10.09141281      0.00000000 C
  constrain_relaxation z
atom     120.92563578      8.68015967      0.00000000 C
  constrain_relaxation z
atom       2.34110221     21.07177949      0.00000000 C
  constrain_relaxation z
atom       2.15306017     19.66049076      0.00000000 C
  constrain_relaxation z
atom       0.98414900     15.42149083      0.00000000 C
  constrain_relaxation z
atom     121.51791429     12.41812744      0.00000000 C
  constrain_relaxation z
atom      -0.03596795     11.15741328      0.00000000 C
  constrain_relaxation z
atom     121.71466081      5.85150599      0.00000000 C
  constrain_relaxation z
atom      58.56497843     12.33793823      0.00000000 C
  constrain_relaxation z
atom      58.37670846     10.92669485      0.00000000 C
  constrain_relaxation z
atom      63.92108087     19.58014626      0.00000000 C
  constrain_relaxation z
atom      59.68236471      6.25421576      0.00000000 C
  constrain_relaxation z
atom      62.67078354     14.97127080      0.00000000 C
  constrain_relaxation z
atom      61.02183505      1.67965833      0.00000000 C
  constrain_relaxation z
atom      62.65558675      8.45707174      0.00000000 C
  constrain_relaxation z
atom     122.09443971      4.44123766      0.00000000 C
  constrain_relaxation z
atom     123.38176642     19.33831095      0.00000000 C
  constrain_relaxation z
atom      60.42271363     19.43736811      0.00000000 C
  constrain_relaxation z
atom      62.05629704     12.65995171      0.00000000 C
  constrain_relaxation z
atom     123.29050117      9.16955580      0.00000000 C
  constrain_relaxation z
atom      60.40750870      3.99100516      0.00000000 C
  constrain_relaxation z
atom      60.93040369     11.84841256      0.00000000 C
  constrain_relaxation z
atom      59.85326055     12.75375040      0.00000000 C
  constrain_relaxation z
atom     124.41614459      8.35799787      0.00000000 C
  constrain_relaxation z
atom     122.21361197      8.26422907      0.00000000 C
  constrain_relaxation z
atom      63.39593382     17.23446488      0.00000000 C
  constrain_relaxation z
atom      62.14772471      0.86811074      0.00000000 C
  constrain_relaxation z
atom      63.22503464      1.77344483      0.00000000 C
  constrain_relaxation z
atom       0.31091400      6.04662993      0.00000000 C
  constrain_relaxation z
atom     124.70353588      4.69643640      0.00000000 C
  constrain_relaxation z
atom       0.29586713     12.56088027      0.00000000 C
  constrain_relaxation z
atom       0.86502108     19.24461704      0.00000000 C
  constrain_relaxation z
atom     124.50735909     20.14991375      0.00000000 C
  constrain_relaxation z
atom     122.78284356      1.58065651      0.00000000 C
  constrain_relaxation z
atom     122.76781101     17.02689198      0.00000000 C
  constrain_relaxation z
atom     123.74727138     17.99208346      0.00000000 C
  constrain_relaxation z
atom       0.44093309     17.89661865      0.00000000 C
  constrain_relaxation z
atom     122.04279000     14.76377636      0.00000000 C
  constrain_relaxation z
atom      62.34407187     16.32155339      0.00000000 C
  constrain_relaxation z
atom      60.73406396      5.34128896      0.00000000 C
  constrain_relaxation z
atom     123.09431927     15.67663799      0.00000000 C
  constrain_relaxation z
atom       1.03584390      3.78359648      0.00000000 C
  constrain_relaxation z
atom     123.44805937      3.96647775      0.00000000 C
  constrain_relaxation z
atom     123.80311659      2.57284451      0.00000000 C
  constrain_relaxation z
atom       0.55958016      2.45802337      0.00000000 C
  constrain_relaxation z
atom      61.98991443      6.07122954      0.00000000 C
  constrain_relaxation z
atom      61.08821814     17.05149647      0.00000000 C
  constrain_relaxation z
atom      61.63490516      7.46486746      0.00000000 C
  constrain_relaxation z
atom      60.15873574      7.57978750      0.00000000 C
  constrain_relaxation z
atom      60.27750680     14.10172666      0.00000000 C
  constrain_relaxation z
atom      61.69078686     14.00622626      0.00000000 C
  constrain_relaxation z
atom     124.05068535      7.01175987      0.00000000 C
  constrain_relaxation z
atom     122.63773885      6.91623771      0.00000000 C
  constrain_relaxation z
atom      61.44324235     18.44513464      0.00000000 C
  constrain_relaxation z
atom      62.91954128     18.56005103      0.00000000 C
  constrain_relaxation z
atom      61.38735475      3.02594726      0.00000000 C
  constrain_relaxation z
atom      62.80078486      3.12144659      0.00000000 C
  constrain_relaxation z
atom     124.34979919     14.94668487      0.00000000 C
  constrain_relaxation z
atom     123.99477715     13.55302386      0.00000000 C
  constrain_relaxation z
atom     122.51914601     13.43819425      0.00000000 C
  constrain_relaxation z
atom     123.27688592     10.55546968      0.00000000 C
  constrain_relaxation z
atom     121.86153399     11.03283590      0.00000000 C
  constrain_relaxation z
atom     124.52093667     21.53584789      0.00000000 C
  constrain_relaxation z
atom       1.21718997      0.05255535      0.00000000 C
  constrain_relaxation z
atom      59.50084683      9.98514686      0.00000000 C
  constrain_relaxation z
atom      60.91668265     10.46256274      0.00000000 C
  constrain_relaxation z
atom      63.57742545     20.96545327      0.00000000 C
  constrain_relaxation z
atom      62.16145320     21.44288660      0.00000000 C
  constrain_relaxation z


==> anc/geometry.in.018_5757.3D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    120.21571868     -0.00000000     -0.00000000
lattice_vector      0.00000000     21.94645145      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom      90.38585748     16.96105710      0.15668931 C
atom      92.01283309     15.15517338      0.59082143 C
atom      93.01949730     16.12759832      0.86169923 C
atom      90.69571129     15.57193175      0.23887342 C
atom      92.70978925     17.51669706      0.77886399 C
atom      91.39300798     17.93336374      0.42581464 C
atom      89.68846406     14.59956224     -0.02979013 C
atom      92.32268352     13.76611338      0.67339666 C
atom      91.08313662     19.32247113      0.34328505 C
atom      91.31573869     12.79384152      0.40356915 C
atom      89.99844184     13.21052774      0.05235405 C
atom      93.63914108     13.34929084      1.02765298 C
atom      29.39494875     16.68307756      0.01883577 C
atom      30.08972715     14.32187267     -0.17634642 C
atom      95.34098966     16.68327322      1.49236707 C
atom      89.06843283     17.37778040     -0.19394656 C
atom      92.09021376     20.29481532      0.61292419 C
atom      31.40210228     14.73853074     -0.54610980 C
atom      28.39145791     17.65533598      0.30150433 C
atom      34.72113872     13.21081947     -1.48243106 C
atom      91.78052683     21.68386801      0.52996138 C
atom      94.64509915     14.32172692      1.30089184 C
atom      94.33545165     15.71085308      1.21751917 C
atom      86.74363360     16.82211847     -0.81266426 C
atom      29.08619265     15.29411940      0.10617252 C
atom      95.03173818     18.07242927      1.40848581 C
atom      95.96009127     13.90484832      1.66014867 C
atom      96.96453193     14.87729251      1.93836568 C
atom      96.03702512     19.04490904      1.68472458 C
atom      88.06106702     16.40538811     -0.46216203 C
atom      88.37098761     15.01625811     -0.38017170 C
atom      91.62566180     11.40478456      0.48615968 C
atom      85.73645575     15.84970009     -1.08181781 C
atom      93.40673579     19.87819259      0.96735099 C
atom      93.71623172     18.48912013      1.05079860 C
atom      95.72807022     20.43399752      1.59984379 C
atom      28.70024274     19.04425885      0.21423595 C
atom      85.11642477     18.62797018     -1.24624992 C
atom      93.94899200     11.96022481      1.11087009 C
atom      90.46324045      0.15407406      0.17819270 C
atom      88.75845873     18.76678837     -0.27597431 C
atom      33.71785468     14.18303494     -1.19899808 C
atom      89.30100998     10.84914913     -0.13348396 C
atom      35.41506868     10.84953663     -1.67941100 C
atom      30.01252246     19.46096619     -0.15571958 C
atom      32.40561008     13.76630793     -0.82871150 C
atom      32.09677696     12.37733286     -0.74151869 C
atom      90.61850549     10.43247292      0.21728895 C
atom      30.70731456     17.09973571     -0.35098240 C
atom      31.01605260     18.48870931     -0.43831931 C
atom      96.65529071     16.26648440      1.85399002 C
atom      94.41303863     20.85057660      1.24023055 C
atom      92.78752553      0.70974561      0.80023114 C
atom      86.43360838     18.21118623     -0.89469269 C
atom      34.41224314     11.82182193     -1.39513911 C
atom      31.71087603     16.12748209     -0.63345167 C
atom      33.02317561     16.54409626     -1.00362813 C
atom      29.78095788     12.93290962     -0.08909707 C
atom      85.81338505     20.98936934     -1.05918953 C
atom      30.78445284     11.96062505     -0.37170928 C
atom      98.27753964     14.46036323      2.30432686 C
atom      25.38188870     20.57208504      1.15241260 C
atom      26.38483885     19.59983146      0.86813494 C
atom      89.76586340     19.73914551     -0.00780350 C
atom      89.45583576     21.12822072     -0.09007018 C
atom      94.10371565      0.29315618      1.15600355 C
atom      36.72670177     11.26670910     -2.05151198 C
atom      33.33180431     17.93309834     -1.09134767 C
atom      27.69686095     20.01656073      0.49730462 C
atom      96.73327112     21.40636411      1.87713103 C
atom      84.41964203     16.26642871     -1.43449996 C
atom      33.10011382     11.40510079     -1.02451871 C
atom      24.07034610     20.15533028      1.52496262 C
atom      96.42456055      0.84891796      1.79100574 C
atom      87.36359938     14.04390206     -0.64846436 C
atom      84.80635164     20.01705380     -1.32861234 C
atom      88.99101543     12.23811550     -0.21586089 C
atom      87.67347225     12.65483701     -0.56625808 C
atom      34.02676943     15.57197107     -1.28664703 C
atom      37.03588903     12.65556753     -2.13882933 C
atom      36.03306008     13.62760897     -1.85408238 C
atom      23.06799788     21.12756121      1.81110487 C
atom      90.15339267      1.54311931      0.09547752 C
atom      97.65928070     17.23905015      2.13429948 C
atom      84.10979243     17.65559035     -1.51689486 C
atom      88.13825770     21.54491029     -0.44037194 C
atom      26.77056861     15.84969564      0.75959056 C
atom      23.76154494     18.76636723      1.61267666 C
atom      97.35066054     18.62827465      2.04892054 C
atom      87.13082536     20.57262282     -0.70833752 C
atom      87.44088813     19.18355000     -0.62619179 C
atom      95.26465086     11.54339427      1.46820969 C
atom      90.92845223      9.04338520      0.30001610 C
atom      94.80061777      2.65437059      1.34455214 C
atom      95.10987182      1.26542366      1.42963283 C
atom      92.94255886     10.98797435      0.83915891 C
atom      35.33866506     15.98857165     -1.65804212 C
atom      36.34190175     15.01649184     -1.94209019 C
atom      99.27992832     15.43295788      2.58909763 C
atom      21.44808928     19.32177900      2.27369549 C
atom      92.47783017      2.09874991      0.71669460 C
atom      36.95869067     17.79399846     -2.11966583 C
atom      38.34752402     13.07233542     -2.51191079 C
atom      92.24563176      8.62665217      0.65211068 C
atom      98.04640042     20.98988833      2.24374202 C
atom      98.97133642     16.82224552      2.50356509 C
atom      95.80664267      3.62658075      1.61884806 C
atom      27.77394091     14.87744895      0.47640974 C
atom      83.48965625     20.43388647     -1.68200955 C
atom      82.48359282     19.46155100     -1.95444670 C
atom     102.20888150     13.20922015      3.42712709 C
atom      29.62648963      1.26486600     -0.04692055 C
atom      35.64716440     17.37746545     -1.74642792 C
atom      80.16331058     18.90614308     -2.58859626 C
atom      31.47899535      9.59929647     -0.56759225 C
atom      28.62320871      2.23723023      0.23635167 C
atom      93.48468215      3.07095090      0.98748102 C
atom      86.04629237     14.46058958     -0.99957944 C
atom      37.96180180     16.82193284     -2.40455487 C
atom      37.72898108     10.29436613     -2.33737929 C
atom      88.83582347      1.95981398     -0.25514437 C
atom      84.18618853      0.84866855     -1.49417250 C
atom      25.45869859     15.43304938      1.13123853 C
atom      27.07928139     17.23864609      0.67197906 C
atom     100.59038901     15.01588796      2.96331698 C
atom      39.96773627     14.87772477     -2.97544077 C
atom      98.35443879     19.60076473      2.33073361 C
atom      32.79119995     10.01612913     -0.93759473 C
atom      35.10605222      9.46059702     -1.59240383 C
atom      78.84926123     19.32334117     -2.95100055 C
atom      37.26662142     19.18289809     -2.20914737 C
atom      26.07604221     18.21086878      0.95557169 C
atom      24.76429101     17.79419481      1.32757379 C
atom      37.65350270     15.43314094     -2.31525461 C
atom      38.65644136     14.46109756     -2.60041378 C
atom      89.92098002      8.07114245      0.03181377 C
atom      34.64378229     18.34967672     -1.46266668 C
atom     100.89963440     13.62656640      3.04870563 C
atom      99.89879523     12.65399251      2.75962184 C
atom      96.26973949     12.51573544      1.74422450 C
atom      25.69069657      0.01464504      1.06521428 C
atom      98.74250570      1.40480059      2.43751916 C
atom      97.42965815      1.82116781      2.06895873 C
atom      85.50328708      0.43191310     -1.14177874 C
atom      22.45031148     18.34965453      1.98674119 C
atom      87.82827136      0.98751146     -0.52281853 C
atom      40.27589993     16.26647280     -3.06597422 C
atom      36.26354203     20.15513116     -1.92408445 C
atom      97.12108080      3.21006662      1.98174991 C
atom      93.25244970      9.59894212      0.92247509 C
atom      94.56860021      9.18214142      1.27837963 C
atom     101.59013692     15.98873589      3.25620025 C
atom      95.49738069      5.01547815      1.53313679 C
atom     101.28239147     17.37827447      3.16941076 C
atom      85.34895227     12.09905902     -1.18657609 C
atom      28.46869420     12.51623094      0.28096281 C
atom      24.68805677      0.98697709      1.35039215 C
atom      30.93863116      1.68155513     -0.41702927 C
atom      86.97595306     10.29347137     -0.75199114 C
atom      86.66605365     11.68243179     -0.83465042 C
atom      39.27277732     17.23833339     -2.78020619 C
atom      33.79423836      9.04378163     -1.22126590 C
atom      85.03927428     13.48816596     -1.26933037 C
atom      25.15023945     14.04409491      1.21945969 C
atom      84.88319869      3.20984281     -1.30789838 C
atom      98.58695960     13.07116076      2.38922492 C
atom      97.58368114     12.09875372      2.10744339 C
atom      21.75709594     20.71069256      2.18585707 C
atom      29.31779287     21.82227810      0.04002645 C
atom      28.00563775     21.40556156      0.41022225 C
atom      99.97324263     17.79498325      2.79075823 C
atom      37.41979833      8.90531596     -2.25068005 C
atom     102.28201577     18.35120448      3.46444257 C
atom     102.89741114     15.57150669      3.63995656 C
atom      94.87839341      7.79321454      1.36286762 C
atom      40.97043901     13.90589846     -3.26176866 C
atom      23.99446263      3.34843023      1.54952550 C
atom      83.41327540     15.29402814     -1.70630081 C
atom      82.79356372     18.07245934     -1.87173781 C
atom      88.52575991      3.34871231     -0.33785361 C
atom      39.04020203     10.71128178     -2.71118214 C
atom      30.32120429     20.84997756     -0.24287800 C
atom      32.17343081      7.23791503     -0.76415776 C
atom      24.99680845      2.37603770      1.26333014 C
atom      83.17954167     21.82290483     -1.76498546 C
atom      40.66101045     12.51724112     -3.17317390 C
atom      39.34984147     12.10017265     -2.79829014 C
atom     103.58757998     17.93454558      3.85389603 C
atom     103.89388401     16.54481703      3.94233553 C
atom      85.58064502      5.57095235     -1.12248270 C
atom      26.15337976     13.07182681      0.93535472 C
atom      27.46528048     13.48847330      0.56400311 C
atom     102.51930083     11.81996316      3.51223380 C
atom      27.31122636      1.82045803      0.60691915 C
atom      27.00247586      0.43141518      0.69385228 C
atom      84.57329317      4.59875243     -1.39144825 C
atom      22.68375750      2.93158156      1.92418505 C
atom      26.30829058      2.79282136      0.89119136 C
atom      83.87614356      2.23764702     -1.57754010 C
atom      83.72279759     13.90486959     -1.62339101 C
atom      96.50306743      5.98757746      1.80842117 C
atom      81.16802459     19.87852141     -2.31182094 C
atom      31.86469897      5.84884145     -0.67749764 C
atom      36.10864244      8.48829190     -1.87766419 C
atom      86.27825184      7.93214686     -0.93736271 C
atom      32.32831162     18.90533108     -0.80845184 C
atom      32.63686747     20.29433740     -0.89600312 C
atom      94.18174361      5.43209199      1.17481672 C
atom      87.59575614      7.51555588     -0.58633979 C
atom     100.66773909     20.15687749      2.99165683 C
atom      99.66564969     19.18427727      2.70331821 C
atom      84.34193625     11.12686050     -1.45689338 C
atom      85.96848047      9.32113292     -1.02051256 C
atom      30.55261991      5.43208218     -0.30737940 C
atom      22.14167605     16.96077540      2.07534051 C
atom     106.18979581     17.10132557      4.65003661 C
atom     103.20644260     14.18203129      3.72502405 C
atom      80.85780831     21.26756666     -2.39512932 C
atom      77.84650952     18.35076168     -3.23341804 C
atom      34.95211300     19.73863824     -1.55095627 C
atom      97.81719745      5.57095199      2.17268137 C
atom      98.12599420      4.18214913      2.26044223 C
atom      81.86336282      0.29333752     -2.12079747 C
atom      93.87203723      6.82098698      1.09033829 C
atom      92.55552803      7.23771593      0.73556898 C
atom      85.27084869      6.95987517     -1.20596904 C
atom     100.20863146     11.26492906      2.84527042 C
atom      38.42141710      7.93292144     -2.53848586 C
atom      86.51065579      1.40419932     -0.87331520 C
atom      86.20053734      2.79314019     -0.95613584 C
atom      38.57735636     19.59930187     -2.58520610 C
atom      39.58031134     18.62716566     -2.87150699 C
atom      24.45563563     16.40525411      1.41565777 C
atom      93.17508235      4.45991311      0.90334434 C
atom      91.54837187      6.26551905      0.46616811 C
atom      95.57440078     10.15436908      1.55241933 C
atom      98.82165800      6.54296387      2.45253546 C
atom      23.83885267     13.62754812      1.59292481 C
atom      33.48537300      7.65474089     -1.13455721 C
atom      25.61413824      5.15430579      1.08912816 C
atom      84.65147246      9.73777389     -1.37332752 C
atom      20.13734981     18.90498119      2.64973481 C
atom      23.14430709     15.98862979      1.78938310 C
atom      30.24397016      4.04299997     -0.22064345 C
atom      91.85828127      4.87655317      0.54956517 C
atom      81.78803187     17.09999353     -2.14598369 C
atom      82.09762787     15.71080426     -2.06300248 C
atom      98.51241708      7.93177871      2.36492798 C
atom      29.54935371      6.40444603     -0.02409467 C
atom      88.29350171      9.87683573     -0.40133095 C
atom      88.60338635      8.48778302     -0.31869396 C
atom      41.89362403     18.07152165     -3.53740303 C
atom      28.23732126      5.98773823      0.34626250 C
atom     101.97606973     19.74057247      3.37405416 C
atom      33.94881988     20.71092629     -1.26712845 C
atom     104.51278500     13.76427193      4.11177618 C
atom     104.82442428     12.37488862      4.19450507 C
atom      86.89809097      5.15433369     -0.77113756 C
atom      87.20808986      3.76540577     -0.68823453 C
atom      24.30298595      4.73757948      1.46230585 C
atom      42.28154680     14.32263906     -3.63821794 C
atom      19.44524815     21.26593385      2.85125357 C
atom      28.93188835      3.62628958      0.14953167 C
atom      38.11241052      6.54368053     -2.45210092 C
atom     106.13132374     11.95706126      4.58135008 C
atom     101.51954202     10.84767088      3.21986075 C
atom      79.54280217     21.68458850     -2.75527817 C
atom      91.16081110      2.51534666      0.36387423 C
atom      90.85091675      3.90431157      0.28075282 C
atom     104.58507843     18.90769662      4.15706646 C
atom      82.71651190     12.93245534     -1.89612405 C
atom      81.55328647      1.68224324     -2.20481214 C
atom      35.79969204      7.09919777     -1.79094437 C
atom      27.92871047      4.59864642      0.43314163 C
atom      26.61692387      4.18190484      0.80424629 C
atom      32.86781028      4.87644564     -0.96117284 C
atom      41.35198741     10.15638295     -3.37595706 C
atom      20.75553675     21.68292740      2.47437495 C
atom      31.94198376      0.70921294     -0.70021591 C
atom      31.63341054     21.26663848     -0.61298637 C
atom      99.20635626     10.29271450      2.56017909 C
atom      41.58658062     16.68292888     -3.44371025 C
atom      78.15637918     16.96144816     -3.15046643 C
atom      83.02572200     11.54335186     -1.81226815 C
atom      42.58990059     15.71130821     -3.72962942 C
atom      83.95396810      7.37645432     -1.55947365 C
atom      79.46926662     16.54434997     -2.78480083 C
atom      80.47324332     17.51692801     -2.50558354 C
atom      89.53340835      4.32096548     -0.07025981 C
atom      99.05022693      0.01583691      2.52636244 C
atom      34.17953825      5.29317315     -1.33224175 C
atom      34.48824880      6.68234743     -1.41894161 C
atom      97.89341405     10.70971392      2.19257701 C
atom      36.49330022      4.73754064     -1.99066146 C
atom      36.80182121      6.12673627     -2.07751163 C
atom      99.74648607      2.37690692      2.72041866 C
atom      80.23771311      2.09905735     -2.56361693 C
atom      38.88455730     20.98827499     -2.67595372 C
atom     100.44244160      4.73764199      2.91362786 C
atom      99.43861333      3.76575099      2.63033294 C
atom      19.13573181     19.87702104      2.93864189 C
atom     105.88634853     18.49127715      4.55897071 C
atom      82.55956158      2.65435551     -1.93235779 C
atom      21.68230478      3.90404153      2.21309908 C
atom      40.50050087      0.84723549     -3.14706816 C
atom     104.28169187     20.29728281      4.06220645 C
atom      25.84495698     11.68283137      1.02338366 C
atom      29.85804086      7.79351172     -0.11089090 C
atom      31.17020152      8.21025025     -0.48084405 C
atom     105.19723998     16.12752931      4.33681475 C
atom     105.50610872     14.73759374      4.42048701 C
atom      21.06467176      1.12552754      2.38727616 C
atom     100.36096702     21.54604587      2.90158194 C
atom      40.19410366     21.40453793     -3.05549990 C
atom      31.24723016      3.07062203     -0.50393012 C
atom      32.55922498      3.48734489     -0.87436242 C
atom      40.04150087      9.73912251     -2.99990754 C
atom     108.42825891     12.51195180      5.28252908 C
atom      40.89032700     19.04339224     -3.25063303 C
atom      30.47564278     10.57162502     -0.28468367 C
atom     100.13411199      6.12635316      2.82344812 C
atom      41.19655722     20.43224462     -3.34418595 C
atom      17.82529252     19.46006071      3.31600321 C
atom      35.18224185      4.32075214     -1.61734911 C
atom      80.93395017      4.45989675     -2.37489703 C
atom      28.85475095      8.76588487      0.17230842 C
atom      83.64454905      8.76541483     -1.64375807 C
atom      42.35172107      9.18411129     -3.66849426 C
atom      19.37237020      4.45969560      2.88322206 C
atom      36.57143682     21.54416134     -2.01305824 C
atom      25.22815905      8.90492556      1.19943063 C
atom      79.77838666     15.15506937     -2.70110734 C
atom      33.25393223      1.12585606     -1.07102565 C
atom      43.50806637     19.87625305     -4.01713118 C
atom      79.92794189      3.48788596     -2.64919779 C
atom      83.25653671      5.01533936     -1.74557952 C
atom      82.24978688      4.04325211     -2.01688330 C
atom      96.19365693      7.37646628      1.72250490 C
atom      33.56234736      2.51495636     -1.15829010 C
atom      43.90063676     16.12773946     -4.10871880 C
atom      34.25712274      0.15350103     -1.35496818 C
atom      81.40139106     13.34904461     -2.25481515 C
atom      81.09235986     14.73827640     -2.33881906 C
atom      26.53965453      9.32150152      0.82695759 C
atom      29.16341511     10.15493215      0.08525984 C
atom      43.20311778     18.48751542     -3.91951833 C
atom      16.82439663     20.43199442      3.60689989 C
atom      24.22541962      9.87727887      1.48494541 C
atom     106.88204783     19.46468038      4.86961261 C
atom      24.53353417     11.26631644      1.39644209 C
atom      17.51592404     18.07133828      3.40449758 C
atom      35.56855558      0.57008671     -1.72765446 C
atom     106.58318454     20.85420063      4.76690128 C
atom      26.84812347     10.71050306      0.73935608 C
atom      28.16004560     11.12723458      0.36833839 C
atom      90.23100672      6.68218947      0.11466412 C
atom      24.91990631      7.51582669      1.28723822 C
atom      22.37502270      1.54247056      2.01130907 C
atom      23.37686685      0.57015749      1.72379781 C
atom      22.91474232      9.46064072      1.86023555 C
atom      39.49896467      1.81982330     -2.85668044 C
atom      20.83085625     16.54412972      2.45122803 C
atom      20.98935305      6.26575384      2.41549236 C
atom      41.66253955     11.54528765     -3.46195457 C
atom     107.48809014     16.68381905      5.05709900 C
atom     103.82811388     11.40233613      3.89357737 C
atom      37.18735388      2.37580626     -2.19032100 C
atom      25.92261019      6.54341210      1.00189625 C
atom      19.82850698     17.51613634      2.73861044 C
atom     101.82984307      9.45878348      3.30686124 C
atom      78.61311039      3.90451450     -3.01163770 C
atom      21.99065459      5.29324644      2.12558327 C
atom     110.71897359     13.06774023      5.99197328 C
atom     101.05720557      1.96068981      3.09708191 C
atom      89.22343048      5.70991946     -0.15309107 C
atom      87.90574017      6.12657605     -0.50348084 C
atom     101.13731196      7.09813960      3.10813039 C
atom      23.30086406      5.70999105      1.74937352 C
atom      43.28399766     13.35106753     -3.92564517 C
atom      44.59546829     13.76806863     -4.30220834 C
atom     102.06028080      2.93259224      3.38436028 C
atom      19.68034186      5.84898106      2.79543469 C
atom      18.06397477      4.04262528      3.26452340 C
atom      37.49528329      3.76504060     -2.27813446 C
atom      76.53430958     18.76813654     -3.60154434 C
atom      20.37264111      3.48714146      2.59089533 C
atom      17.37246125      6.40498116      3.47260848 C
atom      75.84405191     16.40581941     -3.80878498 C
atom      75.53426680     17.79528076     -3.89096360 C
atom     100.82801770      8.48683591      3.01913792 C
atom      99.51606431      8.90379697      2.64687496 C
atom     101.75326544      4.32123886      3.29071755 C
atom      35.87661555      1.95918731     -1.81566371 C
atom      34.87390488      2.93164080     -1.53020186 C
atom      80.62467271      5.84868876     -2.46106006 C
atom      27.23422793      6.96010608      0.63011712 C
atom      27.54277026      8.34917209      0.54296293 C
atom     102.44820877      6.68143160      3.48549072 C
atom      71.92021295     17.65788361     -4.94351169 C
atom      39.73173498      8.35005468     -2.91409305 C
atom      40.73181222      7.37749394     -3.20581827 C
atom     109.41310000     13.48568885      5.60592726 C
atom      78.53876096     20.71239193     -3.03419314 C
atom      82.94697512      6.40426601     -1.83019684 C
atom      81.63101566      6.82073783     -2.18755397 C
atom      46.96203848      8.07402696     -5.02595222 C
atom      37.88203940      0.01418140     -2.38873068 C
atom      38.18944886      1.40329325     -2.47805657 C
atom      21.29706299      7.65498639      2.32679403 C
atom      15.20322789     18.62612024      4.07130715 C
atom      15.51381213     20.01483274      3.98439532 C
atom      96.88913157      9.73749243      1.91360781 C
atom      97.19874665      8.34858209      1.99924631 C
atom      16.20529829     17.65455431      3.78256182 C
atom     109.76842411     17.23986546      5.80306322 C
atom      45.96830197      9.04700283     -4.72206906 C
atom      80.39614838     12.37653422     -2.53147516 C
atom     110.05956712     10.70726362      5.73708487 C
atom      80.70460042     10.98742638     -2.44576250 C
atom     106.44617397     10.56811549      4.66321186 C
atom      22.60691685      8.07155323      1.94907259 C
atom      23.60904482      7.09912388      1.66155463 C
atom      48.27156698      8.49215641     -5.40227466 C
atom     104.13985577     10.01350407      3.97934448 C
atom     108.74883225     11.12346026      5.35550156 C
atom      42.50502367     20.84826885     -3.72804064 C
atom     101.36362174      0.57182670      3.18966861 C
atom     109.09566635     14.87524922      5.54136963 C
atom     108.47659019     17.65797257      5.38194222 C
atom      78.77464036     14.18235087     -2.98205403 C
atom      77.22509768     21.12967148     -3.39903509 C
atom     107.75502885     10.15063791      5.04850596 C
atom      20.06383968      2.09790080      2.67779806 C
atom      18.75440807      1.68074620      3.05647082 C
atom      43.66157962      9.60170399     -4.04619935 C
atom     111.04982726     11.68151946      6.04715882 C
atom      44.65893375      8.62914715     -4.34371960 C
atom      45.59780724     12.79664483     -4.59020278 C
atom     107.79657448     15.29364278      5.13801394 C
atom      20.60268627     10.01658587      2.52633179 C
atom      79.30989037      6.26510198     -2.82321304 C
atom     106.80906924     14.31942426      4.81577727 C
atom     107.12272142     12.93005964      4.89259495 C
atom     110.07570401     15.84988567      5.88055961 C
atom      23.53072346     12.23858983      1.68194984 C
atom      79.08275892     12.79304409     -2.89639397 C
atom      20.29558012      8.62748685      2.61672880 C
atom      44.90443810     15.15656309     -4.39376628 C
atom      78.30412614      5.29323881     -3.09956497 C
atom     102.97664752     20.71319953      3.66885921 C
atom     102.67187198      0.15582126      3.57425799 C
atom     111.37050929     15.43038603      6.29049693 C
atom      46.64745881      6.68467628     -4.95277340 C
atom     107.58432869     21.82618424      5.06798037 C
atom     110.75451709     18.21364326      6.13607195 C
atom     102.75627440      5.29281089      3.57795722 C
atom      49.25993990      7.51841251     -5.71478222 C
atom      44.20726691     17.51613086     -4.20517345 C
atom      40.42271097      5.98818890     -3.12016869 C
atom      21.91244357     10.43301091      2.14765554 C
atom      18.44474487      0.29168357      3.14261691 C
atom     112.03924507     17.79407579      6.57089171 C
atom      76.22306336     20.15738849     -3.68354309 C
atom     111.47069812     20.57813125      6.32945399 C
atom      44.81565304     20.29191476     -4.40531732 C
atom     103.14022656      9.04166043      3.68536246 C
atom      79.23245806      1.12705862     -2.83967641 C
atom      80.00729143      8.62606861     -2.63507998 C
atom      81.32205792      8.20966182     -2.27347678 C
atom      45.51697829     17.93204821     -4.58901047 C
atom      18.51797703     17.09952399      3.11613929 C
atom     104.37192908      3.48803961      4.05916588 C
atom      77.15447502     15.98859001     -3.43593476 C
atom      76.76749957     12.23676301     -3.55019437 C
atom      77.60790586      2.93273149     -3.28916569 C
atom      74.84476998     15.43252303     -4.10190128 C
atom      18.20988498     15.71076420      3.20708639 C
atom      39.11341422      5.57111732     -2.74180341 C
atom      38.80522102      4.18182279     -2.65483373 C
atom      14.51391126     20.98672027      4.27726272 C
atom      39.80615116      3.20912238     -2.94567515 C
atom      41.11450322      3.62581115     -3.32703219 C
atom      18.68002579      6.82165680      3.08843489 C
atom      18.98696065      8.21094415      2.99841584 C
atom      45.82037630     19.32037424     -4.69210514 C
atom     110.46759665     19.60541900      6.02652315 C
atom      22.83601760     14.59972664      1.87847366 C
atom      42.11431730      2.65290575     -3.62171782 C
atom     111.69485426     14.04221320      6.33115078 C
atom     105.44906982      9.59615517      4.36260534 C
atom     103.36902728      2.51663661      3.76902162 C
atom     103.67384608      1.12790362      3.86678805 C
atom      42.04098053      7.79485681     -3.58452427 C
atom      77.91792759      1.54402946     -3.20280502 C
atom      47.22034466     14.60246238     -5.05513782 C
atom      48.94145762      6.12887779     -5.65492523 C
atom      14.06855658      7.93437117      4.45677405 C
atom      50.57102116      7.93635068     -6.08284523 C
atom      70.92877995     16.68367826     -5.25352219 C
atom      77.46287196     14.59906513     -3.35138636 C
atom     105.28143791     21.26982482      4.36210899 C
atom     104.97968125      0.71225105      4.26071892 C
atom      73.22769152     17.23970438     -4.56340942 C
atom      73.53747174     15.84977541     -4.48314470 C
atom     107.28641809      1.26857222      4.95667579 C
atom      76.46087691     13.62613512     -3.63832132 C
atom      17.06512475      5.01543879      3.56079281 C
atom      75.28947671      2.37790435     -3.93623001 C
atom      44.34663546      7.23977088     -4.26353676 C
atom      43.42063610      3.06957702     -4.00888081 C
atom     106.68300490      4.04281840      4.74118752 C
atom      79.00150277      7.65393581     -2.91148779 C
atom      41.80851494      1.26356170     -3.53060491 C
atom      16.37304875      7.37781863      3.76874459 C
atom      41.42210250      5.01534510     -3.41441580 C
atom      79.69915863     10.01501851     -2.72242390 C
atom     112.36768513     11.26925007      6.41342037 C
atom      22.22007633     11.82205206      2.05779164 C
atom      50.90301303      9.32253517     -6.13203659 C
atom      42.72963568      5.43258358     -3.79735687 C
atom      43.03887762      6.82206494     -3.88151341 C
atom     103.45016827      7.65297400      3.77489209 C
atom      76.29396644      3.34943881     -3.65572564 C
atom      47.12776046     19.73556628     -5.08312403 C
atom     113.00409814     13.62525490      6.69960341 C
atom      16.89983709     15.29427535      3.58686540 C
atom      82.01950374     10.57086015     -2.08535871 C
atom      82.32852415      9.18179869     -2.00029338 C
atom      42.97353318     11.96240146     -3.83811236 C
atom      46.21574457     15.57318512     -4.77232343 C
atom      46.52287452     16.96127764     -4.87137404 C
atom      15.06729127      6.96116485      4.15783906 C
atom      78.07864843     11.82040897     -3.17765401 C
atom      78.38593603     10.43131328     -3.08922209 C
atom      48.59332109      9.88062780     -5.47013800 C
atom     109.59620009      1.82362978      5.65338573 C
atom     112.20539366      0.98797210      6.46716246 C
atom      43.97388122     10.99055326     -4.12958235 C
atom     106.37674120      5.43092603      4.63944737 C
atom      43.72700055      4.45932190     -4.09696332 C
atom      17.13498509     21.82090490      3.52114529 C
atom      17.75502008      2.65329176      3.35063347 C
atom      75.98504364      4.73807771     -3.74536393 C
atom      19.21248346     14.73885629      2.91952989 C
atom     105.67937388      3.07207150      4.45065068 C
atom     105.98227495      1.68374464      4.55507070 C
atom      71.60552156     19.04724070     -5.01614432 C
atom      16.67858289      8.76718822      3.67650373 C
atom      76.99043588      5.70964056     -3.46664880 C
atom     108.17858554     19.04868829      5.28522196 C
atom      75.15183261     14.04278278     -4.01613979 C
atom      45.34152852      6.26649280     -4.56732487 C
atom      16.59292972     13.90565691      3.68103363 C
atom      14.37175893      9.32390955      4.36069548 C
atom      12.88964320     19.18064174      4.73626472 C
atom      13.20256798     20.56933152      4.65289066 C
atom      70.29503346     19.46535689     -5.38916243 C
atom      21.21755416     12.79427796      2.34481816 C
atom      14.82649951      0.42909224      4.19494834 C
atom      74.22420866     18.21300827     -4.26506291 C
atom      76.91397495      0.57209531     -3.48305512 C
atom     104.06574205      4.87643222      3.96147271 C
atom      49.44517152     19.18047120     -5.75387130 C
atom      45.28521749     11.40794350     -4.50543374 C
atom     107.99044824      3.62683333      5.13675712 C
atom     108.29155271      2.23899586      5.24827177 C
atom     112.34378377     16.40247633      6.64926172 C
atom     112.68988957      9.88099960      6.48662441 C
atom      69.97332609     20.85382032     -5.45727530 C
atom     108.06965848      8.76195321      5.13315413 C
atom      73.97593143      2.79481444     -4.30556137 C
atom      20.52271975     15.15528028      2.54129715 C
atom      21.52527235     14.18317987      2.25445399 C
atom      17.98587389      9.18347992      3.29051315 C
atom     110.37864459      9.31794094      5.81549921 C
atom      74.67201823      5.15448091     -4.11648199 C
atom     105.76071050      8.20745650      4.45098402 C
atom     107.07016178      7.79040066      4.83646816 C
atom     105.06816168      5.84757187      4.25148877 C
atom     104.75993109      7.23605136      4.15743957 C
atom      73.66666871      4.18330486     -4.39612798 C
atom     113.97217375     14.59165269      7.06015128 C
atom      77.38118816      9.45895460     -3.36960473 C
atom      77.68813101      8.07015582     -3.27898683 C
atom      69.30595170     18.49161787     -5.69937653 C
atom     114.30441771     18.34583728      7.33216442 C
atom      69.62442038     17.10207172     -5.63959561 C
atom      76.68270791      7.09825353     -3.55801065 C
atom     109.37973869      8.34500280      5.51834261 C
atom      45.11765320     21.68081437     -4.50636611 C
atom      13.36984083     10.29635562      4.65353133 C
atom      47.59652871     10.85338382     -5.17284935 C
atom      46.28411179     10.43595810     -4.79987794 C
atom     111.69000031      8.90273030      6.19704224 C
atom      15.89692325     16.26590185      3.87392623 C
atom     108.88342826     21.41101787      5.48232605 C
atom     109.17517751     20.02167745      5.59821655 C
atom      48.13600444     18.76511724     -5.36365959 C
atom      49.90881064     10.29681049     -5.83486037 C
atom      72.28457131     21.40919007     -4.79393983 C
atom      11.57657136     18.76357887      5.10878856 C
atom     112.93124953      3.34268644      6.61366659 C
atom     113.35690553     12.24583221      6.71875070 C
atom     113.63597952     15.97954814      7.05907901 C
atom      74.36487961      6.54282693     -4.21119809 C
atom     110.30449086      4.17990810      5.82185729 C
atom      51.77381805     18.62847849     -6.40529066 C
atom     107.37898917      6.40160066      4.93078662 C
atom      70.97100443     21.82658912     -5.16292370 C
atom      15.75823885      4.59820941      3.94598145 C
atom      16.13590130      0.84673118      3.81586017 C
atom     113.02549967     18.76926283      6.89546249 C
atom      47.83392750     17.37729528     -5.25465705 C
atom     116.22825758     15.15782464      7.73813721 C
atom     109.68884664      6.95511653      5.61160760 C
atom     110.99670676      6.53719363      6.00188255 C
atom      49.92576227      5.15427743     -5.98173527 C
atom     111.99460922      7.50952288      6.29143993 C
atom      71.23831083     15.29350205     -5.17654557 C
atom     111.18849052      0.02102906      6.19324337 C
atom     109.88926501      0.43554436      5.77669254 C
atom      75.60033651      0.98921673     -3.85006450 C
atom     111.31120258      5.14899685      6.10940121 C
atom      46.91038393     13.21364211     -4.96475318 C
atom     113.29665339      7.09029370      6.68932871 C
atom      52.06519355     20.01613272     -6.53195022 C
atom      75.37063286      7.51423893     -3.93115515 C
atom      75.06501930      8.90298956     -4.02647155 C
atom      48.53270595     15.01969785     -5.43113587 C
atom     112.62220569      4.73042050      6.50572697 C
atom      52.86676697      7.37880127     -6.75543963 C
atom     114.59980424     16.95773210      7.42065434 C
atom      47.63791644      5.71045117     -5.26604559 C
atom      47.91241962     12.24204711     -5.25261614 C
atom      16.44657951      2.23598581      3.73187324 C
atom      18.90518145     13.35004402      3.01160991 C
atom     112.76106393     20.16111628      6.76184871 C
atom     108.99569678      4.59659219      5.42540579 C
atom     108.68736248      5.98436217      5.32056716 C
atom      50.45911713     18.21197024     -6.02421107 C
atom     115.29238029     14.17320756      7.38385391 C
atom      52.54989682     11.12297800     -6.54529560 C
atom      17.59584529     12.93382160      3.39309927 C
atom     113.62621153      5.70036213      6.80354422 C
atom      42.80968655      0.29087462     -3.82325424 C
atom      51.54595004     12.10127154     -6.27017825 C
atom      13.82942579      1.40164226      4.49356568 C
atom      15.44914241      3.20874638      4.03048766 C
atom      53.37964671     20.43358017     -6.91006036 C
atom      53.86897455     11.52925069     -6.90346442 C
atom      51.55167207      6.96188931     -6.40810801 C
atom      11.76599179      8.49129281      5.15182933 C
atom      76.06980180      9.87504464     -3.74355562 C
atom      12.76503947      7.51796129      4.85175396 C
atom      19.60067068     10.98891990      2.81542549 C
atom      19.90762667     12.37785943      2.72361734 C
atom      68.65736329     21.27000903     -5.82044950 C
atom      44.11593019      0.70680269     -4.21272203 C
atom      44.41942950      2.09638022     -4.30754438 C
atom      54.88060121     10.53907132     -7.14209901 C
atom      48.84228678     16.40750264     -5.53199128 C
atom      53.65476827     21.82274522     -7.06894822 C
atom      13.67160409     11.68523150      4.55142507 C
atom      68.63972029     16.12743423     -5.96504525 C
atom      49.73941989     20.56855473     -5.87477012 C
atom      18.29192595     10.57262605      3.19772072 C
atom      73.28484663      0.43472398     -4.50420324 C
atom      11.35867701     12.24161135      5.22620450 C
atom     115.89985567     16.53412485      7.78891080 C
atom      50.22925637     11.68611333     -5.90753814 C
atom     115.01073285     10.46484774      7.12067995 C
atom      12.06507254      9.88076930      5.04878141 C
atom      74.59804719      0.01734923     -4.13482121 C
atom      53.84068712      6.41239491     -7.09988601 C
atom      45.03216442      4.87654747     -4.48555068 C
atom      12.20378007     21.54130755      4.94767409 C
atom      17.28992433     11.54499242      3.48753812 C
atom      67.99460611     18.90954456     -6.06650657 C
atom      10.57426179     19.73517673      5.39543601 C
atom      47.32869014      4.32026960     -5.18799901 C
atom      52.79353557     17.66140116     -6.66627660 C
atom      10.89071446     21.12386253      5.31800245 C
atom      48.32072161      3.34615258     -5.50218349 C
atom     116.59124836     18.86603601      8.02077139 C
atom      72.60051565     20.02023683     -4.71650074 C
atom      72.54144866     14.87596278     -4.78516606 C
atom      72.97210829      1.82338652     -4.58849782 C
atom      73.75529682      9.31861884     -4.40736089 C
atom      13.89184212     18.20916509      4.44793276 C
atom      50.15588320     16.82417639     -5.91211607 C
atom     113.78667172     21.12774794      7.02791899 C
atom      15.67763027      9.73985165      3.96989788 C
atom      68.94811744     14.73745834     -5.89192953 C
atom      70.24561647     14.31936163     -5.48850133 C
atom      49.22684354     12.65906674     -5.62260380 C
atom     114.00306790      9.47471157      6.86591282 C
atom     114.94013476      5.28148362      7.20625180 C
atom      52.62470871      0.84291971     -6.82034492 C
atom      12.46136351      6.12800513      4.94231600 C
atom      51.16635996     15.85508093     -6.18596081 C
atom     114.25088929      2.92359843      6.98937289 C
atom      14.14178132      2.79102012      4.41384922 C
atom      14.76113534      5.57143900      4.24670517 C
atom      72.35377400      4.59990213     -4.76931638 C
atom       9.25860897     19.31820908      5.76070159 C
atom      15.98200352     11.12891010      3.87342394 C
atom      12.51996012      0.98379649      4.87143574 C
atom      75.76431859     11.26411961     -3.83603254 C
atom      54.41603314     19.47118936     -7.12583755 C
atom      49.61751895      3.76426108     -5.90801561 C
atom     115.91978331      6.26617717      7.54144396 C
atom      72.84584230     13.48601448     -4.69729159 C
atom      54.11882868     18.08050853     -7.02127116 C
atom      54.56114178      9.16086543     -7.07290213 C
atom     114.69255735     11.84306268      7.04577013 C
atom     115.27235319      3.88616347      7.27281466 C
atom      69.34002280      1.68579951     -5.61050986 C
atom      13.58270609     16.82066766      4.53872103 C
atom      10.34963042     13.21206264      5.50360127 C
atom     114.28138800      8.07093883      6.98090312 C
atom      14.97905168     12.10089012      4.16275934 C
atom      15.28380274     13.48959589      4.06443064 C
atom      74.91075994     20.57495253     -4.05271281 C
atom      73.91159267     19.60239373     -4.34409354 C
atom      67.66279382     20.29574367     -6.11643897 C
atom      71.84643030     12.51264115     -4.99595276 C
atom      10.46490156      8.07531033      5.55344273 C
atom      50.32020364      1.39866819     -6.11999284 C
atom      70.54478897     12.92862609     -5.39536754 C
atom      46.72152712      1.53945588     -5.00397241 C
atom      46.42217723      0.14997770     -4.90223278 C
atom      54.17712923      2.65820036     -7.36585937 C
atom      47.42632143     21.12438555     -5.19313127 C
atom      48.72971701     21.53954059     -5.59392751 C
atom      50.60833194      2.79046291     -6.22683642 C
atom      53.22014738      8.75815717     -6.76819556 C
atom      52.22633811      9.73474842     -6.47810537 C
atom      13.45623107      5.15422853      4.63628916 C
atom      67.33894749     16.54692743     -6.35574794 C
atom     115.70408682     12.80411681      7.33790992 C
atom     115.55621701      7.65641877      7.42009136 C
atom      56.02543068     21.28476139     -7.60161880 C
atom      51.85206679     13.49451252     -6.35922405 C
atom      54.96056393      0.29742877     -7.45567275 C
atom      73.45261654     10.70749453     -4.50611084 C
atom      45.72306601      2.51281876     -4.70209220 C
atom      46.02693726      3.90277336     -4.79185658 C
atom      72.04636520      5.98802240     -4.86746626 C
atom      72.74940619      8.34709020     -4.69021114 C
atom      73.05333495      6.95876450     -4.58880531 C
atom      48.02196907      1.95543925     -5.40748427 C
atom      49.02240653      0.98241726     -5.70800852 C
atom     111.91564412      2.37562933      6.33702952 C
atom     110.60637058      2.79212335      5.93755309 C
atom       8.25542231     20.29115955      6.04269182 C
atom      54.14912534     12.93306749     -7.01337021 C
atom     117.61481112     19.83312831      8.20237142 C
atom      53.16000469     13.91373295     -6.73708992 C
atom      10.21577213      1.53866016      5.54844234 C
atom      10.85000134      4.32030782      5.41522740 C
atom      67.01385194     17.93507294     -6.39135078 C
atom      51.04409819     20.98306000     -6.27397894 C
atom      51.32788774      0.42593556     -6.40749480 C
atom      13.14698765      3.76429644      4.71822837 C
atom     113.51388158      0.57049733      6.86544338 C
atom     114.54650713      1.53291164      7.09841160 C
atom      55.57749873      8.19982470     -7.34803725 C
atom      55.16643389      6.83077349     -7.40077801 C
atom       6.93675979     19.87597054      6.39778941 C
atom       9.64274555     15.56973025      5.66909105 C
atom     116.61326776      3.45863269      7.58942213 C
atom      72.14638230     11.12312345     -4.89626658 C
atom      12.27107024     16.40405114      4.91599116 C
atom     115.31296711     19.30768474      7.61593609 C
atom     115.08584323     20.70659738      7.43626442 C
atom       9.03918686     12.79669310      5.88939411 C
atom      50.85029141     14.46686573     -6.08352516 C
atom      49.53734586     14.04893443     -5.71087488 C
atom      14.27973021     14.46108352      4.35007146 C
atom      14.58640474     15.84945931      4.25362122 C
atom      55.14474138     17.11795552     -7.28807610 C
atom      11.84091102      3.34612214      5.10310908 C
atom      11.52613670      1.95674832      5.17512816 C
atom      66.36037787     15.57483546     -6.69974687 C
atom      52.89101707      2.23477922     -6.95062029 C
atom      74.45562948     11.68001273     -4.21707847 C
atom      74.15142570     13.06956718     -4.30937034 C
atom      11.15922512      5.71052656      5.33742855 C
atom      10.16626595      6.68461382      5.64892151 C
atom       9.89350248      0.15018275      5.61385673 C
atom      56.10834601      5.84611952     -7.73853160 C
atom      54.47411069      4.04631521     -7.44943868 C
atom      52.48297360     16.27364181     -6.56300276 C
atom      12.66654662     12.65678753      4.83688097 C
atom      53.49137103     15.30370801     -6.84553797 C
atom      56.81858246     18.95594027     -7.59592967 C
atom      55.75293439     19.89917868     -7.43427693 C
atom      55.78048749      4.46988557     -7.79495488 C
atom       6.62966556     18.48277933      6.48352564 C
atom      67.71636979      3.49363330     -6.07091796 C
atom       9.95277237     16.95752466      5.56973020 C
atom      11.26615172     17.37475163      5.19751705 C
atom       8.32765322     15.15305904      6.04367219 C
atom      68.33709869      0.71286831     -5.89382474 C
atom      55.19049551      1.69632731     -7.63187495 C
atom       9.22662507      2.51237734      5.85869287 C
atom     116.90525933     17.47761150      8.09746428 C
atom      66.66619355     14.18322272     -6.62614193 C
atom      67.95728600     13.76364948     -6.21054406 C
atom      70.65511937      1.26883615     -5.24282444 C
atom       9.54537902      3.90192631      5.80060891 C
atom      53.50421949      5.02454197     -7.10460865 C
atom      11.06012215     10.85279699      5.33681141 C
atom     116.94092278      2.04823592      7.60826485 C
atom     115.87817430      1.10493219      7.42879966 C
atom      65.69909002     18.35201186     -6.73984864 C
atom      68.24570318     12.37185865     -6.10492785 C
atom      65.67513695     13.20802989     -6.93569519 C
atom      54.81150405     15.72260914     -7.22713108 C
atom      55.79638696     14.73792499     -7.54656160 C
atom      56.47555396      2.13796386     -8.01460604 C
atom       8.86811490      6.26654732      6.05076514 C
atom      51.89948394      3.20998929     -6.64251223 C
atom      56.49061700     17.54555526     -7.58253934 C
atom      69.54399586     11.95562021     -5.69467803 C
atom     116.14791742     21.66576531      7.60052347 C
atom     117.47895821     21.22612125      7.91871997 C
atom       9.75579443     10.43763146      5.73461672 C
atom       8.94738134     17.92834528      5.84643358 C
atom       8.74474327     11.40863259      6.01036694 C
atom      52.20526642      4.60163187     -6.71636473 C
atom      51.22647039      5.57372804     -6.37288010 C
atom       9.46317547      9.04835043      5.84972007 C
atom      57.13212691     15.14426184     -7.92141364 C
atom      64.38969025     13.63147612     -7.35273409 C
atom       7.91388681      2.09442452      6.22072192 C
atom      70.43178779      7.79184288     -5.35497150 C
atom      67.52225494     10.00979487     -6.26057406 C
atom       8.55977325      4.87651252      6.12385322 C
atom      66.71438786      2.52129738     -6.34599525 C
atom      71.34811241      3.62921720     -5.04862559 C
atom      71.65817273      2.24041761     -4.95844276 C
atom      67.40038769      4.88186281     -6.17383844 C
atom      66.33959901     20.70797321     -6.46306942 C
atom      69.02960118      3.07567735     -5.69918436 C
atom      69.83714891     10.56627079     -5.58223424 C
atom      69.12186465      8.20719031     -5.74271707 C
atom      68.82724206      9.59527080     -5.86241066 C
atom       6.93158890      3.06887361      6.54116950 C
atom      70.73419583      6.40401394     -5.24701527 C
atom      67.23819427     11.39914246     -6.39298317 C
atom       5.93141774     20.85428921      6.66731424 C
atom      70.03485692      4.04645706     -5.42157295 C
atom      65.34589903     19.73139740     -6.75364081 C
atom       6.25584240      0.29602658      6.60390719 C
atom      67.02032090      1.12805999     -6.25625430 C
atom      66.01629544      0.14976207     -6.53122760 C
atom      65.06197690     15.99775901     -7.08956882 C
atom      64.09282580     15.01956230     -7.43642541 C
atom      12.96991353     14.04511449      4.73337178 C
atom      64.69760603      0.55604224     -6.89093651 C
atom      64.41772697      1.95985631     -7.00166165 C
atom       7.25703499      4.45704810      6.50840786 C
atom      71.14151921     10.15111643     -5.18468570 C
atom      71.44061963      8.76226840     -5.07647598 C
atom      10.65190491     14.59988930      5.39496358 C
atom      11.96369658     15.01592488      5.01438926 C
atom       7.15411689      9.60486439      6.53744240 C
atom       7.31588580     16.12219716      6.31249710 C
atom       7.63271068     17.51041670      6.21270025 C
atom       5.31911599     18.06355617      6.85209410 C
atom      63.37704240     12.66961557     -7.62134398 C
atom       4.32809965     19.04419708      7.12146057 C
atom       4.60957083     20.44798107      7.01483913 C
atom      66.08378700      5.30041061     -6.55111527 C
atom       5.61400046      2.65196312      6.87888513 C
atom      56.79094416      3.52633728     -8.08608312 C
atom      57.50206004      1.17088379     -8.17844923 C
atom      57.36168068     21.72436597     -7.89728547 C
atom      62.78734042     15.44315556     -7.78495510 C
atom       8.57660633     21.68044364      5.97316105 C
atom       7.58133646      0.70826152      6.26660903 C
atom       5.99697504     15.70363709      6.68108376 C
atom      69.72520888      5.43423893     -5.52228094 C
atom      68.41111022      5.85092005     -5.90074493 C
atom       8.16377268      8.63212714      6.25690457 C
atom      64.72560828     17.38560976     -7.08548555 C
atom      65.94152086     11.81615350     -6.80612624 C
atom      68.10772926      7.23871113     -6.01249944 C
atom      62.09294597     13.11128503     -8.00710612 C
atom      61.77772598     14.49965500     -8.07904642 C
atom      63.75582177      4.74938664     -7.21739877 C
atom       7.87549687      7.24037048      6.36414974 C
atom       5.26025908      1.27265106      6.88747537 C
atom       5.85466129      9.18789660      6.94219827 C
atom       3.59617889     21.43819463      7.24493415 C
atom       7.43823302     10.99413059      6.40354344 C
atom      63.13661486      2.37439524     -7.42199916 C
atom      64.91194852     10.84952389     -7.05664550 C
atom      63.60676610     11.27067788     -7.44535707 C
atom      65.07549471      4.33047925     -6.83404932 C
atom      65.40665831      2.94052901     -6.72468554 C
atom      66.50133388      9.04287239     -6.51933319 C
atom      63.40055814     17.80401260     -7.38916848 C
atom      55.43089368     13.34762361     -7.43163241 C
atom      62.45946566     16.81937964     -7.72921760 C
atom       6.58187235      6.82085516      6.77252222 C
atom      63.68622703     21.51233958     -7.13087317 C
atom       4.35793238     13.89676045      7.12660393 C
atom       6.27583864      5.42916274      6.84531791 C
atom      61.06699716     12.14417624     -8.17407319 C
atom       4.63736839      3.61835603      7.21578074 C
atom      65.18707795      9.46032267     -6.89823349 C
atom       4.82234925     10.15452964      7.18125469 C
atom      62.77140538      3.76466732     -7.53811949 C
atom      64.15103721      8.49793855     -7.11577350 C
atom      62.98953048     19.17310234     -7.33766158 C
atom      64.00542445     20.13412676     -7.06066655 C
atom       2.72064482     12.07802671      7.52515762 C
atom       3.04258211     18.62963595      7.52810323 C
atom       5.68578970     14.31587610      6.78193281 C
atom       5.58771833      7.79607825      7.07238911 C
atom       2.44673659     10.69249228      7.69066930 C
atom       3.91661974      0.86993347      7.17980456 C
atom       3.51319863      9.73343006      7.55662222 C
atom      62.54232031     10.31152178     -7.59402544 C
atom      61.20675574     10.75113951     -7.89285396 C
atom      61.43645426      4.17096878     -7.91590701 C
atom      62.07726384      6.57228218     -7.57628274 C
atom      65.77325411      6.68815836     -6.65472539 C
atom      66.79286260      7.65522358     -6.39315068 C
atom       4.98671243     16.67358699      6.95686799 C
atom      62.81458565      8.92590949     -7.42647578 C
atom       4.97381590      5.00626250      7.22359464 C
atom      63.42266873      6.14471686     -7.27924438 C
atom      64.44823211      7.10726250     -7.01100400 C
atom       1.10743860     10.25287189      7.97177561 C
atom       2.89793460      1.83103951      7.44544054 C
atom       3.30870857      3.20000231      7.50366846 C
atom       1.65345191     13.02130316      7.67546447 C
atom       0.96389562      8.86007431      8.25233748 C
atom       1.99257712      7.89307676      8.10135074 C
atom       3.28178466      8.33463208      7.73220411 C
atom       1.98130273     14.43171294      7.66579173 C
atom       4.06015172     12.50606148      7.22911818 C
atom      61.74927303      7.98266574     -7.59050608 C
atom       8.02398029     13.76527366      6.15450446 C
atom       6.70724956     13.34874388      6.52819776 C
atom       6.41536934     11.96110020      6.65403092 C
atom       5.09837739     11.54361987      7.02291377 C
atom       4.29808289      7.37273245      7.47714592 C
atom       2.67576895     17.23931624      7.63837501 C
atom       3.32978786     14.85934685      7.38450618 C
atom       3.66347317     16.25471934      7.32729659 C
atom       2.36331061      4.18468845      7.83164296 C
atom       4.00056048      5.98454333      7.55912593 C
atom       1.33616588     16.83297832      7.99913847 C
atom       2.69055216      5.56101085      7.89130827 C
atom       1.67654060      6.50463618      8.17011724 C
atom      60.05844384      9.86059847     -7.85762317 C
atom      58.50994028     20.83387904     -7.85888156 C
atom      62.35830158     21.89969953     -7.49251375 C
atom     118.62753904      0.17024223      7.89922369 C
atom      57.50453986     16.55777540     -7.86196610 C
atom      56.96596637      8.59303814     -7.56857084 C
atom       1.50715293      1.43781319      7.64997428 C
atom      62.19056271      1.35474293     -7.70475094 C
atom      61.06391135      5.58448318     -7.85775550 C
atom     116.33322048     10.07745256      7.50157588 C
atom     116.49810183      8.67602342      7.71651939 C
atom       2.26402378     21.05075282      7.59020334 C
atom       2.09337090     19.64925058      7.80033246 C
atom       0.96452433     15.41946231      7.93483997 C
atom     117.08849864     12.41086280      7.58157242 C
atom      -0.04027492     11.14329815      7.91907194 C
atom     117.24924301      5.85993653      7.93834119 C
atom      56.37743862     12.32796765     -7.71279494 C
atom      56.20923816     10.92644899     -7.50101636 C
atom      61.60163746     19.56632380     -7.56167474 C
atom      57.43786536      6.24111731     -7.90101089 C
atom      60.41896416     14.95598359     -8.26123229 C
atom      58.76278673      1.65626777     -8.45378102 C
atom      60.37634715      8.45502297     -7.74655528 C
atom     117.62251147      4.44643306      7.88551026 C
atom     118.87083329     19.34771310      8.49888876 C
atom      58.19179871     19.42832993     -7.74865236 C
atom      59.80705610     12.62959305     -8.45293144 C
atom     118.78452013      9.18350513      8.33104749 C
atom      58.15027934      3.98264130     -8.26447544 C
atom      58.67356359     11.82061366     -8.29015318 C
atom      57.59520681     12.73148306     -8.17991163 C
atom     119.91546615      8.37475030      8.51218973 C
atom     117.70811567      8.27260518      8.20368314 C
atom      61.13047364     17.21440595     -7.89533503 C
atom      59.89584836      0.84736286     -8.28770318 C
atom      60.97388275      1.75822538     -8.17471423 C
atom       0.31493930      6.04834875      8.33172116 C
atom     120.20521924      4.70052018      8.15742931 C
atom       0.27889281     12.54883971      7.81266708 C
atom       0.87043023     19.24575295      8.25402684 C
atom     120.00646449     20.15669233      8.35095521 C
atom     118.31138190      1.57587479      7.78374160 C
atom     118.26139503     17.02125768      8.29857687 C
atom     119.24015596     17.98750544      8.50315171 C
atom       0.44437215     17.89129812      8.33104848 C
atom     117.55466265     14.76276650      7.92319848 C
atom      60.09102771     16.30370036     -8.09119631 C
atom      58.47785297      5.33037299     -8.09378579 C
atom     118.59139173     15.67345520      8.13303913 C
atom       1.03187660      3.78970687      7.97830140 C
atom     118.95564051      3.96676681      8.03506520 C
atom     119.30989281      2.57948216      7.89222590 C
atom       0.54759143      2.47061759      7.84566351 C
atom      59.72879790      6.06420162     -7.98838953 C
atom      58.83990032     17.03756524     -7.98915719 C
atom      59.37636020      7.45148148     -7.84092935 C
atom      57.92352541      7.56032914     -7.77516002 C
atom      58.02012228     14.08587639     -8.26267219 C
atom      59.43768556     13.98971026     -8.45257522 C
atom     119.54621497      7.01461219      8.50660055 C
atom     118.13175197      6.91828935      8.29379429 C
atom      59.19197748     18.42481219     -7.84053134 C
atom      60.64458706     18.53363318     -7.77077072 C
atom      59.13213550      3.01636342     -8.45269206 C
atom      60.54920404      3.11256848     -8.25894156 C
atom     119.84366636     14.93956773      8.04661492 C
atom     119.49354504     13.55238449      7.89304730 C
atom     118.04222053     13.44361015      7.80451325 C
atom     118.79395654     10.53753472      7.99447017 C
atom     117.42803358     11.02111610      7.66912984 C
atom     120.00635731     21.51080442      8.01416023 C
atom       1.16514052      0.04803087      7.72756298 C
atom      57.30679862      9.98281657     -7.65079171 C
atom      58.67792673     10.46640462     -7.95403140 C
atom      61.26106303     20.95608893     -7.64484073 C
atom      59.89068410     21.43964380     -7.95159823 C


==> anc/geometry.in.022_567.2D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    123.40474325      0.00000000     -0.00000000
lattice_vector      0.00000000      8.91456224      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom      94.53122206      6.82946832     -0.00000000 C
  constrain_relaxation z
atom      93.54334159      5.80060996     -0.00000000 C
  constrain_relaxation z
atom      94.13619585      8.20070641     -0.00000000 C
  constrain_relaxation z
atom      28.67765444      1.00042478      0.00000000 C
  constrain_relaxation z
atom      30.06117429      1.34346822      0.00000000 C
  constrain_relaxation z
atom      93.93837237      4.42937480      0.00000000 C
  constrain_relaxation z
atom      95.91474556      6.48642295     -0.00000000 C
  constrain_relaxation z
atom      29.27050383      7.51489994     -0.00000000 C
  constrain_relaxation z
atom      28.28261915      8.54374935     -0.00000000 C
  constrain_relaxation z
atom      31.04906161      0.31461931      0.00000000 C
  constrain_relaxation z
atom      96.30977298      5.11517609     -0.00000000 C
  constrain_relaxation z
atom      92.15982227      6.14365998     -0.00000000 C
  constrain_relaxation z
atom      97.69328143      4.77213002     -0.00000000 C
  constrain_relaxation z
atom      28.08480351      3.40051413      0.00000000 C
  constrain_relaxation z
atom      96.90262439      7.51527383     -0.00000000 C
  constrain_relaxation z
atom      29.46832718      3.74356907      0.00000000 C
  constrain_relaxation z
atom      91.17193446      5.11480362     -0.00000000 C
  constrain_relaxation z
atom      95.12408788      0.31499554      0.00000000 C
  constrain_relaxation z
atom      96.50759830      8.88651939     -0.00000000 C
  constrain_relaxation z
atom      95.32189166      4.08632595      0.00000000 C
  constrain_relaxation z
atom      32.43258803      0.65766503      0.00000000 C
  constrain_relaxation z
atom      26.89909850      8.20070269     -0.00000000 C
  constrain_relaxation z
atom      27.68976921      2.02927435      0.00000000 C
  constrain_relaxation z
atom      92.75267239      8.54375301     -0.00000000 C
  constrain_relaxation z
atom      30.65402496      7.85794285     -0.00000000 C
  constrain_relaxation z
atom      27.09692194      4.42937135      0.00000000 C
  constrain_relaxation z
atom      97.49549082      1.00080839      0.00000000 C
  constrain_relaxation z
atom      91.56696143      3.74357293      0.00000000 C
  constrain_relaxation z
atom      25.71340537      4.08632246      0.00000000 C
  constrain_relaxation z
atom      98.08833430      3.40089455      0.00000000 C
  constrain_relaxation z
atom      97.10045610      2.37203720      0.00000000 C
  constrain_relaxation z
atom      95.71692427      2.71508498      0.00000000 C
  constrain_relaxation z
atom      90.97411280      1.34347218      0.00000000 C
  constrain_relaxation z
atom      98.68114602      5.80098426     -0.00000000 C
  constrain_relaxation z
atom      98.28613654      7.17222108     -0.00000000 C
  constrain_relaxation z
atom      94.72904591      1.68623679      0.00000000 C
  constrain_relaxation z
atom      28.87546783      6.14365622     -0.00000000 C
  constrain_relaxation z
atom      27.49195139      5.80060611     -0.00000000 C
  constrain_relaxation z
atom      92.35763569      1.00042884      0.00000000 C
  constrain_relaxation z
atom      98.87901573      0.65777255      0.00000000 C
  constrain_relaxation z
atom      33.02544017      7.17213535     -0.00000000 C
  constrain_relaxation z
atom      32.82761764      2.02890176      0.00000000 C
  constrain_relaxation z
atom      99.47184672      3.05783954      0.00000000 C
  constrain_relaxation z
atom      89.78840383      5.45785242     -0.00000000 C
  constrain_relaxation z
atom      89.39336779      6.82909671     -0.00000000 C
  constrain_relaxation z
atom      93.34552373      2.02927790      0.00000000 C
  constrain_relaxation z
atom      92.95048805      3.40051807      0.00000000 C
  constrain_relaxation z
atom      29.86335268      5.11479935     -0.00000000 C
  constrain_relaxation z
atom      33.42048549      8.54337745     -0.00000000 C
  constrain_relaxation z
atom      24.52770126      8.88651614     -0.00000000 C
  constrain_relaxation z
atom      30.45621057      2.71471108      0.00000000 C
  constrain_relaxation z
atom      31.83973104      3.05775393      0.00000000 C
  constrain_relaxation z
atom      33.61828802      4.77204245     -0.00000000 C
  constrain_relaxation z
atom      90.57907501      2.71471547      0.00000000 C
  constrain_relaxation z
atom      87.41698921      4.77204694     -0.00000000 C
  constrain_relaxation z
atom      32.23476433      4.42900632      0.00000000 C
  constrain_relaxation z
atom      25.31837399      2.71508186      0.00000000 C
  constrain_relaxation z
atom      89.98622238      0.31462380      0.00000000 C
  constrain_relaxation z
atom     100.45974168      4.08670019      0.00000000 C
  constrain_relaxation z
atom      86.42909355      3.74320277      0.00000000 C
  constrain_relaxation z
atom     100.06466772      5.45791553     -0.00000000 C
  constrain_relaxation z
atom      25.91120908      0.31499230      0.00000000 C
  constrain_relaxation z
atom      26.30624980      1.68623320      0.00000000 C
  constrain_relaxation z
atom      90.38126059      7.85794690     -0.00000000 C
  constrain_relaxation z
atom      91.76478482      7.51490412     -0.00000000 C
  constrain_relaxation z
atom      31.24688013      5.45784826     -0.00000000 C
  constrain_relaxation z
atom      31.64191459      6.82909214     -0.00000000 C
  constrain_relaxation z
atom      88.20766138      2.02890654      0.00000000 C
  constrain_relaxation z
atom      89.19555130      3.05775816      0.00000000 C
  constrain_relaxation z
atom      88.80051639      4.42901100      0.00000000 C
  constrain_relaxation z
atom      34.01332420      6.14328700     -0.00000000 C
  constrain_relaxation z
atom      35.19903665      1.34310097      0.00000000 C
  constrain_relaxation z
atom      87.02195130      6.14329196     -0.00000000 C
  constrain_relaxation z
atom      34.60618012      3.74319775      0.00000000 C
  constrain_relaxation z
atom      34.21114762      2.37194977      0.00000000 C
  constrain_relaxation z
atom      84.65050836      5.45748632     -0.00000000 C
  constrain_relaxation z
atom      99.27403377      8.20108083     -0.00000000 C
  constrain_relaxation z
atom      22.74916660      7.17221816     -0.00000000 C
  constrain_relaxation z
atom      99.86689370      1.68661437      0.00000000 C
  constrain_relaxation z
atom      23.53981111      1.00080559      0.00000000 C
  constrain_relaxation z
atom      86.82412784      2.37195432      0.00000000 C
  constrain_relaxation z
atom      85.63840458      6.48634034     -0.00000000 C
  constrain_relaxation z
atom      34.80400468      8.88641617     -0.00000000 C
  constrain_relaxation z
atom      26.50407359      6.82946498     -0.00000000 C
  constrain_relaxation z
atom      24.13267636      7.51527092     -0.00000000 C
  constrain_relaxation z
atom      36.38475960      5.45748106     -0.00000000 C
  constrain_relaxation z
atom      88.60269265      0.65766936      0.00000000 C
  constrain_relaxation z
atom      88.00983881      7.17213976     -0.00000000 C
  constrain_relaxation z
atom      21.76127158      8.20107834     -0.00000000 C
  constrain_relaxation z
atom      85.04556963      4.08624837      0.00000000 C
  constrain_relaxation z
atom      35.98970024      4.08624360      0.00000000 C
  constrain_relaxation z
atom      85.83623516      1.34310608      0.00000000 C
  constrain_relaxation z
atom     101.05250478      6.48676530     -0.00000000 C
  constrain_relaxation z
atom      23.93484466      2.37203405      0.00000000 C
  constrain_relaxation z
atom      87.61479179      8.54338233     -0.00000000 C
  constrain_relaxation z
atom      20.37780180      7.85803519     -0.00000000 C
  constrain_relaxation z
atom      82.87191620      7.17176705     -0.00000000 C
  constrain_relaxation z
atom      86.23126896      8.88642080     -0.00000000 C
  constrain_relaxation z
atom      36.58256246      1.68615252      0.00000000 C
  constrain_relaxation z
atom      35.39686720      6.48633564     -0.00000000 C
  constrain_relaxation z
atom      35.79190864      7.85756637     -0.00000000 C
  constrain_relaxation z
atom      36.97757958      3.05739153      0.00000000 C
  constrain_relaxation z
atom      22.15628855      0.65776976      0.00000000 C
  constrain_relaxation z
atom     100.65750573      7.85803766     -0.00000000 C
  constrain_relaxation z
atom     101.64539853      8.88690182     -0.00000000 C
  constrain_relaxation z
atom      19.38991099      8.88689974     -0.00000000 C
  constrain_relaxation z
atom      37.76828941      5.80053407     -0.00000000 C
  constrain_relaxation z
atom     101.25045241      1.34357149      0.00000000 C
  constrain_relaxation z
atom      21.16841272      1.68661198      0.00000000 C
  constrain_relaxation z
atom      19.78485615      1.34356912      0.00000000 C
  constrain_relaxation z
atom      37.17544915      8.20060072     -0.00000000 C
  constrain_relaxation z
atom      38.16334569      7.17176160     -0.00000000 C
  constrain_relaxation z
atom      83.26697449      5.80053901     -0.00000000 C
  constrain_relaxation z
atom      23.34202055      4.77212700     -0.00000000 C
  constrain_relaxation z
atom      84.05768640      3.05739686      0.00000000 C
  constrain_relaxation z
atom      84.45270547      1.68615736      0.00000000 C
  constrain_relaxation z
atom      83.85981678      8.20060562     -0.00000000 C
  constrain_relaxation z
atom      85.24336128      7.85757156     -0.00000000 C
  constrain_relaxation z
atom     101.84325685      3.74366447      0.00000000 C
  constrain_relaxation z
atom      37.57047569      0.65729472      0.00000000 C
  constrain_relaxation z
atom      22.94696881      3.40089185      0.00000000 C
  constrain_relaxation z
atom      24.72552653      5.11517307     -0.00000000 C
  constrain_relaxation z
atom      25.12055273      6.48641958     -0.00000000 C
  constrain_relaxation z
atom      21.56345866      3.05783684      0.00000000 C
  constrain_relaxation z
atom      81.48833085      7.51480645     -0.00000000 C
  constrain_relaxation z
atom     102.43598016      6.14367686     -0.00000000 C
  constrain_relaxation z
atom     102.83110346      4.77248248     -0.00000000 C
  constrain_relaxation z
atom      38.75620421      4.77167586     -0.00000000 C
  constrain_relaxation z
atom      22.35415822      5.80098167     -0.00000000 C
  constrain_relaxation z
atom      20.97063875      5.45791295     -0.00000000 C
  constrain_relaxation z
atom      83.46478827      0.65730012      0.00000000 C
  constrain_relaxation z
atom      38.36111985      3.40045793      0.00000000 C
  constrain_relaxation z
atom      82.27905556      4.77168139     -0.00000000 C
  constrain_relaxation z
atom      80.50037498      6.48595584     -0.00000000 C
  constrain_relaxation z
atom      38.95396800      1.00033504      0.00000000 C
  constrain_relaxation z
atom     103.42382422      7.17254471     -0.00000000 C
  constrain_relaxation z
atom      20.57556581      4.08669791      0.00000000 C
  constrain_relaxation z
atom      39.54692672      7.51480134     -0.00000000 C
  constrain_relaxation z
atom      80.89551162      5.11471266     -0.00000000 C
  constrain_relaxation z
atom      17.61148813      7.17254290     -0.00000000 C
  constrain_relaxation z
atom      19.98280374      6.48676313     -0.00000000 C
  constrain_relaxation z
atom      82.67414197      3.40046293      0.00000000 C
  constrain_relaxation z
atom      81.09337144      8.88604197     -0.00000000 C
  constrain_relaxation z
atom      78.52400368      4.42894412      0.00000000 C
  constrain_relaxation z
atom      78.12873428      5.80008159     -0.00000000 C
  constrain_relaxation z
atom     104.60995257      3.05829128      0.00000000 C
  constrain_relaxation z
atom     104.21469990      4.42944080      0.00000000 C
  constrain_relaxation z
atom      18.59933036      6.14367471     -0.00000000 C
  constrain_relaxation z
atom      79.90763664      4.08589441      0.00000000 C
  constrain_relaxation z
atom     103.02889701      8.54385905     -0.00000000 C
  constrain_relaxation z
atom     105.79486480      7.85829991     -0.00000000 C
  constrain_relaxation z
atom      82.08129171      1.00034011      0.00000000 C
  constrain_relaxation z
atom      42.51124263      4.42893876      0.00000000 C
  constrain_relaxation z
atom      81.68628031      2.37161559      0.00000000 C
  constrain_relaxation z
atom     105.40027417      0.31506084      0.00000000 C
  constrain_relaxation z
atom     104.01674776      0.65814928      0.00000000 C
  constrain_relaxation z
atom      79.11680714      6.82896207     -0.00000000 C
  constrain_relaxation z
atom      40.13974376      5.11470749     -0.00000000 C
  constrain_relaxation z
atom      16.22815119      6.82944187     -0.00000000 C
  constrain_relaxation z
atom      18.79693098      2.37242328      0.00000000 C
  constrain_relaxation z
atom      15.24045098      7.85829845     -0.00000000 C
  constrain_relaxation z
atom      80.30277551      2.71469851      0.00000000 C
  constrain_relaxation z
atom     106.58607127      5.11514756     -0.00000000 C
  constrain_relaxation z
atom     103.62191301      2.02941176      0.00000000 C
  constrain_relaxation z
atom     102.23837951      2.37242526      0.00000000 C
  constrain_relaxation z
atom      15.83280654      5.45821569     -0.00000000 C
  constrain_relaxation z
atom      42.90650976      5.80007569     -0.00000000 C
  constrain_relaxation z
atom      79.70984107      0.31451749      0.00000000 C
  constrain_relaxation z
atom      41.12761433      4.08588867      0.00000000 C
  constrain_relaxation z
atom      43.49908627      3.40015219      0.00000000 C
  constrain_relaxation z
atom     106.98168908      3.74422230      0.00000000 C
  constrain_relaxation z
atom      41.91844147      6.82895676     -0.00000000 C
  constrain_relaxation z
atom      40.53487823      6.48595014     -0.00000000 C
  constrain_relaxation z
atom     105.99357132      2.71538823      0.00000000 C
  constrain_relaxation z
atom      15.63504083      0.31505916      0.00000000 C
  constrain_relaxation z
atom     104.80716296      6.82944364     -0.00000000 C
  constrain_relaxation z
atom     105.20250843      5.45821723     -0.00000000 C
  constrain_relaxation z
atom      16.82061338      4.42943894      0.00000000 C
  constrain_relaxation z
atom      78.72195633      8.20023095     -0.00000000 C
  constrain_relaxation z
atom      13.85714228      7.51507234     -0.00000000 C
  constrain_relaxation z
atom     108.36570071      3.40146822      0.00000000 C
  constrain_relaxation z
atom      45.27832113      5.11415393     -0.00000000 C
  constrain_relaxation z
atom      19.19205269      3.74366220      0.00000000 C
  constrain_relaxation z
atom      18.20420798      4.77248059     -0.00000000 C
  constrain_relaxation z
atom     107.57394680      6.14389856     -0.00000000 C
  constrain_relaxation z
atom     107.17817508      7.51507377     -0.00000000 C
  constrain_relaxation z
atom      39.94188401      8.88603633     -0.00000000 C
  constrain_relaxation z
atom      18.00641446      8.54385698     -0.00000000 C
  constrain_relaxation z
atom      14.64707479      1.34399220      0.00000000 C
  constrain_relaxation z
atom      44.29016384      6.14298178     -0.00000000 C
  constrain_relaxation z
atom      44.88268496      3.74322359      0.00000000 C
  constrain_relaxation z
atom     108.16540705      8.54387442     -0.00000000 C
  constrain_relaxation z
atom      14.44924533      5.11514605     -0.00000000 C
  constrain_relaxation z
atom      40.73247765      2.71469330      0.00000000 C
  constrain_relaxation z
atom      39.34897732      2.37161001      0.00000000 C
  constrain_relaxation z
atom      41.32540984      0.31451223      0.00000000 C
  constrain_relaxation z
atom     108.95741829      5.80090694     -0.00000000 C
  constrain_relaxation z
atom     109.35436576      4.43015634      0.00000000 C
  constrain_relaxation z
atom     108.75978944      2.03010532      0.00000000 C
  constrain_relaxation z
atom      14.05362824      3.74422100      0.00000000 C
  constrain_relaxation z
atom      15.04174449      2.71538664      0.00000000 C
  constrain_relaxation z
atom      17.01856549      0.65814757      0.00000000 C
  constrain_relaxation z
atom      41.72035087      1.68583026      0.00000000 C
  constrain_relaxation z
atom      43.10372264      2.02892493      0.00000000 C
  constrain_relaxation z
atom      13.46137125      6.14389732     -0.00000000 C
  constrain_relaxation z
atom      17.41339939      2.02940980      0.00000000 C
  constrain_relaxation z
atom      16.42536155      3.05828967      0.00000000 C
  constrain_relaxation z
atom      46.66237649      5.45689778     -0.00000000 C
  constrain_relaxation z
atom      42.31329003      8.20022510     -0.00000000 C
  constrain_relaxation z
atom      79.31489782      1.68583607      0.00000000 C
  constrain_relaxation z
atom     107.77155741      1.00092331      0.00000000 C
  constrain_relaxation z
atom     106.38824176      1.34399358      0.00000000 C
  constrain_relaxation z
atom      76.74507536      6.14298728     -0.00000000 C
  constrain_relaxation z
atom      43.69684998      8.54331014     -0.00000000 C
  constrain_relaxation z
atom     110.73874718      4.08784167      0.00000000 C
  constrain_relaxation z
atom     109.54847407      8.20019689     -0.00000000 C
  constrain_relaxation z
atom      12.86991170      8.54387325     -0.00000000 C
  constrain_relaxation z
atom      13.26376067      1.00092195      0.00000000 C
  constrain_relaxation z
atom     111.13165354      2.71649644      0.00000000 C
  constrain_relaxation z
atom      12.66961806      3.40146694      0.00000000 C
  constrain_relaxation z
atom      12.27553000      2.03010423      0.00000000 C
  constrain_relaxation z
atom     110.53494009      0.31476252      0.00000000 C
  constrain_relaxation z
atom     110.14295432      1.68719519      0.00000000 C
  constrain_relaxation z
atom      47.65108237      4.42822992      0.00000000 C
  constrain_relaxation z
atom     112.51494736      2.37352786      0.00000000 C
  constrain_relaxation z
atom      77.53615540      3.40015814      0.00000000 C
  constrain_relaxation z
atom      77.93152131      2.02893032      0.00000000 C
  constrain_relaxation z
atom      76.94378118      1.00008094      0.00000000 C
  constrain_relaxation z
atom      44.09145810      1.00007496      0.00000000 C
  constrain_relaxation z
atom      10.89236641      1.68719413      0.00000000 C
  constrain_relaxation z
atom      76.15255187      3.74322910      0.00000000 C
  constrain_relaxation z
atom      11.09042855      6.82937729     -0.00000000 C
  constrain_relaxation z
atom      45.47480691      1.34329716      0.00000000 C
  constrain_relaxation z
atom      12.07790117      5.80090574     -0.00000000 C
  constrain_relaxation z
atom     113.50641623      3.40272805      0.00000000 C
  constrain_relaxation z
atom      11.48684605      8.20019575     -0.00000000 C
  constrain_relaxation z
atom      75.16463477      2.71448267      0.00000000 C
  constrain_relaxation z
atom      11.68095432      4.43015531      0.00000000 C
  constrain_relaxation z
atom       9.70630671      6.48630969     -0.00000000 C
  constrain_relaxation z
atom     109.94489216      6.82937826     -0.00000000 C
  constrain_relaxation z
atom      49.42844270      6.14188162     -0.00000000 C
  constrain_relaxation z
atom      45.87059733      2.71447658      0.00000000 C
  constrain_relaxation z
atom      77.33839161      8.54331559     -0.00000000 C
  constrain_relaxation z
atom      44.68485288      7.51438216     -0.00000000 C
  constrain_relaxation z
atom      46.06820986      7.85744755     -0.00000000 C
  constrain_relaxation z
atom      46.46208023      0.31450215      0.00000000 C
  constrain_relaxation z
atom     111.72926924      5.11629623     -0.00000000 C
  constrain_relaxation z
atom      10.50038121      0.31476163      0.00000000 C
  constrain_relaxation z
atom      48.43969639      7.17117744     -0.00000000 C
  constrain_relaxation z
atom      47.05648480      6.82826969     -0.00000000 C
  constrain_relaxation z
atom      75.75691336      5.11416000     -0.00000000 C
  constrain_relaxation z
atom      76.35038399      7.51438819     -0.00000000 C
  constrain_relaxation z
atom      10.29657413      4.08784069      0.00000000 C
  constrain_relaxation z
atom     111.91650693      8.88498149     -0.00000000 C
  constrain_relaxation z
atom      50.81179122      6.48484628     -0.00000000 C
  constrain_relaxation z
atom     112.90140643      0.99992228      0.00000000 C
  constrain_relaxation z
atom       9.11881551      8.88498061     -0.00000000 C
  constrain_relaxation z
atom      51.80331517      5.45565416     -0.00000000 C
  constrain_relaxation z
atom     111.32901519      6.48631062     -0.00000000 C
  constrain_relaxation z
atom      47.84519363      0.65817398      0.00000000 C
  constrain_relaxation z
atom      53.18549240      5.79832362     -0.00000000 C
  constrain_relaxation z
atom       9.30605316      5.11629545     -0.00000000 C
  constrain_relaxation z
atom      74.37285310      5.45690338     -0.00000000 C
  constrain_relaxation z
atom      49.03551144      4.77052773     -0.00000000 C
  constrain_relaxation z
atom      55.55942588      5.09744824     -0.00000000 C
  constrain_relaxation z
atom     112.31457947      7.51449124     -0.00000000 C
  constrain_relaxation z
atom     113.11482156      4.77553693     -0.00000000 C
  constrain_relaxation z
atom     114.10659609      5.80472836     -0.00000000 C
  constrain_relaxation z
atom       8.72074343      7.51449051     -0.00000000 C
  constrain_relaxation z
atom      53.55906052      7.17789226     -0.00000000 C
  constrain_relaxation z
atom      47.25411302      3.05745657      0.00000000 C
  constrain_relaxation z
atom      51.41169165      4.08283899      0.00000000 C
  constrain_relaxation z
atom      50.02608475      3.74208375      0.00000000 C
  constrain_relaxation z
atom      73.97874237      6.82827585     -0.00000000 C
  constrain_relaxation z
atom      75.56042747      1.34330269      0.00000000 C
  constrain_relaxation z
atom      52.57711679      8.20496127     -0.00000000 C
  constrain_relaxation z
atom       7.33577981      7.17096839     -0.00000000 C
  constrain_relaxation z
atom      50.61142373      1.34388892      0.00000000 C
  constrain_relaxation z
atom       9.90366833      2.71649560      0.00000000 C
  constrain_relaxation z
atom      73.78111409      3.05746214      0.00000000 C
  constrain_relaxation z
atom      51.19828059      7.85845824     -0.00000000 C
  constrain_relaxation z
atom      54.18044200      4.76281533     -0.00000000 C
  constrain_relaxation z
atom      49.62580724      2.37206233      0.00000000 C
  constrain_relaxation z
atom      48.24163464      2.02899678      0.00000000 C
  constrain_relaxation z
atom     113.69954406      7.17096909     -0.00000000 C
  constrain_relaxation z
atom      48.83170712      8.54361567     -0.00000000 C
  constrain_relaxation z
atom      50.21332670      8.88795406     -0.00000000 C
  constrain_relaxation z
atom     114.28018285      0.65341120      0.00000000 C
  constrain_relaxation z
atom     115.26206424      1.68048802      0.00000000 C
  constrain_relaxation z
atom       8.13391696      0.99992160      0.00000000 C
  constrain_relaxation z
atom      72.79358765      2.02900292      0.00000000 C
  constrain_relaxation z
atom      73.19003100      0.65817952      0.00000000 C
  constrain_relaxation z
atom      51.99644565      1.68740481      0.00000000 C
  constrain_relaxation z
atom     116.06746703      7.85270793     -0.00000000 C
  constrain_relaxation z
atom     114.68305312      8.19825660     -0.00000000 C
  constrain_relaxation z
atom       6.35227152      8.19825605     -0.00000000 C
  constrain_relaxation z
atom       7.92050185      4.77553618     -0.00000000 C
  constrain_relaxation z
atom      74.96702211      7.85745312     -0.00000000 C
  constrain_relaxation z
atom      74.57314936      0.31450828      0.00000000 C
  constrain_relaxation z
atom      52.98001269      0.66012428      0.00000000 C
  constrain_relaxation z
atom     115.49791168      5.46893165     -0.00000000 C
  constrain_relaxation z
atom       6.92872816      5.80472777     -0.00000000 C
  constrain_relaxation z
atom      54.79088636      2.36119180      0.00000000 C
  constrain_relaxation z
atom     117.05336471      8.86863868     -0.00000000 C
  constrain_relaxation z
atom      52.40352164      3.05365471      0.00000000 C
  constrain_relaxation z
atom      53.79489842      3.38944695      0.00000000 C
  constrain_relaxation z
atom       8.52037558      2.37352705      0.00000000 C
  constrain_relaxation z
atom      54.36449204      1.00566484      0.00000000 C
  constrain_relaxation z
atom      73.38414243      4.42823607      0.00000000 C
  constrain_relaxation z
atom       7.52890761      3.40272742      0.00000000 C
  constrain_relaxation z
atom     116.63502673      1.32503024      0.00000000 C
  constrain_relaxation z
atom      72.20351246      8.54362185     -0.00000000 C
  constrain_relaxation z
atom      55.89427214      6.49512783     -0.00000000 C
  constrain_relaxation z
atom     116.49383967      6.49719314     -0.00000000 C
  constrain_relaxation z
atom      56.56286226      4.04851790      0.00000000 C
  constrain_relaxation z
atom      57.24171363      6.85427183     -0.00000000 C
  constrain_relaxation z
atom       6.75514144      0.65341055      0.00000000 C
  constrain_relaxation z
atom       5.53741334      5.46893113     -0.00000000 C
  constrain_relaxation z
atom     117.59713134      2.36325494      0.00000000 C
  constrain_relaxation z
atom      56.19859194      2.68814542      0.00000000 C
  constrain_relaxation z
atom       6.14679246      3.06005142      0.00000000 C
  constrain_relaxation z
atom      54.93209068      7.53333733     -0.00000000 C
  constrain_relaxation z
atom       4.96785833      7.85270744     -0.00000000 C
  constrain_relaxation z
atom      72.59552579      7.17118303     -0.00000000 C
  constrain_relaxation z
atom     114.88853220      3.06005201      0.00000000 C
  constrain_relaxation z
atom       4.54148595      6.49719273     -0.00000000 C
  constrain_relaxation z
atom       5.15190664      4.09557012      0.00000000 C
  constrain_relaxation z
atom     117.90147278      6.17023673     -0.00000000 C
  constrain_relaxation z
atom     115.88341873      4.09557056      0.00000000 C
  constrain_relaxation z
atom     117.26233523      3.76093187      0.00000000 C
  constrain_relaxation z
atom      57.24364668      1.69426773      0.00000000 C
  constrain_relaxation z
atom      55.35045346      8.90430106     -0.00000000 C
  constrain_relaxation z
atom     118.94449811      2.00409790      0.00000000 C
  constrain_relaxation z
atom     119.38266359      0.62793361      0.00000000 C
  constrain_relaxation z
atom      71.60677452      6.14188782     -0.00000000 C
  constrain_relaxation z
atom     118.44383699      8.51143027     -0.00000000 C
  constrain_relaxation z
atom     118.26569788      4.80987457     -0.00000000 C
  constrain_relaxation z
atom      70.82188760      8.88795937     -0.00000000 C
  constrain_relaxation z
atom     121.13189398      2.70827343      0.00000000 C
  constrain_relaxation z
atom       3.98196119      8.86863831     -0.00000000 C
  constrain_relaxation z
atom      70.22342072      6.48485166     -0.00000000 C
  constrain_relaxation z
atom      69.83692781      7.85846431     -0.00000000 C
  constrain_relaxation z
atom      56.74100095      0.34693511      0.00000000 C
  constrain_relaxation z
atom      57.67990985      8.23044587     -0.00000000 C
  constrain_relaxation z
atom       5.77326078      1.68048752      0.00000000 C
  constrain_relaxation z
atom      71.40940990      2.37206776      0.00000000 C
  constrain_relaxation z
atom       3.13385342      6.17023640     -0.00000000 C
  constrain_relaxation z
atom       3.77299070      3.76093150      0.00000000 C
  constrain_relaxation z
atom      69.23189121      5.45566038     -0.00000000 C
  constrain_relaxation z
atom      70.42378806      1.34389495      0.00000000 C
  constrain_relaxation z
atom       4.40029894      1.32502978      0.00000000 C
  constrain_relaxation z
atom      67.84970728      5.79832860     -0.00000000 C
  constrain_relaxation z
atom       2.59148940      8.51142996     -0.00000000 C
  constrain_relaxation z
atom       2.08885548      7.16411099     -0.00000000 C
  constrain_relaxation z
atom      71.99970834      4.77053324     -0.00000000 C
  constrain_relaxation z
atom      69.62351765      4.08284429      0.00000000 C
  constrain_relaxation z
atom      71.00913017      3.74208986      0.00000000 C
  constrain_relaxation z
atom       2.76962854      4.80987429     -0.00000000 C
  constrain_relaxation z
atom       3.43819485      2.36325460      0.00000000 C
  constrain_relaxation z
atom     118.94647104      7.16411124     -0.00000000 C
  constrain_relaxation z
atom      69.03876025      1.68740968      0.00000000 C
  constrain_relaxation z
atom      68.05518585      0.66013014      0.00000000 C
  constrain_relaxation z
atom      68.45808487      8.20496575     -0.00000000 C
  constrain_relaxation z
atom      67.47613245      7.17789763     -0.00000000 C
  constrain_relaxation z
atom       1.65266310      0.62793341      0.00000000 C
  constrain_relaxation z
atom      65.68472393      8.90430568     -0.00000000 C
  constrain_relaxation z
atom      66.10309067      7.53333841     -0.00000000 C
  constrain_relaxation z
atom      63.35522742      8.23045047     -0.00000000 C
  constrain_relaxation z
atom       2.09082844      2.00409762      0.00000000 C
  constrain_relaxation z
atom      66.85475006      4.76282239     -0.00000000 C
  constrain_relaxation z
atom      59.42928907      6.15009751     -0.00000000 C
  constrain_relaxation z
atom      64.29416239      0.34693490      0.00000000 C
  constrain_relaxation z
atom      65.14089373      6.49513238     -0.00000000 C
  constrain_relaxation z
atom      65.47575474      5.09745456     -0.00000000 C
  constrain_relaxation z
atom      63.79342952      6.85427144     -0.00000000 C
  constrain_relaxation z
atom      68.63168186      3.05366081      0.00000000 C
  constrain_relaxation z
atom      64.47230564      4.04852855      0.00000000 C
  constrain_relaxation z
atom      64.83658250      2.68815291      0.00000000 C
  constrain_relaxation z
atom      67.24029771      3.38945253      0.00000000 C
  constrain_relaxation z
atom      66.24430013      2.36119889      0.00000000 C
  constrain_relaxation z
atom      66.67069764      1.00566866      0.00000000 C
  constrain_relaxation z
atom      63.79151256      1.69427083      0.00000000 C
  constrain_relaxation z
atom      62.88206880      5.76814970     -0.00000000 C
  constrain_relaxation z
atom      63.08405962      4.36746467      0.00000000 C
  constrain_relaxation z
atom      57.95108876      4.36744833      0.00000000 C
  constrain_relaxation z
atom      58.15304204      5.76813067     -0.00000000 C
  constrain_relaxation z
atom     119.65384620      4.49093929     -0.00000000 C
  constrain_relaxation z
atom     119.85572560      3.09026675      0.00000000 C
  constrain_relaxation z
atom       1.38148054      4.49093908     -0.00000000 C
  constrain_relaxation z
atom     120.41367236      6.83003013     -0.00000000 C
  constrain_relaxation z
atom      62.32418880      2.02835016      0.00000000 C
  constrain_relaxation z
atom       1.17960126      3.09026659      0.00000000 C
  constrain_relaxation z
atom       0.62165459      6.83003000     -0.00000000 C
  constrain_relaxation z
atom      58.71095630      2.02834403      0.00000000 C
  constrain_relaxation z
atom     123.30817624      2.70827333      0.00000000 C
  constrain_relaxation z
atom     122.89870347      1.38711302      0.00000000 C
  constrain_relaxation z
atom     121.54136678      1.38711309      0.00000000 C
  constrain_relaxation z
atom      61.60575454      6.15009555     -0.00000000 C
  constrain_relaxation z
atom       0.26177422      0.26543812      0.00000000 C
  constrain_relaxation z
atom      59.83880684      7.47126956     -0.00000000 C
  constrain_relaxation z
atom      61.19622633      7.47127085     -0.00000000 C
  constrain_relaxation z
atom      60.51751793      5.28693432     -0.00000000 C
  constrain_relaxation z
atom     120.77355271      0.26543822      0.00000000 C
  constrain_relaxation z
atom     122.22003516      3.57143984      0.00000000 C
  constrain_relaxation z
atom      59.07089129      8.59292309     -0.00000000 C
  constrain_relaxation z
atom     121.43494154      7.89482528     -0.00000000 C
  constrain_relaxation z
atom     123.00512876      7.89482520     -0.00000000 C
  constrain_relaxation z
atom      61.96422718      8.59291234     -0.00000000 C
  constrain_relaxation z
atom      61.30272011      0.96355153      0.00000000 C
  constrain_relaxation z
atom      59.73232172      0.96355424      0.00000000 C
  constrain_relaxation z
atom     120.78101658      5.44851173     -0.00000000 C
  constrain_relaxation z
atom      61.95680956      3.40987429      0.00000000 C
  constrain_relaxation z
atom       0.25431040      5.44851161     -0.00000000 C
  constrain_relaxation z
atom     122.22003520      4.94561242     -0.00000000 C
  constrain_relaxation z
atom      60.51751673      3.91274853      0.00000000 C
  constrain_relaxation z
atom      59.07833828      3.40987010      0.00000000 C
  constrain_relaxation z


==> anc/geometry.in.022_567.3D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    107.04448100      0.00000000     -0.00000000
lattice_vector      0.00000000      8.89590158      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom      81.09438743      5.78868124      1.12789136 C
atom      24.57589155      8.52587040      0.73271748 C
atom      83.99457682      7.49957356      2.82712215 C
atom      81.94750956      6.81508036      1.62775842 C
atom      24.91715662      0.99865991      0.53254567 C
atom      26.11055487      1.34055799     -0.16788219 C
atom      26.62200812      7.84136624     -0.46826940 C
atom      82.45928518      0.31427661      1.92760524 C
atom      81.60614861      8.18377415      1.42775683 C
atom      26.96313969      0.31416767     -0.66867197 C
atom      26.45172417      2.70925289     -0.36822883 C
atom      86.04148635      8.18407991      4.02679389 C
atom      79.04772634      5.10418924     -0.07214204 C
atom      22.52915021      0.31447183      1.93264836 C
atom      82.11790139      1.68297658      1.72761740 C
atom      80.41230542      8.52569196      0.72808065 C
atom      79.38897651      3.73548423      0.12804398 C
atom      82.62966515      4.07806951      2.02745271 C
atom      80.07098875      0.99848950      0.52799641 C
atom      25.94023847      5.10435853     -0.06788656 C
atom      83.65320842      8.86827589      2.62712401 C
atom      22.87050040      1.68317181      1.73260477 C
atom      24.06425143      2.02506668      1.03278039 C
atom      25.59904971      3.73567107      0.13239281 C
atom      78.87741846      1.34039948     -0.17213648 C
atom      25.42873079      7.49947328      0.23236248 C
atom      25.08748380      6.13077689      0.43259300 C
atom      21.33526497      8.86847387      2.63222792 C
atom      84.50632792      0.99878003      3.12701640 C
atom      80.92401415      2.02488680      1.02802895 C
atom      85.18844047      7.15766530      3.52676270 C
atom      82.97103935      2.70937613      2.22744448 C
atom      79.90061596      6.13058922      0.42810628 C
atom      85.70015077      0.65688693      3.82672319 C
atom      78.53618658      2.70909399     -0.37238657 C
atom      83.14144812      6.47317306      2.32727548 C
atom      83.48282148      5.10447566      2.52727692 C
atom      86.55315411      1.68328091      4.32679200 C
atom      19.79994743      7.15786103      3.53171878 C
atom      23.38220691      8.18396534      1.43266993 C
atom      19.45857521      5.78917118      3.73169728 C
atom      27.64470476      3.05114699     -1.06934059 C
atom      20.99389534      7.49977097      2.83222629 C
atom      28.15597831      0.65607026     -1.37007383 C
atom      27.98573766      4.41984773     -1.26991689 C
atom      22.01741338      2.70957176      2.23252172 C
atom      86.72352020      5.44707346      4.42665729 C
atom      85.52977274      5.78897566      3.72680849 C
atom      77.34305996      3.05102285     -1.07326387 C
atom      79.55933395      7.49929842      0.22795603 C
atom      77.00199361      4.41972503     -1.27377788 C
atom      88.08806812      8.86860463      5.22697139 C
atom      19.97032098      3.39406654      3.43186790 C
atom      80.58266663      3.39357904      0.82798642 C
atom      81.43574280      4.41998213      1.32791868 C
atom      18.94677593      8.18427059      4.03153653 C
atom      86.21183986      3.05196833      4.12667842 C
atom      75.80950040      4.76167740     -1.97571772 C
atom      20.82347851      2.36766473      2.93205902 C
atom      20.48210149      0.99897590      3.13204688 C
atom      84.67670562      4.76257482      3.22685248 C
atom      20.31172428      4.76277279      3.23188525 C
atom      84.16496730      2.36746778      2.92699477 C
atom      85.01806493      3.39387022      3.42690668 C
atom      19.28815136      0.65707841      3.83152971 C
atom      77.85442617      5.44610660     -0.77274718 C
atom      28.66712518      7.15684527     -1.67093128 C
atom      87.23515158      7.84219019      4.72669662 C
atom      21.50565292      5.10467370      2.53238934 C
atom      17.41156429      6.47364958      4.93113033 C
atom      89.28151662      8.52672579      5.92728001 C
atom      17.75290751      7.84236785      4.73108442 C
atom      23.89389748      5.78887291      1.13268146 C
atom      78.02474239      0.31401748     -0.67274135 C
atom      29.17819202      4.76177277     -1.97194154 C
atom      27.13338444      5.44624316     -0.76875597 C
atom      27.47447148      6.81494748     -0.96923491 C
atom      74.95772420      3.73525910     -2.47788594 C
atom      78.36589847      7.84120431     -0.47239646 C
atom      75.46865872      6.13038548     -2.17656673 C
atom      73.76629213      4.07714741     -3.18160032 C
atom      21.84702458      6.47336897      2.33238697 C
atom      23.04088392      6.81527252      1.63273423 C
atom      87.74682121      1.34138383      5.02682255 C
atom      75.29847679      2.36657317     -2.27686988 C
atom      16.38809647      2.36795642      5.53109503 C
atom      16.89981392      8.86877588      5.23104785 C
atom      87.06484100      4.07838146      4.62680694 C
atom      28.49694230      2.02477758     -1.57073243 C
atom      16.21783040      6.13171986      5.63094951 C
atom      16.72946218      3.73667816      5.33097426 C
atom      17.92324267      4.07857172      4.63125011 C
atom      18.26464276      5.44726032      4.43122778 C
atom      29.51904302      6.13045959     -2.17281164 C
atom      73.42571167      5.44584636     -3.38296492 C
atom      91.32731810      0.31529530      7.12886525 C
atom      17.24112327      1.34155541      5.03099876 C
atom      77.51332267      6.81481235     -0.97318745 C
atom      76.32060167      7.15678719     -1.67472744 C
atom      91.66829807      7.84248745      7.32922736 C
atom      18.77638267      3.05216027      4.13135692 C
atom      18.43500706      1.68346934      4.33135357 C
atom      93.71295647      8.52701216      8.53172927 C
atom      72.23509036      5.78772838     -4.08805148 C
atom      75.97965811      8.52547160     -1.87546063 C
atom      24.40553914      3.39376035      0.83264951 C
atom      76.83179780      0.65596134     -1.37393144 C
atom      76.49076258      2.02465262     -1.57454872 C
atom      15.87652081      4.76305959      5.83114933 C
atom      87.57643862      6.47347243      4.92682805 C
atom      88.76995212      6.13156215      5.62702740 C
atom      23.55258260      4.42016378      1.33278112 C
atom      22.35877446      4.07826419      2.03250673 C
atom      88.25839911      3.73650175      5.32691110 C
atom      89.62271846      7.15799003      6.12753971 C
atom      94.90551098      8.18479606      9.23342759 C
atom      89.11119674      4.76289913      5.82730694 C
atom      71.21499668      0.99743144     -4.69351945 C
atom      74.27688589      6.47223575     -2.87978617 C
atom      72.91534525      3.05073323     -3.68514011 C
atom      29.00804225      8.52554953     -1.87169927 C
atom      71.72495966      3.39265279     -4.39064817 C
atom      71.38466793      4.76131234     -4.59251469 C
atom      30.02996333      3.73538026     -2.47411249 C
atom      93.37221090      0.99993667      8.33163790 C
atom      70.87468999      2.36619344     -4.89540220 C
atom      90.13419023      0.65720142      6.42791612 C
atom      92.17968820      1.34178782      7.63009956 C
atom      74.78762451      8.86736363     -2.57819468 C
atom      70.19508692      5.10318741     -5.29932184 C
atom      73.93622444      7.84094146     -3.08101368 C
atom      95.75678133      0.31553978      9.73557650 C
atom      74.44691544      1.34015251     -2.77932093 C
atom      73.25577204      1.68201564     -3.48357842 C
atom      92.86102654      7.50053980      8.03058770 C
atom      88.59970545      2.36778869      5.52717110 C
atom      29.68917086      2.36667281     -2.27314038 C
atom      96.94846461      8.86908857     10.43685521 C
atom      70.36492806      8.86696062     -5.19863707 C
atom      72.40495491      0.65561259     -3.98736657 C
atom      94.22419996      2.02651046      8.83415433 C
atom      30.54074041      1.34028520     -2.77558960 C
atom      69.34544084      4.07678659     -5.80501984 C
atom      69.68532324      2.70809046     -5.60274543 C
atom      14.68306138      4.42116573      6.53157162 C
atom      89.79305975      2.02590847      6.22764194 C
atom      90.64574249      3.05236927      6.72847705 C
atom      95.41571606      1.68492391      9.53707878 C
atom      72.74530168      8.18278435     -3.78566627 C
atom      14.34181326      3.05247146      6.73198426 C
atom      71.89474545      7.15638913     -4.28984627 C
atom      70.70493731      7.49830460     -4.99640615 C
atom      69.85505265      6.47186019     -5.50176359 C
atom      93.20211143      6.13182765      8.23164405 C
atom      15.36489126      7.15813888      6.13116842 C
atom      95.24671848      6.81632992      9.43452691 C
atom      13.83044894      5.44751670      7.03221643 C
atom      90.81579790      6.81609856      6.82825325 C
atom      90.30449102      4.42101891      6.52797916 C
atom      15.70613969      8.52688221      5.93096719 C
atom      31.22146457      4.07727803     -3.17773622 C
atom      91.15699177      5.44739647      7.02880864 C
atom      92.34976320      5.10551899      7.73030159 C
atom      92.69088811      3.73700178      7.93128237 C
atom      91.83862705      2.71060351      7.42972481 C
atom      31.56202140      5.44599781     -3.37912585 C
atom      97.79650293      1.00006684     10.94402670 C
atom      14.17163369      6.81622235      6.83156533 C
atom      14.85333658      0.65735510      6.43135573 C
atom      15.19456997      2.02607027      6.23124368 C
atom      30.71080900      6.47238628     -2.87603780 C
atom      13.14879757      2.71061262      7.43297978 C
atom      13.31896330      7.84259499      7.33218506 C
atom      32.58283885      0.65578776     -3.98341832 C
atom      68.66630121      6.81378376     -6.20997766 C
atom      69.17582390      0.31302259     -5.90625947 C
atom      13.66002404      0.31538663      7.13194760 C
atom      31.73199969      1.68217325     -3.47966009 C
atom      32.07247400      3.05088003     -3.68115812 C
atom      97.29146673      7.50061625     10.63570302 C
atom      12.80756860      1.34181166      7.63311359 C
atom      93.88327649      3.39522199      8.63385917 C
atom      96.43922466      6.47444345     10.13688984 C
atom      68.83589580      1.68167282     -6.10864922 C
atom      96.26673422      2.71129301     10.04160716 C
atom      67.81705466      5.78733002     -6.71664555 C
atom      68.32650745      8.18248568     -6.41251675 C
atom      68.15691988      4.41867337     -6.51374190 C
atom      33.60312941      4.76146556     -4.58857340 C
atom      33.26286303      3.39278191     -4.38668021 C
atom      12.63755506      5.10556600      7.73346006 C
atom      98.98556383      0.65721190     11.64711579 C
atom      99.33812494      8.18431478     11.83356617 C
atom      98.48705447      7.15835511     11.33349467 C
atom      12.12606830      7.50063030      8.03323906 C
atom      34.28294976      7.49845702     -4.99224110 C
atom      34.79272158      5.10333422     -5.29537287 C
atom      32.24243905      8.18298629     -3.78179131 C
atom      33.09305732      7.15656128     -4.28586203 C
atom      32.75269417      5.78788790     -4.08412771 C
atom      30.20002956      8.86745304     -2.57449683 C
atom      31.05145057      7.84109189     -3.07728237 C
atom      66.62916772      6.12920163     -7.42625158 C
atom      34.62299350      8.86713290     -5.19437156 C
atom      65.78062306      5.10281025     -7.93402299 C
atom      97.45597940      2.36965689     10.74891965 C
atom      12.29643935      3.73699854      7.93433213 C
atom      98.30597957      3.39600395     11.25710582 C
atom      67.64767541      2.02357149     -6.81747313 C
atom      33.77294154      0.99768644     -4.68932156 C
atom      34.11307973      2.36640897     -4.89139627 C
atom      35.64238182      4.07695735     -5.80111617 C
atom      94.73530942      4.42146457      9.13627869 C
atom      94.39427052      5.79003382      8.93377968 C
atom      35.30239906      2.70832892     -5.59867510 C
atom     100.53955022      7.84135836     12.51748581 C
atom      99.82258856      1.68240767     12.17009300 C
atom      36.83092506      4.41886855     -6.50980100 C
atom      11.61484194      0.99989075      8.33430870 C
atom      11.27395957      8.52695756      8.53425988 C
atom      67.13827611      8.52444693     -7.12164620 C
atom      64.59335699      5.44474707     -8.64513550 C
atom      11.78496743      6.13190639      8.23443620 C
atom     101.37628980      8.86162357     13.04767721 C
atom      67.30796579      3.39238210     -7.02050008 C
atom      66.12039028      3.73434350     -7.73071293 C
atom      10.76281718      2.02648217      8.83662907 C
atom     100.90045861      6.47955645     12.71119676 C
atom      35.13281469      6.47204456     -5.49766971 C
atom       9.57109276      1.68492120      9.53929529 C
atom      66.28948085      7.49799657     -7.62897785 C
atom      98.82960282      5.79211291     11.54204059 C
atom      37.17074583      5.78750147     -6.71261024 C
atom      65.10209805      7.83999823     -8.33917394 C
atom     100.99913680      1.33523438     12.89150987 C
atom      36.32157075      6.81392832     -6.20586275 C
atom      36.66133924      8.18263500     -6.40839619 C
atom      35.81204484      0.31314305     -5.90209036 C
atom      66.79877017      0.99721032     -7.32446444 C
atom     102.58969086      8.51485299     13.71358257 C
atom      99.48889596      3.05429360     11.97369201 C
atom      97.97073799      4.76545937     11.04845410 C
atom       9.74021480      6.81636261      9.43713935 C
atom      95.92695757      4.07996923      9.84017397 C
atom      96.78022955      5.10621928     10.34249343 C
atom      10.59277353      5.78999717      8.93645596 C
atom      64.76280651      0.31295727     -8.54179931 C
atom      65.61125916      1.33925093     -8.03447403 C
atom      11.10367868      3.39512287      8.63624601 C
atom       8.72029301      2.71144808     10.04410712 C
atom      39.20693964      5.10298357     -7.93035808 C
atom      38.86737614      3.73444624     -7.72685422 C
atom      37.84948514      8.52456603     -7.11768707 C
atom      10.25170459      4.42140625      9.13859365 C
atom      38.35850743      6.12935870     -7.42241672 C
atom      37.67983111      3.39245650     -7.01663340 C
atom      65.27169660      2.70797240     -8.23815081 C
atom     103.04783612      7.15518775     13.80633100 C
atom       9.06009299      4.08003023      9.84269259 C
atom     100.34596003      4.08383720     12.47372030 C
atom     100.02676005      5.45334246     12.24227181 C
atom      38.18898357      0.99735018     -7.32053451 C
atom      63.23584607      2.02354360     -9.45584105 C
atom      39.71596923      2.70804553     -8.23448047 C
atom     101.51915504      3.74722948     13.20176985 C
atom     102.13071422      6.14350899     13.36647336 C
atom       7.69521475      7.50066225     10.63791552 C
atom      63.74505620      4.41837297     -9.15360638 C
atom      64.08465813      3.04978379     -8.94889735 C
atom      41.24217812      4.41848580     -9.15063299 C
atom       7.19036207      1.00018476     10.94624530 C
atom      40.39394304      5.44483108     -8.64194867 C
atom       8.03833798      8.86912512     10.43911686 C
atom      36.15190608      1.68184284     -6.10465588 C
atom      37.34010190      2.02376485     -6.81354382 C
atom       8.54765396      6.47458379     10.13920947 C
atom       8.20671809      5.10632766     10.34483821 C
atom      63.57547742      0.65510312     -9.25207511 C
atom      42.42830239      4.76009285     -9.86374390 C
atom      64.25390745      6.81340263     -8.84790600 C
atom     104.88617021      2.71819671     15.40727308 C
atom      38.69814738      7.49815108     -7.62525866 C
atom      43.95095125      6.47023913    -10.78323844 C
atom      45.31967863      3.04793259    -11.58468588 C
atom       9.23006361      0.31550707      9.73794936 C
atom      10.08140551      8.18484184      9.23571595 C
atom     103.34934687      0.64092970     14.32399599 C
atom      44.46382840      4.07449504    -11.08581969 C
atom      40.90269047      3.04987712     -8.94570202 C
atom      43.27815742      3.73378514    -10.37173716 C
atom      45.82630360      0.65555301    -11.87944626 C
atom       6.00132595      0.65725576     11.64940540 C
atom      42.76641197      6.12860370    -10.06780562 C
atom     101.81074746      2.36553727     13.43858176 C
atom     102.94312362      2.01656704     14.20563270 C
atom      62.22027842      6.12858101    -10.07010090 C
atom      46.51249678      3.38666756    -12.29216179 C
atom      63.06740662      7.15509723     -9.55931274 C
atom      62.55862626      4.75999140     -9.86631429 C
atom      44.79750576      5.44390167    -11.29709206 C
atom      44.29019008      7.83980041    -10.98053740 C
atom      42.93870403      2.36547095    -10.16376903 C
atom      41.75132468      2.02362016     -9.45300244 C
atom       5.64875466      8.18435066     11.83587002 C
atom       6.49973819      7.15833289     11.33578198 C
atom      47.38376396      2.36037456    -12.76524475 C
atom      46.83037178      4.75614128    -12.52564233 C
atom      47.02392158      0.99852052    -12.56983381 C
atom      48.00023283      5.09275896    -13.25908088 C
atom      39.37642795      1.33934050     -8.03072520 C
atom      62.04828179      2.36539711    -10.16626718 C
atom      45.97602791      5.78563092    -12.02094675 C
atom      43.44574597      8.86681449    -10.46756561 C
atom      44.97853034      1.68166241    -11.37408515 C
atom      43.78757696      1.33945321    -10.66861834 C
atom      47.85819062      8.87418788    -13.10397335 C
atom      62.72786956      8.52444117     -9.76041753 C
atom      61.54102219      8.86672994    -10.46976326 C
atom     102.42146898      4.78167339     13.62509695 C
atom       7.53095020      2.36975256     10.75136519 C
atom      45.47479251      8.18263063    -11.69112451 C
atom      60.69640986      7.83976422    -10.98246367 C
atom       6.15727979      5.79207446     11.54438917 C
atom      46.30868043      7.15748833    -12.21921086 C
atom      40.73335981      6.81349321     -8.84486026 C
atom      41.91964814      7.15520398     -9.55660770 C
atom      40.22466674      0.31304334     -8.53843206 C
atom      39.88533493      7.84012779     -8.33581304 C
atom       3.61055025      8.86164164     13.04991898 C
atom       5.49810292      3.05433429     11.97623978 C
atom      61.03559156      6.47017450    -10.78521375 C
atom       6.68107775      3.39606328     11.25970945 C
atom       7.01624284      4.76547980     11.05092174 C
atom       5.16435029      1.68243823     12.17250910 C
atom      41.41178589      0.65520806     -9.24914978 C
atom      42.25907890      8.52450540     -9.75789167 C
atom      48.29105023      6.47442622    -13.49712022 C
atom      47.48158915      7.50466791    -12.94662065 C
atom      49.06925484      0.32504518    -13.77395589 C
atom      49.52708094      1.68474000    -13.86750061 C
atom      48.61125646      2.69648358    -13.42535103 C
atom      59.51160719      8.18258195    -11.69273374 C
atom      48.90113423      4.05828689    -13.68519378 C
atom      49.42143671      6.82335815    -14.26734694 C
atom       4.96020973      5.45335731     12.24476809 C
atom       3.98776939      1.33524414     12.89388182 C
atom      49.82751913      8.19901626    -14.38628646 C
atom       4.44733757      7.84139333     12.51979055 C
atom       4.64099599      4.08385721     12.47622608 C
atom      59.01022788      5.78556226    -12.02232066 C
atom      58.15571138      4.75610638    -12.52673370 C
atom      61.70868800      3.73367346    -10.37408943 C
atom      56.98566551      5.09273419    -13.25986409 C
atom       4.08645131      6.47958727     12.71352031 C
atom      61.19920176      1.33936668    -10.67075002 C
atom      60.18893276      5.44379704    -11.29879510 C
atom      58.67755478      7.15744094    -12.22051386 C
atom      60.52275326      4.07440717    -11.08769590 C
atom      58.47369983      3.38661714    -12.29339293 C
atom      57.50444570      7.50464007    -12.94759400 C
atom      59.16005987      0.65551743    -11.88095478 C
atom      57.96220027      0.99849435    -12.57093530 C
atom       2.39699258      8.51486969     13.71552966 C
atom      57.12778479      8.87416295    -13.10483603 C
atom       3.46766476      3.74723943     13.20405360 C
atom       3.17603512      2.36554009     13.44081637 C
atom      59.66678935      3.04786414    -11.58635060 C
atom      60.00803315      1.68158169    -11.37588278 C
atom       1.93878839      7.15520846     13.80802586 C
atom      55.91657786      0.32502817    -13.77456344 C
atom       1.63706395      0.64093677     14.32560829 C
atom      56.69482584      6.47440322    -13.49787257 C
atom      51.36372008      6.12180284    -15.47090037 C
atom       2.85606844      6.14353068     13.36852244 C
atom       2.04336639      2.01657659     14.20745793 C
atom      56.08469061      4.05827050    -13.68580427 C
atom      57.60229757      2.36034455    -12.76623668 C
atom       2.56522898      4.78169883     13.62707814 C
atom      55.15820872      8.19900563    -14.38676837 C
atom      55.56430229      6.82334225    -14.26789038 C
atom      56.37464300      2.69646435    -13.42604551 C
atom      55.45873779      1.68472649    -13.86802970 C
atom     103.62814155      4.45291574     14.30700513 C
atom     103.76066971      3.08067074     14.70368536 C
atom      50.23841617      5.75931714    -14.76670532 C
atom      50.10628239      4.38707911    -14.36972176 C
atom      54.74723334      5.75930030    -14.76710356 C
atom      54.87943144      4.38706690    -14.37013492 C
atom       1.35825962      4.45292494     14.30844888 C
atom       1.22554868      3.08068197     14.70508679 C
atom      50.85599388      2.02212068    -14.35570956 C
atom      54.12973256      2.02210454    -14.35600486 C
atom     104.37777635      6.81788562     14.29250541 C
atom       0.60861179      6.81789201     14.29349971 C
atom      53.62180319      6.12179007    -15.47110844 C
atom     106.71719969      1.36099388     15.46515625 C
atom     107.14409492      2.71820347     15.40799348 C
atom      52.49282219      5.24940312    -15.47685544 C
atom     105.31301816      1.36099116     15.46471048 C
atom       0.36907796      0.29299829     14.89432697 C
atom      51.79066104      7.47899320    -15.52842046 C
atom      53.19497602      7.47898800    -15.52855251 C
atom     106.01512461      3.59065123     15.41317714 C
atom     104.61698969      0.29300080     14.89346326 C
atom     105.28187394      7.91632421     14.65844809 C
atom     106.74879095      7.91632724     14.65890260 C
atom      53.89104682      8.54695248    -14.95736296 C
atom      51.09457903      8.54695817    -14.95709632 C
atom      51.75956017      0.92359671    -14.72228284 C
atom      53.22622085      0.92359037    -14.72241749 C
atom     104.69092246      5.42358896     14.50619104 C
atom      53.81687032      3.41637064    -14.57003040 C
atom     106.01526612      4.89651868     14.89714242 C
atom       0.29535434      5.42359429     14.50701063 C
atom      51.16880292      3.41638010    -14.56979379 C
atom      52.49286890      3.94348371    -14.96102397 C


==> anc/geometry.in.022_57.2D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    122.27785030     -0.00000000     -0.00000000
lattice_vector      0.00000000      8.90753431      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom      28.40446418      1.19949500      0.00000000 C
  constrain_relaxation z
atom      92.70670682      5.65326120     -0.00000000 C
  constrain_relaxation z
atom      93.10190628      4.28294537      0.00000000 C
  constrain_relaxation z
atom      27.41627468      2.22733833      0.00000000 C
  constrain_relaxation z
atom      28.99745416      7.70886760     -0.00000000 C
  constrain_relaxation z
atom      28.00926588      8.73670913     -0.00000000 C
  constrain_relaxation z
atom      26.03250612      1.88459803      0.00000000 C
  constrain_relaxation z
atom      26.62549404      8.39396920     -0.00000000 C
  constrain_relaxation z
atom      28.60225285      6.33855042     -0.00000000 C
  constrain_relaxation z
atom      25.63731319      0.51427855      0.00000000 C
  constrain_relaxation z
atom      94.48567892      3.94020610      0.00000000 C
  constrain_relaxation z
atom      95.47386178      4.96804441     -0.00000000 C
  constrain_relaxation z
atom      93.69489786      6.68110320     -0.00000000 C
  constrain_relaxation z
atom      25.43950952      4.28275520      0.00000000 C
  constrain_relaxation z
atom      27.81147276      3.59765563      0.00000000 C
  constrain_relaxation z
atom      95.07866772      6.33836294     -0.00000000 C
  constrain_relaxation z
atom      96.85763654      4.62529814     -0.00000000 C
  constrain_relaxation z
atom      26.82328603      4.62549303     -0.00000000 C
  constrain_relaxation z
atom      27.21848356      5.99580972     -0.00000000 C
  constrain_relaxation z
atom      25.04432317      2.91243491      0.00000000 C
  constrain_relaxation z
atom      24.45132441      5.31059303     -0.00000000 C
  constrain_relaxation z
atom      93.89268950      1.54204742      0.00000000 C
  constrain_relaxation z
atom      29.59044479      5.31070808     -0.00000000 C
  constrain_relaxation z
atom      97.84581104      5.65313500     -0.00000000 C
  constrain_relaxation z
atom      30.38122486      8.05160574     -0.00000000 C
  constrain_relaxation z
atom      23.66054688      2.56969035      0.00000000 C
  constrain_relaxation z
atom      92.50891900      1.88478774      0.00000000 C
  constrain_relaxation z
atom      92.11371729      3.25510493      0.00000000 C
  constrain_relaxation z
atom      88.35797926      2.91274016      0.00000000 C
  constrain_relaxation z
atom      94.28788712      0.17172912      0.00000000 C
  constrain_relaxation z
atom      93.29969957      8.05142154     -0.00000000 C
  constrain_relaxation z
atom      23.85834742      7.70874184     -0.00000000 C
  constrain_relaxation z
atom      97.45062976      7.02345579     -0.00000000 C
  constrain_relaxation z
atom      90.33474426      4.96815696     -0.00000000 C
  constrain_relaxation z
atom      30.77642548      0.51439113      0.00000000 C
  constrain_relaxation z
atom      31.96240608      4.62560445     -0.00000000 C
  constrain_relaxation z
atom      94.88087939      2.56988716      0.00000000 C
  constrain_relaxation z
atom      91.32293586      5.99599838     -0.00000000 C
  constrain_relaxation z
atom      90.72994586      3.59784188      0.00000000 C
  constrain_relaxation z
atom      96.06685183      7.36619996     -0.00000000 C
  constrain_relaxation z
atom      95.67166527      8.73652190     -0.00000000 C
  constrain_relaxation z
atom      29.19524389      3.94039319      0.00000000 C
  constrain_relaxation z
atom      29.78823414      1.54223373      0.00000000 C
  constrain_relaxation z
atom      30.18343441      2.91255157      0.00000000 C
  constrain_relaxation z
atom      91.91592691      8.39415878     -0.00000000 C
  constrain_relaxation z
atom      89.74175209      2.56999982      0.00000000 C
  constrain_relaxation z
atom      31.56720586      3.25528848      0.00000000 C
  constrain_relaxation z
atom      91.52072631      0.85694419      0.00000000 C
  constrain_relaxation z
atom      96.26465136      2.22714543      0.00000000 C
  constrain_relaxation z
atom      96.65985149      0.85682984      0.00000000 C
  constrain_relaxation z
atom      22.67237522      3.59752707      0.00000000 C
  constrain_relaxation z
atom      90.13695448      1.19968236      0.00000000 C
  constrain_relaxation z
atom      32.75319059      7.36650197     -0.00000000 C
  constrain_relaxation z
atom      24.25353954      0.17153161      0.00000000 C
  constrain_relaxation z
atom      88.95097038      5.31089430     -0.00000000 C
  constrain_relaxation z
atom      87.36978564      1.88490110      0.00000000 C
  constrain_relaxation z
atom      99.22958301      5.31038170     -0.00000000 C
  constrain_relaxation z
atom      98.43880291      8.05129361     -0.00000000 C
  constrain_relaxation z
atom      34.33436861      3.94050513      0.00000000 C
  constrain_relaxation z
atom      87.76498746      0.51458061      0.00000000 C
  constrain_relaxation z
atom      32.55539885      2.22744657      0.00000000 C
  constrain_relaxation z
atom      21.28858175      3.25477042      0.00000000 C
  constrain_relaxation z
atom      33.34618162      4.96834312     -0.00000000 C
  constrain_relaxation z
atom      90.92773524      7.36631632     -0.00000000 C
  constrain_relaxation z
atom      24.84652415      6.68090752     -0.00000000 C
  constrain_relaxation z
atom      26.23029467      7.02364930     -0.00000000 C
  constrain_relaxation z
atom      23.26536633      1.19936964      0.00000000 C
  constrain_relaxation z
atom      87.96277962      4.28305736      0.00000000 C
  constrain_relaxation z
atom      30.97421589      5.65344489     -0.00000000 C
  constrain_relaxation z
atom      31.36941799      7.02376214     -0.00000000 C
  constrain_relaxation z
atom      98.04363153      0.51408270      0.00000000 C
  constrain_relaxation z
atom      89.14876360      0.17184118      0.00000000 C
  constrain_relaxation z
atom      20.89344174      1.88443686      0.00000000 C
  constrain_relaxation z
atom      21.88159596      0.85661514      0.00000000 C
  constrain_relaxation z
atom      85.98600859      2.22764198      0.00000000 C
  constrain_relaxation z
atom      99.03181939      1.54191084      0.00000000 C
  constrain_relaxation z
atom      33.74138390      6.33866246     -0.00000000 C
  constrain_relaxation z
atom      85.59080550      3.59795725      0.00000000 C
  constrain_relaxation z
atom      21.48640445      8.39382959     -0.00000000 C
  constrain_relaxation z
atom      23.06754649      4.96784555     -0.00000000 C
  constrain_relaxation z
atom      22.47456266      7.36599282     -0.00000000 C
  constrain_relaxation z
atom      22.07936065      5.99567299     -0.00000000 C
  constrain_relaxation z
atom      89.54396334      7.70905495     -0.00000000 C
  constrain_relaxation z
atom      35.71814928      4.28325038      0.00000000 C
  constrain_relaxation z
atom      99.82259811      7.70853561     -0.00000000 C
  constrain_relaxation z
atom      34.53217227      0.17202699      0.00000000 C
  constrain_relaxation z
atom      84.99782454      1.19980835      0.00000000 C
  constrain_relaxation z
atom      32.16019944      0.85712799      0.00000000 C
  constrain_relaxation z
atom      33.14838968      8.73682059     -0.00000000 C
  constrain_relaxation z
atom      86.57899730      4.62579442     -0.00000000 C
  constrain_relaxation z
atom      33.93917239      2.57018612      0.00000000 C
  constrain_relaxation z
atom      36.31114588      1.88509253      0.00000000 C
  constrain_relaxation z
atom      34.92736132      1.54234948      0.00000000 C
  constrain_relaxation z
atom      20.10260887      8.05106513     -0.00000000 C
  constrain_relaxation z
atom      20.69557218      5.65292516     -0.00000000 C
  constrain_relaxation z
atom      99.62477604      3.94006632      0.00000000 C
  constrain_relaxation z
atom      84.20701895      3.94070343      0.00000000 C
  constrain_relaxation z
atom      19.11446849      0.17134763      0.00000000 C
  constrain_relaxation z
atom      97.25283007      3.25497834      0.00000000 C
  constrain_relaxation z
atom      98.63661656      2.91223090      0.00000000 C
  constrain_relaxation z
atom      19.70739752      6.68074165     -0.00000000 C
  constrain_relaxation z
atom      35.52036399      8.05171950     -0.00000000 C
  constrain_relaxation z
atom      86.18380787      5.99611544     -0.00000000 C
  constrain_relaxation z
atom      88.55577052      6.68121202     -0.00000000 C
  constrain_relaxation z
atom      87.17199690      7.02395170     -0.00000000 C
  constrain_relaxation z
atom      20.30040809      4.28260770      0.00000000 C
  constrain_relaxation z
atom      86.77680120      8.39427184     -0.00000000 C
  constrain_relaxation z
atom      35.12516106      6.68140328     -0.00000000 C
  constrain_relaxation z
atom     100.21773903      6.33820168     -0.00000000 C
  constrain_relaxation z
atom      36.11334592      5.65357088     -0.00000000 C
  constrain_relaxation z
atom      83.61403051      1.54255594      0.00000000 C
  constrain_relaxation z
atom     100.41560945      1.19916130      0.00000000 C
  constrain_relaxation z
atom      85.39302031      8.73701774     -0.00000000 C
  constrain_relaxation z
atom      17.92842633      4.96764157     -0.00000000 C
  constrain_relaxation z
atom      83.81184351      5.31102285     -0.00000000 C
  constrain_relaxation z
atom      18.32355905      6.33798672     -0.00000000 C
  constrain_relaxation z
atom     101.40378533      2.22697855      0.00000000 C
  constrain_relaxation z
atom      83.21882407      2.91287675      0.00000000 C
  constrain_relaxation z
atom      37.29932641      0.85725535      0.00000000 C
  constrain_relaxation z
atom     102.78762546      1.88422344      0.00000000 C
  constrain_relaxation z
atom     101.00857280      3.59730138      0.00000000 C
  constrain_relaxation z
atom      16.54462786      4.62486863     -0.00000000 C
  constrain_relaxation z
atom      83.02105886      8.05193339     -0.00000000 C
  constrain_relaxation z
atom      36.90415135      8.39446542     -0.00000000 C
  constrain_relaxation z
atom      84.80002366      6.33885882     -0.00000000 C
  constrain_relaxation z
atom      84.40483919      7.70918042     -0.00000000 C
  constrain_relaxation z
atom     103.18275857      0.51387690      0.00000000 C
  constrain_relaxation z
atom      18.91661781      3.93983538      0.00000000 C
  constrain_relaxation z
atom     100.81077373      8.73637341     -0.00000000 C
  constrain_relaxation z
atom      19.50965415      1.54166529      0.00000000 C
  constrain_relaxation z
atom     102.19456610      8.39360029     -0.00000000 C
  constrain_relaxation z
atom      36.70633055      3.25541409      0.00000000 C
  constrain_relaxation z
atom      81.43985506      4.62594142     -0.00000000 C
  constrain_relaxation z
atom      38.68313091      1.20001187      0.00000000 C
  constrain_relaxation z
atom      81.83502431      3.25562285      0.00000000 C
  constrain_relaxation z
atom      17.73067435      8.73610133     -0.00000000 C
  constrain_relaxation z
atom      37.49714038      5.99631701     -0.00000000 C
  constrain_relaxation z
atom     102.58964815      7.02325436     -0.00000000 C
  constrain_relaxation z
atom      82.62586268      0.51471997      0.00000000 C
  constrain_relaxation z
atom     104.56655906      0.17110319      0.00000000 C
  constrain_relaxation z
atom      78.87009370      0.17244539      0.00000000 C
  constrain_relaxation z
atom      16.14962240      3.25449647      0.00000000 C
  constrain_relaxation z
atom      82.03289447      7.02411247     -0.00000000 C
  constrain_relaxation z
atom      82.42803942      5.65377785     -0.00000000 C
  constrain_relaxation z
atom      37.89234715      7.36663796     -0.00000000 C
  constrain_relaxation z
atom      80.84683836      2.22780724      0.00000000 C
  constrain_relaxation z
atom      17.13772416      2.22666909      0.00000000 C
  constrain_relaxation z
atom      18.52153615      2.56949083      0.00000000 C
  constrain_relaxation z
atom     105.55474002      1.19891982      0.00000000 C
  constrain_relaxation z
atom     105.15968713      2.56929632      0.00000000 C
  constrain_relaxation z
atom      16.74258434      0.85633304      0.00000000 C
  constrain_relaxation z
atom     101.60152820      5.99542959     -0.00000000 C
  constrain_relaxation z
atom      14.76587164      2.91159591      0.00000000 C
  constrain_relaxation z
atom      80.25390288      8.73720101     -0.00000000 C
  constrain_relaxation z
atom      81.24205511      0.85748261      0.00000000 C
  constrain_relaxation z
atom     103.97346178      6.68043245     -0.00000000 C
  constrain_relaxation z
atom      17.33539375      7.36581246     -0.00000000 C
  constrain_relaxation z
atom     106.14790723      3.59706343      0.00000000 C
  constrain_relaxation z
atom      77.88198917      8.05221482     -0.00000000 C
  constrain_relaxation z
atom     101.99671521      4.62511313     -0.00000000 C
  constrain_relaxation z
atom      79.46298572      2.57056025      0.00000000 C
  constrain_relaxation z
atom      38.09011118      3.59816600      0.00000000 C
  constrain_relaxation z
atom     107.92684360      1.88402095      0.00000000 C
  constrain_relaxation z
atom     106.93861195      0.85614559      0.00000000 C
  constrain_relaxation z
atom      15.35872873      0.51351083      0.00000000 C
  constrain_relaxation z
atom     107.33336024      8.39316109     -0.00000000 C
  constrain_relaxation z
atom      12.39420584      3.59639886      0.00000000 C
  constrain_relaxation z
atom      78.47480665      1.54273559      0.00000000 C
  constrain_relaxation z
atom      78.27713584      6.68187742     -0.00000000 C
  constrain_relaxation z
atom     104.96156467      7.70826059     -0.00000000 C
  constrain_relaxation z
atom      15.55644874      5.65268475     -0.00000000 C
  constrain_relaxation z
atom      38.48530840      4.96848234     -0.00000000 C
  constrain_relaxation z
atom      14.37075239      1.54124881      0.00000000 C
  constrain_relaxation z
atom      80.05605133      4.96871183     -0.00000000 C
  constrain_relaxation z
atom     104.36860274      5.31009704     -0.00000000 C
  constrain_relaxation z
atom      77.28901884      5.65405128     -0.00000000 C
  constrain_relaxation z
atom     105.75245938      4.96727440     -0.00000000 C
  constrain_relaxation z
atom      79.66096371      6.33905760     -0.00000000 C
  constrain_relaxation z
atom      80.64909420      7.36688217     -0.00000000 C
  constrain_relaxation z
atom      79.06784677      3.94090665      0.00000000 C
  constrain_relaxation z
atom      77.68403149      4.28367776      0.00000000 C
  constrain_relaxation z
atom      11.40641520      4.62424425     -0.00000000 C
  constrain_relaxation z
atom     106.34531688      7.36535838     -0.00000000 C
  constrain_relaxation z
atom      13.77783012      3.93939794      0.00000000 C
  constrain_relaxation z
atom     103.77579267      2.91204842      0.00000000 C
  constrain_relaxation z
atom     103.38051074      4.28233609      0.00000000 C
  constrain_relaxation z
atom      39.27614716      7.70938597     -0.00000000 C
  constrain_relaxation z
atom      76.49811476      8.39503534     -0.00000000 C
  constrain_relaxation z
atom      76.69583627      3.25586300      0.00000000 C
  constrain_relaxation z
atom      14.17257836      5.30991180     -0.00000000 C
  constrain_relaxation z
atom      75.90524806      5.99695024     -0.00000000 C
  constrain_relaxation z
atom      12.98680387      1.19830103      0.00000000 C
  constrain_relaxation z
atom      15.95150078      7.02306086     -0.00000000 C
  constrain_relaxation z
atom      13.18434803      6.33778609     -0.00000000 C
  constrain_relaxation z
atom      75.51012045      7.36729893     -0.00000000 C
  constrain_relaxation z
atom      12.59094790      8.73575380     -0.00000000 C
  constrain_relaxation z
atom      39.67131615      0.17217491      0.00000000 C
  constrain_relaxation z
atom     106.74043686      5.99501101     -0.00000000 C
  constrain_relaxation z
atom      40.26433322      6.68156961     -0.00000000 C
  constrain_relaxation z
atom     110.29933736      2.56895939      0.00000000 C
  constrain_relaxation z
atom      75.31194480      3.59863451      0.00000000 C
  constrain_relaxation z
atom     107.53189774      3.25437513      0.00000000 C
  constrain_relaxation z
atom     109.31071414      1.54124239      0.00000000 C
  constrain_relaxation z
atom      74.91718759      4.96914992     -0.00000000 C
  constrain_relaxation z
atom      13.57929321      7.70814015     -0.00000000 C
  constrain_relaxation z
atom      14.96328234      8.05082972     -0.00000000 C
  constrain_relaxation z
atom      41.05512046      0.51494634      0.00000000 C
  constrain_relaxation z
atom     110.89320401      4.96711454     -0.00000000 C
  constrain_relaxation z
atom     109.90471149      3.93940508      0.00000000 C
  constrain_relaxation z
atom      77.09089591      1.88548544      0.00000000 C
  constrain_relaxation z
atom      39.07827629      2.57034680      0.00000000 C
  constrain_relaxation z
atom      76.10266056      0.85771802      0.00000000 C
  constrain_relaxation z
atom      11.80047891      5.99500705     -0.00000000 C
  constrain_relaxation z
atom     111.08819955      8.73472709     -0.00000000 C
  constrain_relaxation z
atom     109.70477802      0.17047793      0.00000000 C
  constrain_relaxation z
atom      39.86911576      5.31124567     -0.00000000 C
  constrain_relaxation z
atom     109.11214374      6.67978311     -0.00000000 C
  constrain_relaxation z
atom     108.71698643      8.05016244     -0.00000000 C
  constrain_relaxation z
atom     108.12438689      5.65206489     -0.00000000 C
  constrain_relaxation z
atom     108.52024416      4.28198758      0.00000000 C
  constrain_relaxation z
atom     110.49596719      6.33668796     -0.00000000 C
  constrain_relaxation z
atom      40.46207671      2.91311724      0.00000000 C
  constrain_relaxation z
atom      42.04332476      8.39467076     -0.00000000 C
  constrain_relaxation z
atom      73.53353818      5.31214794     -0.00000000 C
  constrain_relaxation z
atom     112.07589724      0.85489122      0.00000000 C
  constrain_relaxation z
atom      73.13837079      6.68252797     -0.00000000 C
  constrain_relaxation z
atom      74.12614826      7.71024548     -0.00000000 C
  constrain_relaxation z
atom     111.68318850      2.22627824      0.00000000 C
  constrain_relaxation z
atom      74.71864908      1.20040634      0.00000000 C
  constrain_relaxation z
atom      10.81185669      7.02272391     -0.00000000 C
  constrain_relaxation z
atom      43.42714016      8.73744278     -0.00000000 C
  constrain_relaxation z
atom      11.20648144      8.39317052     -0.00000000 C
  constrain_relaxation z
atom     112.67194613      3.25435363      0.00000000 C
  constrain_relaxation z
atom      74.32369445      2.57076213      0.00000000 C
  constrain_relaxation z
atom      10.21799075      0.51335098      0.00000000 C
  constrain_relaxation z
atom      41.64818594      7.02432301     -0.00000000 C
  constrain_relaxation z
atom     111.48316873      7.36414379     -0.00000000 C
  constrain_relaxation z
atom      72.93979879      2.91354024      0.00000000 C
  constrain_relaxation z
atom      11.99904882      2.22602066      0.00000000 C
  constrain_relaxation z
atom      71.95115179      1.88582576      0.00000000 C
  constrain_relaxation z
atom      72.54572367      4.28430497      0.00000000 C
  constrain_relaxation z
atom      10.61522661      1.88292533      0.00000000 C
  constrain_relaxation z
atom      10.02299511      4.28096266      0.00000000 C
  constrain_relaxation z
atom     112.27871379      4.62488139     -0.00000000 C
  constrain_relaxation z
atom     113.45846209      0.51064988      0.00000000 C
  constrain_relaxation z
atom      42.63636556      5.99649914     -0.00000000 C
  constrain_relaxation z
atom      40.85726888      4.28343484      0.00000000 C
  constrain_relaxation z
atom     113.85325849      8.04609631     -0.00000000 C
  constrain_relaxation z
atom     112.86669053      7.02057365     -0.00000000 C
  constrain_relaxation z
atom     115.23645979      7.69953517     -0.00000000 C
  constrain_relaxation z
atom       9.42800667      6.68004251     -0.00000000 C
  constrain_relaxation z
atom      42.24107776      4.62621017     -0.00000000 C
  constrain_relaxation z
atom      71.16227260      4.62758570     -0.00000000 C
  constrain_relaxation z
atom      73.73028274      0.17279463      0.00000000 C
  constrain_relaxation z
atom      72.34578852      0.51537717      0.00000000 C
  constrain_relaxation z
atom      43.82215228      1.20028670      0.00000000 C
  constrain_relaxation z
atom      44.02027578      6.33924958     -0.00000000 C
  constrain_relaxation z
atom     116.21518414      8.72600660     -0.00000000 C
  constrain_relaxation z
atom      41.45020795      1.88529346      0.00000000 C
  constrain_relaxation z
atom      42.83403566      2.22811362      0.00000000 C
  constrain_relaxation z
atom       9.03529821      5.30865659     -0.00000000 C
  constrain_relaxation z
atom      70.56726913      2.22850642      0.00000000 C
  constrain_relaxation z
atom      44.41533559      7.70962744     -0.00000000 C
  constrain_relaxation z
atom      70.17454646      3.59989459      0.00000000 C
  constrain_relaxation z
atom       9.62802596      2.91038097      0.00000000 C
  constrain_relaxation z
atom     117.59309132      8.37788277     -0.00000000 C
  constrain_relaxation z
atom       7.05491609      7.36652171     -0.00000000 C
  constrain_relaxation z
atom     114.44433943      1.53977386      0.00000000 C
  constrain_relaxation z
atom       7.65273475      4.96441460     -0.00000000 C
  constrain_relaxation z
atom      45.20592219      1.54318731      0.00000000 C
  constrain_relaxation z
atom       8.43925047      7.70811916     -0.00000000 C
  constrain_relaxation z
atom       6.66685866      5.99353752     -0.00000000 C
  constrain_relaxation z
atom       7.25793815      3.59233154      0.00000000 C
  constrain_relaxation z
atom      71.35727175      8.39519923     -0.00000000 C
  constrain_relaxation z
atom      71.75451898      7.02562246     -0.00000000 C
  constrain_relaxation z
atom      70.76729036      5.99816954     -0.00000000 C
  constrain_relaxation z
atom      46.98502067      3.25648087      0.00000000 C
  constrain_relaxation z
atom     118.53455304      0.52010395      0.00000000 C
  constrain_relaxation z
atom       8.24450531      2.56681021      0.00000000 C
  constrain_relaxation z
atom      67.80603478      2.91501535      0.00000000 C
  constrain_relaxation z
atom      45.00851100      5.31148380     -0.00000000 C
  constrain_relaxation z
atom     118.04534617      7.01526582     -0.00000000 C
  constrain_relaxation z
atom      68.39713329      5.31622038     -0.00000000 C
  constrain_relaxation z
atom      68.79194585      3.94413484      0.00000000 C
  constrain_relaxation z
atom      67.01389158      5.66277734     -0.00000000 C
  constrain_relaxation z
atom      66.59777620      7.02896526     -0.00000000 C
  constrain_relaxation z
atom       8.83248163      0.17111698      0.00000000 C
  constrain_relaxation z
atom     115.65256283      6.33335124     -0.00000000 C
  constrain_relaxation z
atom     117.04771463      5.99189407     -0.00000000 C
  constrain_relaxation z
atom      67.59481391      8.05083222     -0.00000000 C
  constrain_relaxation z
atom     113.26818907      5.65265442     -0.00000000 C
  constrain_relaxation z
atom       6.06591915      8.39683801     -0.00000000 C
  constrain_relaxation z
atom      45.79922621      8.05240015     -0.00000000 C
  constrain_relaxation z
atom      69.38373399      6.34173915     -0.00000000 C
  constrain_relaxation z
atom      68.98222283      7.70966156     -0.00000000 C
  constrain_relaxation z
atom      46.39252133      5.65417072     -0.00000000 C
  constrain_relaxation z
atom     115.82427225      1.19546500      0.00000000 C
  constrain_relaxation z
atom       6.45563829      0.85771915      0.00000000 C
  constrain_relaxation z
atom       7.84300705      1.19889097      0.00000000 C
  constrain_relaxation z
atom      47.38088649      4.62655988     -0.00000000 C
  constrain_relaxation z
atom      68.19410964      1.54202896      0.00000000 C
  constrain_relaxation z
atom      65.20257939      7.37041999     -0.00000000 C
  constrain_relaxation z
atom      45.60104966      2.91353615      0.00000000 C
  constrain_relaxation z
atom     114.05628155      2.91275811      0.00000000 C
  constrain_relaxation z
atom      47.97279755      2.22876442      0.00000000 C
  constrain_relaxation z
atom      44.61305612      3.94127135      0.00000000 C
  constrain_relaxation z
atom      43.22918284      3.59845035      0.00000000 C
  constrain_relaxation z
atom      66.03512892      4.63631015     -0.00000000 C
  constrain_relaxation z
atom     114.65555860      5.31148417     -0.00000000 C
  constrain_relaxation z
atom      69.97172876      8.73743261     -0.00000000 C
  constrain_relaxation z
atom      69.57848243      1.20043273      0.00000000 C
  constrain_relaxation z
atom      47.57763100      0.85838344      0.00000000 C
  constrain_relaxation z
atom      46.19398250      0.51538611      0.00000000 C
  constrain_relaxation z
atom       5.87473774      3.24577134      0.00000000 C
  constrain_relaxation z
atom      66.42606043      3.25931975      0.00000000 C
  constrain_relaxation z
atom     115.04527883      3.94307335      0.00000000 C
  constrain_relaxation z
atom     117.44044432      4.62013229     -0.00000000 C
  constrain_relaxation z
atom      64.80983014      8.74218461     -0.00000000 C
  constrain_relaxation z
atom      67.20507606      0.51171650      0.00000000 C
  constrain_relaxation z
atom       4.89601435      4.27224186      0.00000000 C
  constrain_relaxation z
atom      65.81982686      0.85111947      0.00000000 C
  constrain_relaxation z
atom       3.67075460      0.16636699      0.00000000 C
  constrain_relaxation z
atom      46.78747572      7.02452644     -0.00000000 C
  constrain_relaxation z
atom       5.45863485      1.87958756      0.00000000 C
  constrain_relaxation z
atom       4.06348365      1.53813040      0.00000000 C
  constrain_relaxation z
atom      64.65717765      4.98442899     -0.00000000 C
  constrain_relaxation z
atom      65.44843227      2.22192759      0.00000000 C
  constrain_relaxation z
atom      48.56544394      8.73806993     -0.00000000 C
  constrain_relaxation z
atom      48.17136999      7.36730374     -0.00000000 C
  constrain_relaxation z
atom       5.28692639      5.64922977     -0.00000000 C
  constrain_relaxation z
atom     116.80185868      2.23286436      0.00000000 C
  constrain_relaxation z
atom     116.43048425      3.60366718      0.00000000 C
  constrain_relaxation z
atom       3.51810810      3.92411806      0.00000000 C
  constrain_relaxation z
atom      49.94889345      0.17381950      0.00000000 C
  constrain_relaxation z
atom       4.68071398      8.05743170     -0.00000000 C
  constrain_relaxation z
atom      48.76537867      4.96914129     -0.00000000 C
  constrain_relaxation z
atom     118.17660142      1.89079293      0.00000000 C
  constrain_relaxation z
atom     118.83217354      4.26965228      0.00000000 C
  constrain_relaxation z
atom      64.20491069      6.34704994     -0.00000000 C
  constrain_relaxation z
atom       4.30934002      6.68662796     -0.00000000 C
  constrain_relaxation z
atom       2.93459780      6.34455629     -0.00000000 C
  constrain_relaxation z
atom      63.41804862      0.18512578      0.00000000 C
  constrain_relaxation z
atom      49.16001537      6.33958862     -0.00000000 C
  constrain_relaxation z
atom       3.06585283      2.56150235      0.00000000 C
  constrain_relaxation z
atom      50.34387434      1.54440476      0.00000000 C
  constrain_relaxation z
atom      50.93661748      8.05365754     -0.00000000 C
  constrain_relaxation z
atom       1.92034962      7.34158388     -0.00000000 C
  constrain_relaxation z
atom      63.71566802      3.93468802      0.00000000 C
  constrain_relaxation z
atom      64.07364582      2.56399423      0.00000000 C
  constrain_relaxation z
atom       2.27902578      8.72341713     -0.00000000 C
  constrain_relaxation z
atom      49.35664757      2.57185840      0.00000000 C
  constrain_relaxation z
atom     119.19085001      2.88782047      0.00000000 C
  constrain_relaxation z
atom      51.72742884      1.88797345      0.00000000 C
  constrain_relaxation z
atom      49.75389462      3.94143390      0.00000000 C
  constrain_relaxation z
atom      50.54389619      6.68226865     -0.00000000 C
  constrain_relaxation z
atom      51.53268179      5.65419574     -0.00000000 C
  constrain_relaxation z
atom      51.13943539      4.28366609      0.00000000 C
  constrain_relaxation z
atom      52.12893934      3.25589551      0.00000000 C
  constrain_relaxation z
atom      52.71402735      0.86245265      0.00000000 C
  constrain_relaxation z
atom      52.31921672      8.39789702     -0.00000000 C
  constrain_relaxation z
atom      63.05935867      1.56696518      0.00000000 C
  constrain_relaxation z
atom      54.09726753      1.20901082      0.00000000 C
  constrain_relaxation z
atom      54.51338276      2.57519839      0.00000000 C
  constrain_relaxation z
atom      53.30512683      7.36877615     -0.00000000 C
  constrain_relaxation z
atom      55.07602916      0.18254283      0.00000000 C
  constrain_relaxation z
atom      53.51634650      3.59706475      0.00000000 C
  constrain_relaxation z
atom      54.68509922      7.71308236     -0.00000000 C
  constrain_relaxation z
atom      55.90857815      2.91665357      0.00000000 C
  constrain_relaxation z
atom      52.91705294      5.99578991     -0.00000000 C
  constrain_relaxation z
atom       2.57664580      4.97386815     -0.00000000 C
  constrain_relaxation z
atom      56.90624734      1.89328451      0.00000000 C
  constrain_relaxation z
atom      53.90608452      4.96547815     -0.00000000 C
  constrain_relaxation z
atom      56.30132768      4.28841628      0.00000000 C
  constrain_relaxation z
atom      57.03751095      7.01775623     -0.00000000 C
  constrain_relaxation z
atom      56.45397970      0.53066302      0.00000000 C
  constrain_relaxation z
atom      55.29133189      5.30488161     -0.00000000 C
  constrain_relaxation z
atom      55.66272621      6.67568851     -0.00000000 C
  constrain_relaxation z
atom      57.69310575      4.63889115     -0.00000000 C
  constrain_relaxation z
atom      57.39548754      8.38845109     -0.00000000 C
  constrain_relaxation z
atom      58.05179555      6.02072561     -0.00000000 C
  constrain_relaxation z
atom     119.85744773      5.28960222     -0.00000000 C
  constrain_relaxation z
atom      62.78991061      6.67948930     -0.00000000 C
  constrain_relaxation z
atom      58.71843079      3.61894939      0.00000000 C
  constrain_relaxation z
atom     119.46029457      6.68282268     -0.00000000 C
  constrain_relaxation z
atom       1.25375179      0.83583722      0.00000000 C
  constrain_relaxation z
atom       1.65090472      2.22905893      0.00000000 C
  constrain_relaxation z
atom      58.32124632      2.22572422      0.00000000 C
  constrain_relaxation z
atom      62.39272634      8.07271377     -0.00000000 C
  constrain_relaxation z
atom       1.22786128      4.63755243     -0.00000000 C
  constrain_relaxation z
atom      62.36683861      4.27099653      0.00000000 C
  constrain_relaxation z
atom     119.88333843      0.18378800      0.00000000 C
  constrain_relaxation z
atom      58.74431422      8.72476102     -0.00000000 C
  constrain_relaxation z
atom      61.67221164      1.96535251      0.00000000 C
  constrain_relaxation z
atom     120.91364586      1.13464907      0.00000000 C
  constrain_relaxation z
atom      61.33649987      3.32013145      0.00000000 C
  constrain_relaxation z
atom       0.19755367      5.58841302     -0.00000000 C
  constrain_relaxation z
atom      59.77465160      7.77389555     -0.00000000 C
  constrain_relaxation z
atom     120.57794644      2.48941976      0.00000000 C
  constrain_relaxation z
atom      59.43894126      6.41911624     -0.00000000 C
  constrain_relaxation z
atom       0.53325305      6.94318335     -0.00000000 C
  constrain_relaxation z
atom     120.38425627      7.77006175     -0.00000000 C
  constrain_relaxation z
atom       0.72694282      3.31629629      0.00000000 C
  constrain_relaxation z
atom     121.56559048      3.48204690      0.00000000 C
  constrain_relaxation z
atom     121.21560318      4.86065849     -0.00000000 C
  constrain_relaxation z
atom     122.17344688      0.40689347      0.00000000 C
  constrain_relaxation z
atom     121.82345908      7.93581167     -0.00000000 C
  constrain_relaxation z
atom      59.24525251      1.13849021      0.00000000 C
  constrain_relaxation z
atom      60.68451399      0.97273257      0.00000000 C
  constrain_relaxation z
atom      61.03450620      8.50164470     -0.00000000 C
  constrain_relaxation z
atom      61.86590158      5.59225482     -0.00000000 C
  constrain_relaxation z
atom      60.42664185      5.42650204     -0.00000000 C
  constrain_relaxation z
atom      60.07664522      4.04788246      0.00000000 C
  constrain_relaxation z


==> anc/geometry.in.022_57.3D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    122.27270207      0.00000000     -0.00000000
lattice_vector     -0.00000000      8.90761326      0.00000000
lattice_vector      0.00000000      0.00000000    100.00000000
  constrain_relaxation .true.
atom      28.40347933      1.19950235     -0.00001277 C
atom      92.70256349      5.65330179     -0.00059849 C
atom      93.09772262      4.28297891     -0.00057460 C
atom      27.41537958      2.22735648      0.00000177 C
atom      28.99641793      7.70893205     -0.00002227 C
atom      28.00831996      8.73678437     -0.00000676 C
atom      26.03172249      1.88461376      0.00001927 C
atom      26.62466097      8.39404268      0.00001219 C
atom      28.60125559      6.33860392     -0.00001588 C
atom      25.63656654      0.51428389      0.00002364 C
atom      94.48138209      3.94023674     -0.00048437 C
atom      95.46947494      4.96808307     -0.00041575 C
atom      93.69066374      6.68115696     -0.00053703 C
atom      25.43877373      4.28279489      0.00002572 C
atom      27.81053819      3.59768650     -0.00000386 C
atom      95.07431928      6.33841418     -0.00044347 C
atom      96.85314151      4.62533305     -0.00031862 C
atom      26.82244154      4.62553135      0.00000968 C
atom      27.21760051      5.99586147      0.00000448 C
atom      25.04362452      2.91246207      0.00002965 C
atom      24.45067377      5.31064097      0.00003502 C
atom      93.88844266      1.54205459     -0.00052420 C
atom      29.58935650      5.31074816     -0.00003232 C
atom      97.84123257      5.65318419     -0.00025101 C
atom      30.38007362      8.05167227     -0.00004649 C
atom      23.65995170      2.56971237      0.00004116 C
atom      92.50478718      1.88479758     -0.00061000 C
atom      92.10962515      3.25512553     -0.00063216 C
atom      88.35420342      2.91275901     -0.00075905 C
atom      94.28360184      0.17172542     -0.00049777 C
atom      93.29550411      8.05148614     -0.00056239 C
atom      23.85774204      7.70881305      0.00003973 C
atom      97.44608697      7.02351419     -0.00027768 C
atom      90.33080819      4.96818946     -0.00071345 C
atom      30.77523389      0.51438871     -0.00005390 C
atom      31.96111063      4.62563524     -0.00007727 C
atom      94.87654369      2.56990503     -0.00045716 C
atom      91.31890730      5.99604463     -0.00067221 C
atom      90.72596812      3.59786852     -0.00069825 C
atom      96.06241662      7.36626223     -0.00037400 C
atom      95.66726707      8.73659450     -0.00040191 C
atom      29.19419623      3.94042617     -0.00002557 C
atom      29.78713464      1.54224273     -0.00003577 C
atom      30.18229476      2.91257128     -0.00004288 C
atom      91.91184675      8.39422644     -0.00064266 C
atom      89.73786635      2.57001203     -0.00073262 C
atom      31.56595224      3.25531346     -0.00006930 C
atom      91.51668622      0.85694291     -0.00066281 C
atom      96.26020385      2.22716034     -0.00036012 C
atom      96.65536757      0.85683481     -0.00033229 C
atom      22.67185887      3.59756469      0.00004725 C
atom      90.13302815      1.19968554     -0.00072025 C
atom      32.75183491      7.36656123     -0.00009363 C
atom      24.25289859      0.17153281      0.00003666 C
atom      88.94714415      5.31093309     -0.00075102 C
atom      87.36609968      1.88490591     -0.00076081 C
atom      99.22490489      5.31042305     -0.00016301 C
atom      98.43417845      8.05136481     -0.00021194 C
atom      34.33287128      3.94053070     -0.00012767 C
atom      87.76126048      0.51457881     -0.00076180 C
atom      32.55405296      2.22745687     -0.00008948 C
atom      21.28815562      3.25479720      0.00005285 C
atom      33.34477676      4.96837960     -0.00010625 C
atom      90.92374715      7.36637260     -0.00069001 C
atom      24.84583639      6.68096665      0.00003151 C
atom      26.22949906      7.02371206      0.00001698 C
atom      23.26480589      1.19938335      0.00004380 C
atom      87.95904556      4.28308598     -0.00076162 C
atom      30.97301300      5.65348964     -0.00005769 C
atom      31.36817449      7.02381699     -0.00006538 C
atom      98.03904221      0.51408313     -0.00023775 C
atom      89.14492897      0.17183200     -0.00074715 C
atom      20.89304831      1.88445790      0.00005381 C
atom      21.88112943      0.85662103      0.00005084 C
atom      85.98242268      2.22765736     -0.00073796 C
atom      99.02714994      1.54192470     -0.00017474 C
atom      33.73993710      6.33870863     -0.00011479 C
atom      85.58726100      3.59797863     -0.00072601 C
atom      21.48597121      8.39390846      0.00005223 C
atom      23.06699472      4.96788699      0.00004503 C
atom      22.47405425      7.36605723      0.00004825 C
atom      22.07888632      5.99573035      0.00005007 C
atom      89.54008758      7.70911618     -0.00073792 C
atom      35.71655093      4.28328606     -0.00015775 C
atom      99.81787689      7.70860070     -0.00012829 C
atom      34.53066820      0.17202299     -0.00013197 C
atom      84.99432393      1.19980720     -0.00070337 C
atom      32.15889440      0.85712933     -0.00008128 C
atom      33.14699289      8.73688824     -0.00010200 C
atom      86.57536489      4.62582853     -0.00075152 C
atom      33.93771694      2.57020262     -0.00011903 C
atom      36.30950111      1.88510593     -0.00017037 C
atom      34.92581623      1.54235196     -0.00014060 C
atom      20.10225841      8.05113395      0.00005500 C
atom      20.69518418      5.65297087      0.00005425 C
atom      99.62006276      3.94010429     -0.00013981 C
atom      84.20356364      3.94073866     -0.00066519 C
atom      19.11418414      0.17135467      0.00005497 C
atom      97.24829790      3.25500748     -0.00029119 C
atom      98.63198193      2.91225270     -0.00019951 C
atom      19.70707824      6.68080629      0.00005523 C
atom      35.51877118      8.05177991     -0.00015358 C
atom      86.18021673      5.99615711     -0.00074315 C
atom      88.55198633      6.68126039     -0.00075694 C
atom      87.16831800      7.02400864     -0.00075939 C
atom      20.30005315      4.28265233      0.00005483 C
atom      86.77316328      8.39433471     -0.00075463 C
atom      35.12360892      6.68145791     -0.00014497 C
atom     100.21298446      6.33826024     -0.00010681 C
atom      36.11170605      5.65360799     -0.00016625 C
atom      83.61061668      1.54256884     -0.00063044 C
atom     100.41084692      1.19916866     -0.00009631 C
atom      85.38947958      8.73709193     -0.00071900 C
atom      17.92820733      4.96769057      0.00005289 C
atom      83.80842833      5.31105660     -0.00064271 C
atom      18.32331027      6.33804018      0.00005390 C
atom     101.39895015      2.22700207     -0.00004931 C
atom      83.21544890      2.91289120     -0.00060457 C
atom      37.29759692      0.85725240     -0.00019064 C
atom     102.78271236      1.88423846      0.00000215 C
atom     101.00377119      3.59733178     -0.00006739 C
atom      16.54446399      4.62490540      0.00004738 C
atom      83.01768495      8.05200529     -0.00059111 C
atom      36.90246163      8.39453804     -0.00018276 C
atom      84.79652681      6.33891293     -0.00069483 C
atom      84.40138184      7.70923745     -0.00067565 C
atom     103.17781499      0.51388857      0.00001360 C
atom      18.91633573      3.93986874      0.00005481 C
atom     100.80597808      8.73645387     -0.00007633 C
atom      19.50933926      1.54167585      0.00005516 C
atom     102.18968834      8.39367290     -0.00001742 C
atom      36.70464568      3.25543203     -0.00017854 C
atom      81.43659316      4.62597009     -0.00046339 C
atom      38.68131440      1.20002390     -0.00021575 C
atom      81.83172465      3.25565534     -0.00049797 C
atom      17.73045572      8.73617582      0.00005225 C
atom      37.49540710      5.99636959     -0.00019430 C
atom     102.58473924      7.02332301     -0.00000387 C
atom      82.62252676      0.51471346     -0.00056198 C
atom     104.56155048      0.17110552      0.00004053 C
atom      78.86695662      0.17244905     -0.00019866 C
atom      16.14948556      3.25453549      0.00004504 C
atom      82.02959634      7.02416432     -0.00051507 C
atom      82.42470374      5.65382917     -0.00054693 C
atom      37.89057446      7.36669359     -0.00020193 C
atom      80.84361012      2.22781610     -0.00040767 C
atom      17.13753438      2.22668583      0.00004996 C
atom      18.52128471      2.56951920      0.00005416 C
atom     105.54967595      1.19894220      0.00004760 C
atom     105.15464991      2.56932043      0.00004620 C
atom      16.74242129      0.85634807      0.00004824 C
atom     101.59668725      5.99548057     -0.00004087 C
atom      14.76577773      2.91162080      0.00003531 C
atom      80.25070817      8.73726789     -0.00034891 C
atom      81.23879129      0.85749228     -0.00044524 C
atom     103.96848344      6.68049188      0.00003163 C
atom      17.33520316      7.36588488      0.00005097 C
atom     106.14281722      3.59711043      0.00004770 C
atom      77.87891325      8.05227431     -0.00008367 C
atom     101.99184179      4.62515704     -0.00002521 C
atom      79.45981865      2.57058498     -0.00026473 C
atom      38.08833612      3.59820024     -0.00020516 C
atom     107.92168832      1.88405300      0.00002532 C
atom     106.93350068      0.85615733      0.00004080 C
atom      15.35861348      0.51351382      0.00004004 C
atom     107.32822517      8.39325059      0.00003528 C
atom      12.39417778      3.59643470      0.00001197 C
atom      78.47170220      1.54273736     -0.00015299 C
atom      78.27402752      6.68193870     -0.00013077 C
atom     104.95652793      7.70833982      0.00004481 C
atom      15.55633512      5.65274366      0.00004173 C
atom      38.48349378      4.96851519     -0.00021200 C
atom      14.37068095      1.54127215      0.00003197 C
atom      80.05285258      4.96875702     -0.00032862 C
atom     104.36359451      5.31015241      0.00003825 C
atom      77.28597004      5.65408693     -0.00001295 C
atom     105.74739649      4.96731915      0.00004868 C
atom      79.65780059      6.33910338     -0.00028688 C
atom      80.64586431      7.36695015     -0.00038901 C
atom      79.06471456      3.94093170     -0.00022115 C
atom      77.68094926      4.28371857     -0.00006035 C
atom      11.40641609      4.62429542      0.00000036 C
atom     106.34022883      7.36542733      0.00004643 C
atom      13.77777723      3.93944517      0.00002689 C
atom     103.77081632      2.91208235      0.00002749 C
atom     103.37556482      4.28237541      0.00001855 C
atom      39.27429137      7.70945710     -0.00022498 C
atom      76.49508533      8.39510962      0.00008366 C
atom      76.69281215      3.25587844      0.00005960 C
atom      14.17250343      5.30995681      0.00003104 C
atom      75.90224360      5.99700252      0.00015509 C
atom      12.98676267      1.19831336      0.00001847 C
atom      15.95136226      7.02312135      0.00004425 C
atom      13.18431061      6.33785348      0.00002198 C
atom      75.50714662      7.36734985      0.00020298 C
atom      12.59092497      8.73584278      0.00001510 C
atom      39.66942294      0.17216807     -0.00023068 C
atom     106.73532379      5.99507839      0.00004378 C
atom      40.26240264      6.68162108     -0.00023740 C
atom     110.29412087      2.56899913     -0.00004330 C
atom      75.30896331      3.59866607      0.00022812 C
atom     107.52676522      3.25440907      0.00003321 C
atom     109.30552873      1.54126340     -0.00001108 C
atom      74.91423753      4.96917673      0.00027444 C
atom      13.57923618      7.70820950      0.00002568 C
atom      14.96319081      8.05091059      0.00003742 C
atom      41.05315494      0.51495605     -0.00024531 C
atom     110.88797600      4.96717451     -0.00006157 C
atom     109.89951308      3.93944977     -0.00002570 C
atom      77.08783975      1.88550223      0.00001194 C
atom      39.07642222      2.57036034     -0.00022172 C
atom      76.09966078      0.85771112      0.00013267 C
atom      11.80046427      5.99506383      0.00000635 C
atom     111.08297716      8.73481364     -0.00007896 C
atom     109.69957449      0.17049647     -0.00002718 C
atom      39.86722281      5.31129518     -0.00023235 C
atom     109.10695463      6.67985936     -0.00000584 C
atom     108.71181705      8.05024078      0.00000485 C
atom     108.11923543      5.65211904      0.00002144 C
atom     108.51507059      4.28204370      0.00001261 C
atom     110.49075525      6.33675330     -0.00005451 C
atom      40.46014638      2.91314729     -0.00023927 C
atom      42.04129132      8.39473796     -0.00025061 C
atom      73.53062760      5.31218794      0.00043387 C
atom     112.07065338      0.85491573     -0.00012172 C
atom      73.13548987      6.68256904      0.00047627 C
atom      74.12321506      7.71030943      0.00036640 C
atom     111.67795643      2.22630698     -0.00009936 C
atom      74.71569073      1.20041286      0.00030033 C
atom      10.81186648      7.02279896     -0.00000672 C
atom      43.42504895      8.73752645     -0.00024953 C
atom      11.20647725      8.39324942     -0.00000105 C
atom     112.66669576      3.25440092     -0.00013770 C
atom      74.32076637      2.57076765      0.00034749 C
atom      10.21800765      0.51336808     -0.00001495 C
atom      41.64618687      7.02439144     -0.00024870 C
atom     111.47793234      7.36422647     -0.00009357 C
atom      72.93691179      2.91355828      0.00050452 C
atom      11.99903865      2.22605212      0.00000638 C
atom      71.94831438      1.88582057      0.00060696 C
atom      72.54286640      4.28432450      0.00054181 C
atom      10.61523144      1.88294684     -0.00001141 C
atom      10.02300638      4.28100830     -0.00001994 C
atom     112.27347539      4.62493011     -0.00011522 C
atom     113.45321272      0.51066383     -0.00017827 C
atom      42.63430117      5.99654518     -0.00025093 C
atom      40.85530234      4.28346702     -0.00024271 C
atom     113.84800079      8.04618336     -0.00018914 C
atom     112.86144584      7.02064573     -0.00014720 C
atom     115.23120531      7.69961330     -0.00021427 C
atom       9.42802479      6.68010796     -0.00002833 C
atom      42.23904770      4.62625534     -0.00025026 C
atom      71.15945633      4.62761361      0.00067141 C
atom      73.72737623      0.17277785      0.00041372 C
atom      72.34292232      0.51537214      0.00056308 C
atom      43.82002904      1.20028910     -0.00024718 C
atom      44.01815635      6.33931200     -0.00024567 C
atom     116.20992787      8.72609643     -0.00022492 C
atom      41.44820768      1.88530244     -0.00024764 C
atom      42.83197416      2.22813946     -0.00025088 C
atom       9.03532588      5.30871509     -0.00003564 C
atom      70.56447515      2.22851388      0.00072895 C
atom      44.41318464      7.70968743     -0.00024217 C
atom      70.17178092      3.59990347      0.00075231 C
atom       9.62804866      2.91041919     -0.00002646 C
atom     117.58784629      8.37796669     -0.00022097 C
atom       7.05494316      7.36659419     -0.00006859 C
atom     114.43908063      1.53980178     -0.00020310 C
atom       7.65276040      4.96446417     -0.00005942 C
atom      45.20375042      1.54320529     -0.00023206 C
atom       8.43928052      7.70819995     -0.00004519 C
atom       6.66688821      5.99360240     -0.00007364 C
atom       7.25797021      3.59237772     -0.00006354 C
atom      71.35445555      8.39525063      0.00065486 C
atom      71.75167952      7.02567576      0.00062299 C
atom      70.76450234      5.99819923      0.00070577 C
atom      46.98277600      3.25651300     -0.00019412 C
atom     118.52931735      0.52011675     -0.00021749 C
atom       8.24453035      2.56683978     -0.00004717 C
atom      67.80335830      2.91501639      0.00087305 C
atom      45.00633372      5.31151946     -0.00023485 C
atom     118.04009849      7.01534052     -0.00021789 C
atom      68.39443787      5.31624078      0.00085029 C
atom      68.78922329      3.94415983      0.00083780 C
atom      67.01123563      5.66281779      0.00088230 C
atom      66.59513621      7.02900575      0.00088917 C
atom       8.83250377      0.17112512     -0.00003658 C
atom     115.64730347      6.33342145     -0.00021665 C
atom     117.04246649      5.99195614     -0.00022050 C
atom      67.59213316      8.05088801      0.00087172 C
atom     113.26293493      5.65272054     -0.00015543 C
atom       6.06594689      8.39692284     -0.00008210 C
atom      45.79702876      8.05247555     -0.00022234 C
atom      69.38099015      6.34178215      0.00080301 C
atom      68.97949864      7.70970264      0.00081879 C
atom      46.39029977      5.65422344     -0.00020946 C
atom     115.81901846      1.19548460     -0.00022347 C
atom       6.45566337      0.85773352     -0.00007285 C
atom       7.84303824      1.19891360     -0.00005206 C
atom      47.37861136      4.62658583     -0.00018316 C
atom      68.19140718      1.54202803      0.00086107 C
atom      65.19997244      7.37047842      0.00089937 C
atom      45.59884770      2.91355150     -0.00022522 C
atom     114.05102844      2.91279256     -0.00019013 C
atom      47.97049991      2.22876970     -0.00016504 C
atom      44.61091106      3.94131331     -0.00023979 C
atom      43.22708798      3.59847564     -0.00024988 C
atom      66.03251622      4.63633070      0.00089780 C
atom     114.65030536      5.31153780     -0.00020067 C
atom      69.96895521      8.73749617      0.00076266 C
atom      69.57573559      1.20041720      0.00079247 C
atom      47.57536245      0.85839086     -0.00017986 C
atom      46.19175513      0.51537938     -0.00021468 C
atom       5.87476114      3.24580848     -0.00008113 C
atom      66.42342505      3.25934196      0.00089933 C
atom     115.04001936      3.94312312     -0.00021599 C
atom     117.43519308      4.62018296     -0.00021920 C
atom      64.80723477      8.74224539      0.00089812 C
atom      67.20241728      0.51169323      0.00089023 C
atom       4.89603542      4.27229206     -0.00009597 C
atom      65.81720433      0.85111495      0.00090507 C
atom       3.67076561      0.16637870     -0.00011638 C
atom      46.78522378      7.02457700     -0.00020075 C
atom       5.45866101      1.87961546     -0.00008678 C
atom       4.06349417      1.53815201     -0.00010928 C
atom      64.65458855      4.98447151      0.00090632 C
atom      65.44583367      2.22192831      0.00090826 C
atom      48.56312231      8.73813181     -0.00014692 C
atom      48.16907729      7.36736784     -0.00016060 C
atom       5.28694628      5.64928592     -0.00009182 C
atom     116.79660641      2.23289384     -0.00022714 C
atom     116.42523346      3.60370813     -0.00022229 C
atom       3.51811272      3.92416357     -0.00012114 C
atom      49.94653189      0.17381555     -0.00008905 C
atom       4.68073003      8.05751009     -0.00010175 C
atom      48.76306507      4.96918084     -0.00013815 C
atom     118.17136088      1.89081865     -0.00021798 C
atom     118.82694265      4.26970424     -0.00021265 C
atom      64.20233242      6.34709865      0.00089639 C
atom       4.30935389      6.68669572     -0.00010721 C
atom       2.93459718      6.34462168     -0.00013055 C
atom      63.41546281      0.18512357      0.00087442 C
atom      49.15767095      6.33962887     -0.00012340 C
atom       3.06585935      2.56153607     -0.00012775 C
atom      50.34148260      1.54439955     -0.00006919 C
atom      50.93420423      8.05371045     -0.00004096 C
atom       1.92033991      7.34165930     -0.00014580 C
atom      63.71310629      3.93471744      0.00090733 C
atom      64.07107203      2.56400980      0.00090441 C
atom       2.27901505      8.72350669     -0.00013957 C
atom      49.35430927      2.57187646     -0.00011479 C
atom     119.18561576      2.88785622     -0.00021079 C
atom      51.72499558      1.88798152      0.00000542 C
atom      49.75152729      3.94145293     -0.00009680 C
atom      50.54151077      6.68232157     -0.00006144 C
atom      51.53024424      5.65422444     -0.00000779 C
atom      51.13702801      4.28369770     -0.00002672 C
atom      52.12647816      3.25590380      0.00003174 C
atom      52.71154113      0.86244164      0.00006512 C
atom      52.31676066      8.39796381      0.00003915 C
atom      63.05679613      1.56696805      0.00087350 C
atom      54.09473805      1.20901641      0.00017149 C
atom      54.51082657      2.57520415      0.00020859 C
atom      53.30261930      7.36882155      0.00010698 C
atom      55.07344978      0.18252928      0.00025615 C
atom      53.51384162      3.59708770      0.00012666 C
atom      54.68254891      7.71314216      0.00022018 C
atom      55.90598300      2.91667328      0.00033866 C
atom      52.91457239      5.99583344      0.00008023 C
atom       2.57663997      4.97391878     -0.00013624 C
atom      56.90360513      1.89328985      0.00043541 C
atom      53.90355325      4.96549964      0.00015560 C
atom      56.29871482      4.28843878      0.00037698 C
atom      57.03488545      7.01780994      0.00044977 C
atom      56.45136213      0.53066620      0.00039557 C
atom      55.28876084      5.30491622      0.00028002 C
atom      55.66013047      6.67573036      0.00031085 C
atom      57.69047437      4.63891983      0.00050812 C
atom      57.39283604      8.38851498      0.00048229 C
atom      58.04914304      6.02076666      0.00054083 C
atom     119.85222244      5.28965831     -0.00020531 C
atom      62.78732607      6.67954224      0.00085549 C
atom      58.71577199      3.61897019      0.00059835 C
atom     119.45506996      6.68289215     -0.00020760 C
atom       1.25373128      0.83585489     -0.00015526 C
atom       1.65088604      2.22908905     -0.00015027 C
atom      58.31858610      2.22574933      0.00056696 C
atom      62.39010213      8.07278886      0.00083985 C
atom       1.22784058      4.63760201     -0.00015826 C
atom      62.36427908      4.27102908      0.00086567 C
atom     119.87811433      0.18380016     -0.00020577 C
atom      58.74164624      8.72484289      0.00060397 C
atom      61.66961426      1.96534879      0.00082305 C
atom     120.90843336      1.13467310     -0.00019291 C
atom      61.33391270      3.32016138      0.00080279 C
atom       0.19752146      5.58847662     -0.00017447 C
atom      59.77196714      7.77395129      0.00068669 C
atom     120.57273223      2.48945471     -0.00019786 C
atom      59.43628168      6.41916122      0.00065413 C
atom       0.53322217      6.94325831     -0.00016657 C
atom     120.37903505      7.77014271     -0.00019912 C
atom       0.72692013      3.31633992     -0.00016559 C
atom     121.56038838      3.48209531     -0.00018658 C
atom     121.21040921      4.86070833     -0.00019126 C
atom     122.16824740      0.40690617     -0.00017630 C
atom     121.81826586      7.93589715     -0.00018069 C
atom      59.24257156      1.13849858      0.00064876 C
atom      60.68187558      0.97275010      0.00076006 C
atom      61.03185905      8.50170779      0.00077679 C
atom      61.86330921      5.59229079      0.00082638 C
atom      60.42402518      5.42654069      0.00073414 C
atom      60.07404806      4.04790432      0.00071425 C


==> anc/geometry.in.026_5757.2D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    121.42735907      0.00000000      0.00000000
lattice_vector      0.00000000     22.64877473      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom      28.48632096     12.55334534      0.00000000 C
  constrain_relaxation z
atom      28.95277967     13.90147008      0.00000000 C
  constrain_relaxation z
atom      91.99938031     19.28370513      0.00000000 C
  constrain_relaxation z
atom      28.01974117     14.98007555      0.00000000 C
  constrain_relaxation z
atom      94.33239849     20.09248532      0.00000000 C
  constrain_relaxation z
atom      93.39945069     19.01394789      0.00000000 C
  constrain_relaxation z
atom      91.53271923     16.85701834      0.00000000 C
  constrain_relaxation z
atom      33.15240528     10.93569776     -0.00000000 C
  constrain_relaxation z
atom      31.75246782     10.66593889     -0.00000000 C
  constrain_relaxation z
atom      91.06630902     18.20503231      0.00000000 C
  constrain_relaxation z
atom      35.01893171     12.55357426      0.00000000 C
  constrain_relaxation z
atom      29.41928345     11.47479185      0.00000000 C
  constrain_relaxation z
atom      29.88618235     16.59779391      0.00000000 C
  constrain_relaxation z
atom      27.08626943     12.28358574      0.00000000 C
  constrain_relaxation z
atom      91.53299653     20.63165362      0.00000000 C
  constrain_relaxation z
atom      24.75321101     13.09252310      0.00000000 C
  constrain_relaxation z
atom      33.61881298     12.28376202      0.00000000 C
  constrain_relaxation z
atom      30.35262996     17.94591175      0.00000000 C
  constrain_relaxation z
atom      89.66636388     18.47479217      0.00000000 C
  constrain_relaxation z
atom      26.15317705     13.36227845      0.00000000 C
  constrain_relaxation z
atom      35.48530208     13.90151347      0.00000000 C
  constrain_relaxation z
atom      26.61959550     14.71027115      0.00000000 C
  constrain_relaxation z
atom      30.81913597     15.51924725      0.00000000 C
  constrain_relaxation z
atom      30.35272571     14.17123065      0.00000000 C
  constrain_relaxation z
atom      93.86590226     17.66583385      0.00000000 C
  constrain_relaxation z
atom      95.73251549     19.82267578      0.00000000 C
  constrain_relaxation z
atom      32.68586911     13.36230828      0.00000000 C
  constrain_relaxation z
atom      28.48613057     16.32803272      0.00000000 C
  constrain_relaxation z
atom      36.88540347     14.17126914      0.00000000 C
  constrain_relaxation z
atom      33.15231949     14.71042822      0.00000000 C
  constrain_relaxation z
atom      32.21925769     15.78905320      0.00000000 C
  constrain_relaxation z
atom      31.28579613     13.09255069      0.00000000 C
  constrain_relaxation z
atom      30.81941363     11.74459510      0.00000000 C
  constrain_relaxation z
atom      31.75256801     18.21567122      0.00000000 C
  constrain_relaxation z
atom      89.19990557     19.82290906      0.00000000 C
  constrain_relaxation z
atom      90.13286690     20.90145484      0.00000000 C
  constrain_relaxation z
atom      29.88595623      9.04806113     -0.00000000 C
  constrain_relaxation z
atom      34.55224706     14.98018636      0.00000000 C
  constrain_relaxation z
atom      28.95288219     10.12674711     -0.00000000 C
  constrain_relaxation z
atom      92.93284039     16.58721167      0.00000000 C
  constrain_relaxation z
atom      88.73332423     17.39619045      0.00000000 C
  constrain_relaxation z
atom      32.68563250     17.13699920      0.00000000 C
  constrain_relaxation z
atom      26.61988994     10.93558922     -0.00000000 C
  constrain_relaxation z
atom      93.86598799     21.44051073      0.00000000 C
  constrain_relaxation z
atom      34.08546655      9.85702347     -0.00000000 C
  constrain_relaxation z
atom      31.28602061      9.31781975     -0.00000000 C
  constrain_relaxation z
atom      24.28675699     11.74438032      0.00000000 C
  constrain_relaxation z
atom      25.21973352     10.66579019     -0.00000000 C
  constrain_relaxation z
atom      32.21897323     19.56369311      0.00000000 C
  constrain_relaxation z
atom      37.35192428     11.74468596      0.00000000 C
  constrain_relaxation z
atom      24.28660824     15.51905202      0.00000000 C
  constrain_relaxation z
atom      36.88512633     17.94596300      0.00000000 C
  constrain_relaxation z
atom      92.46605123     21.71026815      0.00000000 C
  constrain_relaxation z
atom      86.86675875     19.01397997      0.00000000 C
  constrain_relaxation z
atom      35.01865297     16.32822579      0.00000000 C
  constrain_relaxation z
atom      29.41958266     19.02452230      0.00000000 C
  constrain_relaxation z
atom      39.68477208     14.71048235      0.00000000 C
  constrain_relaxation z
atom      27.55293136      9.85698421     -0.00000000 C
  constrain_relaxation z
atom      87.79985531     20.09266452      0.00000000 C
  constrain_relaxation z
atom      23.82018259     14.17110510      0.00000000 C
  constrain_relaxation z
atom      29.41958264      7.70009892     -0.00000000 C
  constrain_relaxation z
atom      38.75174064     15.78915610      0.00000000 C
  constrain_relaxation z
atom      37.81832860     13.09274264      0.00000000 C
  constrain_relaxation z
atom      33.61909101     19.83350018      0.00000000 C
  constrain_relaxation z
atom      36.41876345     16.59804364      0.00000000 C
  constrain_relaxation z
atom      37.35184704     15.51939909      0.00000000 C
  constrain_relaxation z
atom      37.81861497      9.31807399     -0.00000000 C
  constrain_relaxation z
atom      89.66646272     22.24946060      0.00000000 C
  constrain_relaxation z
atom      87.33347290     21.44062197      0.00000000 C
  constrain_relaxation z
atom      96.66558923     20.90130896      0.00000000 C
  constrain_relaxation z
atom      94.79904793     22.51917679      0.00000000 C
  constrain_relaxation z
atom      87.33317847     17.66599342      0.00000000 C
  constrain_relaxation z
atom      35.95200681     11.47493278      0.00000000 C
  constrain_relaxation z
atom      35.48555933     10.12678398     -0.00000000 C
  constrain_relaxation z
atom      90.59954083      0.67936322     -0.00000000 C
  constrain_relaxation z
atom      38.28524207     18.21572494      0.00000000 C
  constrain_relaxation z
atom      38.28497120     10.66598502     -0.00000000 C
  constrain_relaxation z
atom      39.21844890     13.36256617      0.00000000 C
  constrain_relaxation z
atom      28.01945163     18.75471916      0.00000000 C
  constrain_relaxation z
atom      29.88595756     20.37247801      0.00000000 C
  constrain_relaxation z
atom      40.15154941     12.28389804      0.00000000 C
  constrain_relaxation z
atom      30.35262956      6.62148545     -0.00000000 C
  constrain_relaxation z
atom      27.08649573      8.50884799     -0.00000000 C
  constrain_relaxation z
atom      39.68510830     10.93573926     -0.00000000 C
  constrain_relaxation z
atom      34.55215901     18.75487151      0.00000000 C
  constrain_relaxation z
atom      34.08571082     17.40675835      0.00000000 C
  constrain_relaxation z
atom      98.06550580     20.63155653      0.00000000 C
  constrain_relaxation z
atom      22.88672607     11.47463007      0.00000000 C
  constrain_relaxation z
atom      94.33267372      1.21833841     -0.00000000 C
  constrain_relaxation z
atom      85.93331672     21.71041800      0.00000000 C
  constrain_relaxation z
atom      90.59976561     15.77847203      0.00000000 C
  constrain_relaxation z
atom      96.19888538     18.47474419      0.00000000 C
  constrain_relaxation z
atom      95.26582941     17.39607566      0.00000000 C
  constrain_relaxation z
atom      88.26651321     22.51921942      0.00000000 C
  constrain_relaxation z
atom      91.99960268      0.40960530     -0.00000000 C
  constrain_relaxation z
atom      25.68664226     15.78881777      0.00000000 C
  constrain_relaxation z
atom      24.75336848      9.31778849     -0.00000000 C
  constrain_relaxation z
atom      90.13316582      2.02731893     -0.00000000 C
  constrain_relaxation z
atom      35.95208180     19.02462816      0.00000000 C
  constrain_relaxation z
atom      28.01945150      7.43029379     -0.00000000 C
  constrain_relaxation z
atom      33.61909198      8.50907914     -0.00000000 C
  constrain_relaxation z
atom      22.41997428     13.90131687      0.00000000 C
  constrain_relaxation z
atom      35.48555662     21.45119251      0.00000000 C
  constrain_relaxation z
atom      39.21815001     17.13722450      0.00000000 C
  constrain_relaxation z
atom      96.19913891     22.24941897      0.00000000 C
  constrain_relaxation z
atom      95.73223515     16.04803673      0.00000000 C
  constrain_relaxation z
atom      40.61803029      9.85724570     -0.00000000 C
  constrain_relaxation z
atom      31.28601955     20.64223511      0.00000000 C
  constrain_relaxation z
atom      36.41849443      9.04825300     -0.00000000 C
  constrain_relaxation z
atom      21.48702317      7.43003707     -0.00000000 C
  constrain_relaxation z
atom      23.35342128      9.04801592     -0.00000000 C
  constrain_relaxation z
atom      41.55136471     16.32841409      0.00000000 C
  constrain_relaxation z
atom      32.21897342      8.23927079     -0.00000000 C
  constrain_relaxation z
atom      40.15161559      8.50916655     -0.00000000 C
  constrain_relaxation z
atom      38.75170965      8.23941714     -0.00000000 C
  constrain_relaxation z
atom      31.75256826      6.89124539     -0.00000000 C
  constrain_relaxation z
atom      85.46695027      0.40963747     -0.00000000 C
  constrain_relaxation z
atom      38.75170951     19.56383941      0.00000000 C
  constrain_relaxation z
atom      94.79929331     14.96950267      0.00000000 C
  constrain_relaxation z
atom      41.08490603     14.98024907      0.00000000 C
  constrain_relaxation z
atom      36.41849580     20.37266986      0.00000000 C
  constrain_relaxation z
atom      28.48613054      5.00360547     -0.00000000 C
  constrain_relaxation z
atom      91.06621333     14.43035131      0.00000000 C
  constrain_relaxation z
atom      27.55305291      6.08228769     -0.00000000 C
  constrain_relaxation z
atom      28.95287946     21.45115566      0.00000000 C
  constrain_relaxation z
atom      27.55305295     17.40671494      0.00000000 C
  constrain_relaxation z
atom      89.19971356     16.04823400      0.00000000 C
  constrain_relaxation z
atom      98.99855322     21.71021527      0.00000000 C
  constrain_relaxation z
atom      22.88701635      7.69984046     -0.00000000 C
  constrain_relaxation z
atom      21.95356758     12.55335460      0.00000000 C
  constrain_relaxation z
atom      86.40022493     16.58744892      0.00000000 C
  constrain_relaxation z
atom      43.41772301     17.94625615      0.00000000 C
  constrain_relaxation z
atom      85.00033950     20.63186883      0.00000000 C
  constrain_relaxation z
atom      42.48448434     11.47496664      0.00000000 C
  constrain_relaxation z
atom      42.01817091     10.12708040     -0.00000000 C
  constrain_relaxation z
atom      97.59898547     18.20498793      0.00000000 C
  constrain_relaxation z
atom      97.13207792      0.67916600     -0.00000000 C
  constrain_relaxation z
atom      22.42041802     10.12660999     -0.00000000 C
  constrain_relaxation z
atom      37.81861395     20.64248930      0.00000000 C
  constrain_relaxation z
atom      95.26574161      2.29696627     -0.00000000 C
  constrain_relaxation z
atom      23.81994106      6.62129302     -0.00000000 C
  constrain_relaxation z
atom      98.53191138     19.28350676      0.00000000 C
  constrain_relaxation z
atom      88.26663601      3.64512625     -0.00000000 C
  constrain_relaxation z
atom      91.06621312      3.10592898     -0.00000000 C
  constrain_relaxation z
atom      25.22009510      6.89111028     -0.00000000 C
  constrain_relaxation z
atom      25.68646043      8.23908266     -0.00000000 C
  constrain_relaxation z
atom      29.88618214      5.27336700     -0.00000000 C
  constrain_relaxation z
atom      42.95119380     16.59818853      0.00000000 C
  constrain_relaxation z
atom      21.02060188      6.08207997     -0.00000000 C
  constrain_relaxation z
atom      88.73303487      2.29712238     -0.00000000 C
  constrain_relaxation z
atom      87.80007786      1.21857269     -0.00000000 C
  constrain_relaxation z
atom      23.35351621     16.59774420      0.00000000 C
  constrain_relaxation z
atom      96.66566388      2.02720792     -0.00000000 C
  constrain_relaxation z
atom      97.13234550     15.77821675      0.00000000 C
  constrain_relaxation z
atom      98.06542896     16.85686040      0.00000000 C
  constrain_relaxation z
atom      27.55292999     21.18139707      0.00000000 C
  constrain_relaxation z
atom      27.08649476     19.83326903      0.00000000 C
  constrain_relaxation z
atom      85.46679482     19.28373342      0.00000000 C
  constrain_relaxation z
atom      82.20060577      2.29737668     -0.00000000 C
  constrain_relaxation z
atom      21.48699487     14.97984346      0.00000000 C
  constrain_relaxation z
atom      93.39921534     15.23926471      0.00000000 C
  constrain_relaxation z
atom      92.46615201     14.16058960      0.00000000 C
  constrain_relaxation z
atom      34.55215886      7.43044613     -0.00000000 C
  constrain_relaxation z
atom      20.55358392     12.28362797      0.00000000 C
  constrain_relaxation z
atom      41.55143235     12.55364284      0.00000000 C
  constrain_relaxation z
atom      28.01974106      3.65565018     -0.00000000 C
  constrain_relaxation z
atom      23.35351600      5.27331731     -0.00000000 C
  constrain_relaxation z
atom      45.28435472     15.78937500      0.00000000 C
  constrain_relaxation z
atom      88.73303354     13.62153929      0.00000000 C
  constrain_relaxation z
atom      29.41928361      0.15038655     -0.00000000 C
  constrain_relaxation z
atom      25.22009485     18.21553611      0.00000000 C
  constrain_relaxation z
atom      26.15310900     17.13694731      0.00000000 C
  constrain_relaxation z
atom      21.95356173     16.32797031      0.00000000 C
  constrain_relaxation z
atom      40.15161469     19.83358750      0.00000000 C
  constrain_relaxation z
atom      85.00019103     16.85721383      0.00000000 C
  constrain_relaxation z
atom      97.59870846     14.43029430      0.00000000 C
  constrain_relaxation z
atom     100.39868951     21.44046152      0.00000000 C
  constrain_relaxation z
atom      32.21925728      4.46462689     -0.00000000 C
  constrain_relaxation z
atom      97.59870825      3.10587200     -0.00000000 C
  constrain_relaxation z
atom      81.73418437      3.64533125     -0.00000000 C
  constrain_relaxation z
atom      31.75246808     21.99034689      0.00000000 C
  constrain_relaxation z
atom      90.59976537      4.45404618     -0.00000000 C
  constrain_relaxation z
atom      28.48632235      1.22893247     -0.00000000 C
  constrain_relaxation z
atom      28.95278065      2.57704904     -0.00000000 C
  constrain_relaxation z
atom      86.40004322      1.48833650     -0.00000000 C
  constrain_relaxation z
atom      32.68563227      5.81257229     -0.00000000 C
  constrain_relaxation z
atom      99.46532181     16.58710154      0.00000000 C
  constrain_relaxation z
atom      84.06700525      0.67940778     -0.00000000 C
  constrain_relaxation z
atom      38.28497149     21.99039298      0.00000000 C
  constrain_relaxation z
atom      42.01776454     13.90176248      0.00000000 C
  constrain_relaxation z
atom      45.75119252     17.13753314      0.00000000 C
  constrain_relaxation z
atom      18.68755340      6.89072323     -0.00000000 C
  constrain_relaxation z
atom      19.15407558      8.23892557     -0.00000000 C
  constrain_relaxation z
atom      46.21782894     10.93594668     -0.00000000 C
  constrain_relaxation z
atom      38.28524225      6.89129914     -0.00000000 C
  constrain_relaxation z
atom      84.53376539     18.20515786      0.00000000 C
  constrain_relaxation z
atom      99.46529251     12.81240619      0.00000000 C
  constrain_relaxation z
atom      88.26663598     14.96954965      0.00000000 C
  constrain_relaxation z
atom     100.86513355     20.09234139      0.00000000 C
  constrain_relaxation z
atom      19.62050462     13.36219441      0.00000000 C
  constrain_relaxation z
atom      35.95200696      0.15052743     -0.00000000 C
  constrain_relaxation z
atom      21.95356168      5.00354307     -0.00000000 C
  constrain_relaxation z
atom      27.08627218      0.95917720     -0.00000000 C
  constrain_relaxation z
atom      26.61988981     22.25999452      0.00000000 C
  constrain_relaxation z
atom      36.88512588      6.62153671     -0.00000000 C
  constrain_relaxation z
atom      35.95208175      7.70020480     -0.00000000 C
  constrain_relaxation z
atom      81.26755446      1.21864322     -0.00000000 C
  constrain_relaxation z
atom      21.02024516      9.85678657     -0.00000000 C
  constrain_relaxation z
atom      20.55397290      8.50877427     -0.00000000 C
  constrain_relaxation z
atom     102.26501499     19.82259855      0.00000000 C
  constrain_relaxation z
atom      83.60059894      2.02757649     -0.00000000 C
  constrain_relaxation z
atom      85.93367771      2.83630505     -0.00000000 C
  constrain_relaxation z
atom      25.21973381     21.99019820      0.00000000 C
  constrain_relaxation z
atom      84.06709887     15.77852128      0.00000000 C
  constrain_relaxation z
atom      26.15317574      2.03786156     -0.00000000 C
  constrain_relaxation z
atom      86.86669204      3.91489328     -0.00000000 C
  constrain_relaxation z
atom      23.35342264     20.37243280      0.00000000 C
  constrain_relaxation z
atom      99.93202895     19.01368255      0.00000000 C
  constrain_relaxation z
atom      94.79929334      3.64507929     -0.00000000 C
  constrain_relaxation z
atom      91.53271945      5.53259143     -0.00000000 C
  constrain_relaxation z
atom      81.73382623     22.51941414      0.00000000 C
  constrain_relaxation z
atom      42.48484056      7.70025241     -0.00000000 C
  constrain_relaxation z
atom      42.95131377      9.04838015     -0.00000000 C
  constrain_relaxation z
atom      97.13234526      4.45379093     -0.00000000 C
  constrain_relaxation z
atom      80.33395835      3.91517272     -0.00000000 C
  constrain_relaxation z
atom      23.81994148     17.94571931      0.00000000 C
  constrain_relaxation z
atom      42.48484073     19.02467569      0.00000000 C
  constrain_relaxation z
atom     100.86519868     12.54265156      0.00000000 C
  constrain_relaxation z
atom      24.75321209      1.76810775     -0.00000000 C
  constrain_relaxation z
atom      21.48699475      3.65541810     -0.00000000 C
  constrain_relaxation z
atom      47.15127384      9.85704670     -0.00000000 C
  constrain_relaxation z
atom      43.88469705     11.74469880      0.00000000 C
  constrain_relaxation z
atom      26.61959549      3.38584778     -0.00000000 C
  constrain_relaxation z
atom      98.99882455     14.16052897      0.00000000 C
  constrain_relaxation z
atom      99.93173138     15.23903201      0.00000000 C
  constrain_relaxation z
atom      83.13399788     22.24959633      0.00000000 C
  constrain_relaxation z
atom      84.53352408      3.10612121     -0.00000000 C
  constrain_relaxation z
atom      83.60030879     20.90161551      0.00000000 C
  constrain_relaxation z
atom      24.75336743     20.64220384      0.00000000 C
  constrain_relaxation z
atom      25.68646023     19.56350497      0.00000000 C
  constrain_relaxation z
atom      92.93255630      1.48814675     -0.00000000 C
  constrain_relaxation z
atom      92.46615103      2.83616856     -0.00000000 C
  constrain_relaxation z
atom      86.40004459     12.81274941      0.00000000 C
  constrain_relaxation z
atom      95.26574028     13.62138315      0.00000000 C
  constrain_relaxation z
atom      91.06630943      6.88060600     -0.00000000 C
  constrain_relaxation z
atom      84.06709867      4.45409543     -0.00000000 C
  constrain_relaxation z
atom      89.19971397      4.72380768     -0.00000000 C
  constrain_relaxation z
atom      41.08463921      7.43049899     -0.00000000 C
  constrain_relaxation z
atom      94.33267645     12.54274695      0.00000000 C
  constrain_relaxation z
atom      43.41772236      6.62182991     -0.00000000 C
  constrain_relaxation z
atom      34.08546519     21.18143633      0.00000000 C
  constrain_relaxation z
atom      85.46695043     11.73404281      0.00000000 C
  constrain_relaxation z
atom      22.41997527      2.57689583     -0.00000000 C
  constrain_relaxation z
atom      18.22126316      9.31751020     -0.00000000 C
  constrain_relaxation z
atom      47.61700235     14.98116296      0.00000000 C
  constrain_relaxation z
atom      87.33317854      6.34156615     -0.00000000 C
  constrain_relaxation z
atom      33.15240514     22.26010305      0.00000000 C
  constrain_relaxation z
atom      88.73332446      6.07176354     -0.00000000 C
  constrain_relaxation z
atom      30.35272592      2.84680832     -0.00000000 C
  constrain_relaxation z
atom      30.81913623      4.19482141     -0.00000000 C
  constrain_relaxation z
atom      92.93255768     12.81255963      0.00000000 C
  constrain_relaxation z
atom      44.35094679     13.09293663      0.00000000 C
  constrain_relaxation z
atom      79.86765801      1.48848902     -0.00000000 C
  constrain_relaxation z
atom      40.61825898     17.40707367      0.00000000 C
  constrain_relaxation z
atom      41.08463946     18.75492431      0.00000000 C
  constrain_relaxation z
atom      47.15104580     17.40733081      0.00000000 C
  constrain_relaxation z
atom      35.01893308      1.22916135     -0.00000000 C
  constrain_relaxation z
atom      26.15310879      5.81252041     -0.00000000 C
  constrain_relaxation z
atom      25.68664186      4.46439147     -0.00000000 C
  constrain_relaxation z
atom      79.86731759      5.26303879     -0.00000000 C
  constrain_relaxation z
atom      43.41786450     14.17165368      0.00000000 C
  constrain_relaxation z
atom      43.88416352     15.51953761      0.00000000 C
  constrain_relaxation z
atom      94.79904779     11.19477149     -0.00000000 C
  constrain_relaxation z
atom      33.61881571      0.95935345     -0.00000000 C
  constrain_relaxation z
atom     100.39835342     17.66577205      0.00000000 C
  constrain_relaxation z
atom      98.53219562      0.40934453     -0.00000000 C
  constrain_relaxation z
atom      96.66566495     13.35162325      0.00000000 C
  constrain_relaxation z
atom      98.99882358      2.83610796     -0.00000000 C
  constrain_relaxation z
atom      46.21694948     14.71101796      0.00000000 C
  constrain_relaxation z
atom      21.95356898      1.22894173     -0.00000000 C
  constrain_relaxation z
atom     101.79848709     17.39600451      0.00000000 C
  constrain_relaxation z
atom      85.93367867     14.16072612      0.00000000 C
  constrain_relaxation z
atom      86.86669190     15.23931868      0.00000000 C
  constrain_relaxation z
atom      83.13355767     18.47494382      0.00000000 C
  constrain_relaxation z
atom      92.93284044      5.26278441     -0.00000000 C
  constrain_relaxation z
atom      93.39921547      3.91483933     -0.00000000 C
  constrain_relaxation z
atom      16.35472272      7.69958951     -0.00000000 C
  constrain_relaxation z
atom      39.68510816     22.26014448      0.00000000 C
  constrain_relaxation z
atom      40.61802896     21.18165849      0.00000000 C
  constrain_relaxation z
atom      22.42041532     21.45101854      0.00000000 C
  constrain_relaxation z
atom      44.81789907      6.89171248     -0.00000000 C
  constrain_relaxation z
atom      45.75065733     13.36274416      0.00000000 C
  constrain_relaxation z
atom      46.68347901     12.28392020      0.00000000 C
  constrain_relaxation z
atom      21.02024383     21.18119945      0.00000000 C
  constrain_relaxation z
atom      90.13316689     13.35173431      0.00000000 C
  constrain_relaxation z
atom      90.59954057     12.00377124      0.00000000 C
  constrain_relaxation z
atom      44.81761963     10.66617153     -0.00000000 C
  constrain_relaxation z
atom      24.28660850      4.19462621     -0.00000000 C
  constrain_relaxation z
atom      23.82018281      2.84668278     -0.00000000 C
  constrain_relaxation z
atom      21.02060194     17.40650722      0.00000000 C
  constrain_relaxation z
atom      95.73223557      4.72361044     -0.00000000 C
  constrain_relaxation z
atom      36.88540364      2.84684679     -0.00000000 C
  constrain_relaxation z
atom      82.20057717     17.39642026      0.00000000 C
  constrain_relaxation z
atom      44.35120089      9.31806906     -0.00000000 C
  constrain_relaxation z
atom      16.82115417      9.04751748     -0.00000000 C
  constrain_relaxation z
atom      33.15231946      3.38600482     -0.00000000 C
  constrain_relaxation z
atom      32.68586777      2.03789138     -0.00000000 C
  constrain_relaxation z
atom      89.66636364      7.15036633     -0.00000000 C
  constrain_relaxation z
atom      82.66714434      4.72386811     -0.00000000 C
  constrain_relaxation z
atom      40.61825881      6.08264646     -0.00000000 C
  constrain_relaxation z
atom      84.53352426     14.43054357      0.00000000 C
  constrain_relaxation z
atom      87.33347154     10.11620911     -0.00000000 C
  constrain_relaxation z
atom      20.08693871      3.38568752     -0.00000000 C
  constrain_relaxation z
atom      87.80008059     12.54298126      0.00000000 C
  constrain_relaxation z
atom      19.62037562      5.81223681     -0.00000000 C
  constrain_relaxation z
atom      86.40022501      5.26302166     -0.00000000 C
  constrain_relaxation z
atom      20.08727991     10.93536327     -0.00000000 C
  constrain_relaxation z
atom      48.54939208     13.90221584      0.00000000 C
  constrain_relaxation z
atom      48.08352186     12.55368569      0.00000000 C
  constrain_relaxation z
atom      37.35192402      0.42027790     -0.00000000 C
  constrain_relaxation z
atom      14.95478806      7.42961295     -0.00000000 C
  constrain_relaxation z
atom      45.28422665      8.23941284     -0.00000000 C
  constrain_relaxation z
atom      47.61761639     18.75545153      0.00000000 C
  constrain_relaxation z
atom      88.26651307     11.19481413     -0.00000000 C
  constrain_relaxation z
atom      45.75119190      5.81310628     -0.00000000 C
  constrain_relaxation z
atom      20.08727981     22.25976859      0.00000000 C
  constrain_relaxation z
atom      20.08693870     14.71011089      0.00000000 C
  constrain_relaxation z
atom      80.80086234     21.44084429      0.00000000 C
  constrain_relaxation z
atom      39.21814969      5.81279761     -0.00000000 C
  constrain_relaxation z
atom      38.75174017      4.46472979     -0.00000000 C
  constrain_relaxation z
atom      42.95119337      5.27376167     -0.00000000 C
  constrain_relaxation z
atom      48.55128474     10.12640018     -0.00000000 C
  constrain_relaxation z
atom     101.33161041     22.51894644      0.00000000 C
  constrain_relaxation z
atom      85.00019128      5.53278692     -0.00000000 C
  constrain_relaxation z
atom      79.40093157     21.71062197      0.00000000 C
  constrain_relaxation z
atom      91.99938034      7.95928175     -0.00000000 C
  constrain_relaxation z
atom      24.28675675      0.41997233     -0.00000000 C
  constrain_relaxation z
atom      22.88672625      0.15022478     -0.00000000 C
  constrain_relaxation z
atom      19.15373468      4.46436990     -0.00000000 C
  constrain_relaxation z
atom      84.06700499     12.00381583      0.00000000 C
  constrain_relaxation z
atom     102.26494585     16.04783977      0.00000000 C
  constrain_relaxation z
atom      95.26582964      6.07164877     -0.00000000 C
  constrain_relaxation z
atom      82.66714386     16.04829442      0.00000000 C
  constrain_relaxation z
atom      46.68460968      8.50907456     -0.00000000 C
  constrain_relaxation z
atom      37.35184724      4.19497324     -0.00000000 C
  constrain_relaxation z
atom      36.41876320      5.27361674     -0.00000000 C
  constrain_relaxation z
atom      89.66646299     10.92505260     -0.00000000 C
  constrain_relaxation z
atom      99.46529112      1.48799335     -0.00000000 C
  constrain_relaxation z
atom      97.13207767     12.00357399      0.00000000 C
  constrain_relaxation z
atom     101.33184007     14.96917907      0.00000000 C
  constrain_relaxation z
atom     101.79821958     13.62132188      0.00000000 C
  constrain_relaxation z
atom      78.46725864      5.53272292     -0.00000000 C
  constrain_relaxation z
atom      18.22017860     13.09247474      0.00000000 C
  constrain_relaxation z
atom      44.81789910     18.21613822      0.00000000 C
  constrain_relaxation z
atom      31.28579720      1.76813532     -0.00000000 C
  constrain_relaxation z
atom      30.81941337      0.42018708     -0.00000000 C
  constrain_relaxation z
atom      81.73418426     14.96975466      0.00000000 C
  constrain_relaxation z
atom      34.08571075      6.08233110     -0.00000000 C
  constrain_relaxation z
atom      35.01865290      5.00379852     -0.00000000 C
  constrain_relaxation z
atom      91.53299786      9.30723673     -0.00000000 C
  constrain_relaxation z
atom      45.28422666     19.56383505      0.00000000 C
  constrain_relaxation z
atom      79.40113601      2.83668724     -0.00000000 C
  constrain_relaxation z
atom      90.13286584      9.57703948     -0.00000000 C
  constrain_relaxation z
atom      41.55136449      5.00398685     -0.00000000 C
  constrain_relaxation z
atom      93.86598663     10.11609786     -0.00000000 C
  constrain_relaxation z
atom     102.73134695     18.47448638      0.00000000 C
  constrain_relaxation z
atom      82.20057749      6.07199338     -0.00000000 C
  constrain_relaxation z
atom     106.46477570     15.23871361      0.00000000 C
  constrain_relaxation z
atom      89.19990539      8.49848674     -0.00000000 C
  constrain_relaxation z
atom      50.41678769     15.52010096      0.00000000 C
  constrain_relaxation z
atom      86.86675891      7.68955460     -0.00000000 C
  constrain_relaxation z
atom      87.79985435      8.76824349     -0.00000000 C
  constrain_relaxation z
atom      82.66715146     19.82289795      0.00000000 C
  constrain_relaxation z
atom      84.53376585      6.88073157     -0.00000000 C
  constrain_relaxation z
atom      85.46679489      7.95931006     -0.00000000 C
  constrain_relaxation z
atom      96.19913919     10.92501096     -0.00000000 C
  constrain_relaxation z
atom      96.19888514      7.15031837     -0.00000000 C
  constrain_relaxation z
atom      45.28435397      4.46494870     -0.00000000 C
  constrain_relaxation z
atom     102.73174955     22.24911380      0.00000000 C
  constrain_relaxation z
atom      22.88701639     19.02426383      0.00000000 C
  constrain_relaxation z
atom      43.88416349      4.19511176     -0.00000000 C
  constrain_relaxation z
atom      78.00055974      6.88084214     -0.00000000 C
  constrain_relaxation z
atom      78.46771855     20.63179412      0.00000000 C
  constrain_relaxation z
atom      83.60059997     13.35199189      0.00000000 C
  constrain_relaxation z
atom      93.39945083      7.68952251     -0.00000000 C
  constrain_relaxation z
atom      93.86590231      6.34140660     -0.00000000 C
  constrain_relaxation z
atom      18.68734863     10.66558123     -0.00000000 C
  constrain_relaxation z
atom      80.80052111      6.34172271     -0.00000000 C
  constrain_relaxation z
atom      80.33408611      7.68963463     -0.00000000 C
  constrain_relaxation z
atom      81.26716900     20.09261896      0.00000000 C
  constrain_relaxation z
atom     101.33161031     11.19454110     -0.00000000 C
  constrain_relaxation z
atom     103.19806614     20.90126612      0.00000000 C
  constrain_relaxation z
atom      94.33239753      8.76806428     -0.00000000 C
  constrain_relaxation z
atom      41.08490579      3.65582366     -0.00000000 C
  constrain_relaxation z
atom     104.13144623     18.20459414      0.00000000 C
  constrain_relaxation z
atom      49.01604754     11.47495871      0.00000000 C
  constrain_relaxation z
atom      17.75367536     15.51911030      0.00000000 C
  constrain_relaxation z
atom      17.28697573     14.17098850      0.00000000 C
  constrain_relaxation z
atom      17.28755064      6.62085499     -0.00000000 C
  constrain_relaxation z
atom      17.75413569     11.74444937      0.00000000 C
  constrain_relaxation z
atom      19.15373508     15.78879618      0.00000000 C
  constrain_relaxation z
atom      19.62037585     17.13666370      0.00000000 C
  constrain_relaxation z
atom      14.48715158      6.08175265     -0.00000000 C
  constrain_relaxation z
atom      92.46604852     10.38585960     -0.00000000 C
  constrain_relaxation z
atom      91.99960284     11.73401061      0.00000000 C
  constrain_relaxation z
atom      21.48702333     18.75446243      0.00000000 C
  constrain_relaxation z
atom      20.55397196     19.83319531      0.00000000 C
  constrain_relaxation z
atom      49.95197123     17.94768522      0.00000000 C
  constrain_relaxation z
atom      49.48523584      9.04784177     -0.00000000 C
  constrain_relaxation z
atom      78.93484514      0.40991047     -0.00000000 C
  constrain_relaxation z
atom      80.33395810     15.23959814      0.00000000 C
  constrain_relaxation z
atom      50.88673811      9.31713342     -0.00000000 C
  constrain_relaxation z
atom      80.33408584     19.01405996      0.00000000 C
  constrain_relaxation z
atom      82.20060441     13.62179361      0.00000000 C
  constrain_relaxation z
atom     100.86519593      1.21824305     -0.00000000 C
  constrain_relaxation z
atom      98.06542920      5.53243351     -0.00000000 C
  constrain_relaxation z
atom      51.35159974     18.21805311      0.00000000 C
  constrain_relaxation z
atom      78.93376248      7.95935309     -0.00000000 C
  constrain_relaxation z
atom     107.86463010     14.96891230      0.00000000 C
  constrain_relaxation z
atom      15.88684828     13.90142591      0.00000000 C
  constrain_relaxation z
atom      81.26716811      8.76819800     -0.00000000 C
  constrain_relaxation z
atom      20.55358669      0.95921942     -0.00000000 C
  constrain_relaxation z
atom      19.62050334      2.03777753     -0.00000000 C
  constrain_relaxation z
atom     103.19842311     13.35156668      0.00000000 C
  constrain_relaxation z
atom      42.95131519     20.37279692      0.00000000 C
  constrain_relaxation z
atom      34.55224692      3.65576097     -0.00000000 C
  constrain_relaxation z
atom      35.48530304      2.57709240     -0.00000000 C
  constrain_relaxation z
atom      78.93376229     19.28377640      0.00000000 C
  constrain_relaxation z
atom      17.28697599      2.84656620     -0.00000000 C
  constrain_relaxation z
atom      98.53219578     11.73374980      0.00000000 C
  constrain_relaxation z
atom      19.15407544     19.56334788      0.00000000 C
  constrain_relaxation z
atom      76.13473852     19.82294327      0.00000000 C
  constrain_relaxation z
atom      79.40113684     14.16110833      0.00000000 C
  constrain_relaxation z
atom      18.68755319     18.21514906      0.00000000 C
  constrain_relaxation z
atom     104.13130500     14.42999180      0.00000000 C
  constrain_relaxation z
atom      85.93331401     10.38600947     -0.00000000 C
  constrain_relaxation z
atom      83.13355749      7.15051802     -0.00000000 C
  constrain_relaxation z
atom      43.41786452      2.84723130     -0.00000000 C
  constrain_relaxation z
atom      77.53421960      4.45432235     -0.00000000 C
  constrain_relaxation z
atom      95.73251530      8.49825346     -0.00000000 C
  constrain_relaxation z
atom      11.69078462      9.31547054     -0.00000000 C
  constrain_relaxation z
atom      14.95301430     14.98018827      0.00000000 C
  constrain_relaxation z
atom      46.21694906      3.38659451     -0.00000000 C
  constrain_relaxation z
atom      96.66558818      9.57689360     -0.00000000 C
  constrain_relaxation z
atom      52.28272473     17.13930189      0.00000000 C
  constrain_relaxation z
atom      47.61761583      7.43102623     -0.00000000 C
  constrain_relaxation z
atom      47.15104529      6.08290363     -0.00000000 C
  constrain_relaxation z
atom      97.59898590      6.88056164     -0.00000000 C
  constrain_relaxation z
atom      40.15155210      0.95948942     -0.00000000 C
  constrain_relaxation z
atom      18.22126218     20.64192558      0.00000000 C
  constrain_relaxation z
atom      18.68734896     21.98998925      0.00000000 C
  constrain_relaxation z
atom      17.75367562      4.19468449     -0.00000000 C
  constrain_relaxation z
atom     110.19849109     15.77744946      0.00000000 C
  constrain_relaxation z
atom      81.26755715     12.54305183      0.00000000 C
  constrain_relaxation z
atom      81.73382610     11.19500892     -0.00000000 C
  constrain_relaxation z
atom      42.01776537      2.57734138     -0.00000000 C
  constrain_relaxation z
atom     105.06453012     19.28330328      0.00000000 C
  constrain_relaxation z
atom     104.59827863     20.63153439      0.00000000 C
  constrain_relaxation z
atom      15.42003622     16.32784974      0.00000000 C
  constrain_relaxation z
atom      46.68460895     19.83349544      0.00000000 C
  constrain_relaxation z
atom      48.08419945     16.32883697      0.00000000 C
  constrain_relaxation z
atom      49.48490320     16.59879272      0.00000000 C
  constrain_relaxation z
atom      12.15712285     10.66414865     -0.00000000 C
  constrain_relaxation z
atom      80.80052093     17.66614993      0.00000000 C
  constrain_relaxation z
atom      49.01792449     19.02549735      0.00000000 C
  constrain_relaxation z
atom      10.29155663      9.04384417     -0.00000000 C
  constrain_relaxation z
atom      44.35119993     20.64248426      0.00000000 C
  constrain_relaxation z
atom      50.41571370     11.74475583      0.00000000 C
  constrain_relaxation z
atom      51.34968344     10.66560119     -0.00000000 C
  constrain_relaxation z
atom      16.82115561     20.37193438      0.00000000 C
  constrain_relaxation z
atom     103.66489675     12.00343771      0.00000000 C
  constrain_relaxation z
atom      16.82063588      5.27308399     -0.00000000 C
  constrain_relaxation z
atom      12.62241482      8.23760802     -0.00000000 C
  constrain_relaxation z
atom      12.15354955      6.89095731     -0.00000000 C
  constrain_relaxation z
atom      77.06787584     20.90155785      0.00000000 C
  constrain_relaxation z
atom      39.68477197      3.38605894     -0.00000000 C
  constrain_relaxation z
atom      17.28755108     17.94528128      0.00000000 C
  constrain_relaxation z
atom      16.82063610     16.59751088      0.00000000 C
  constrain_relaxation z
atom      15.42115250     12.55330186      0.00000000 C
  constrain_relaxation z
atom      16.35429200     11.47468094      0.00000000 C
  constrain_relaxation z
atom      15.88850768     10.12612199     -0.00000000 C
  constrain_relaxation z
atom      83.13399816     10.92518838     -0.00000000 C
  constrain_relaxation z
atom     105.06478230     11.73374532      0.00000000 C
  constrain_relaxation z
atom      98.99855051     10.38580671     -0.00000000 C
  constrain_relaxation z
atom     102.73174989     10.92470574     -0.00000000 C
  constrain_relaxation z
atom     108.79778515     16.04740731      0.00000000 C
  constrain_relaxation z
atom     105.06478205      0.40934007     -0.00000000 C
  constrain_relaxation z
atom      11.21712037     15.52137950      0.00000000 C
  constrain_relaxation z
atom      44.35094767      1.76852117     -0.00000000 C
  constrain_relaxation z
atom      72.40168853     19.28398482      0.00000000 C
  constrain_relaxation z
atom      16.35472283     19.02401289      0.00000000 C
  constrain_relaxation z
atom      42.01816821     21.45148882      0.00000000 C
  constrain_relaxation z
atom      82.66715132      8.49847568     -0.00000000 C
  constrain_relaxation z
atom      14.48898154      9.85596334     -0.00000000 C
  constrain_relaxation z
atom      14.02264133      8.50799017     -0.00000000 C
  constrain_relaxation z
atom      16.35429227      0.15027564     -0.00000000 C
  constrain_relaxation z
atom      85.00034087      9.30745198     -0.00000000 C
  constrain_relaxation z
atom      83.60030776      9.57720021     -0.00000000 C
  constrain_relaxation z
atom      47.61700174      3.65673750     -0.00000000 C
  constrain_relaxation z
atom      48.08419880      5.00440969     -0.00000000 C
  constrain_relaxation z
atom      45.75065576      2.03832717     -0.00000000 C
  constrain_relaxation z
atom      71.93866316     20.63360913      0.00000000 C
  constrain_relaxation z
atom     108.33120062     13.62078497      0.00000000 C
  constrain_relaxation z
atom      15.42003618      5.00342251     -0.00000000 C
  constrain_relaxation z
atom      39.21844753      2.03814921     -0.00000000 C
  constrain_relaxation z
atom      37.81832963      1.76832723     -0.00000000 C
  constrain_relaxation z
atom      76.60043310      7.15040187     -0.00000000 C
  constrain_relaxation z
atom     105.99780970      1.48798805     -0.00000000 C
  constrain_relaxation z
atom      18.22017973      1.76805939     -0.00000000 C
  constrain_relaxation z
atom      17.75413552      0.42004137     -0.00000000 C
  constrain_relaxation z
atom      77.53473898      0.67989974     -0.00000000 C
  constrain_relaxation z
atom      51.82332430      8.24098127     -0.00000000 C
  constrain_relaxation z
atom      13.08654905      5.81237424     -0.00000000 C
  constrain_relaxation z
atom      52.74852894     10.93566021     -0.00000000 C
  constrain_relaxation z
atom     106.93053306     17.66522676      0.00000000 C
  constrain_relaxation z
atom     106.46423902     19.01349498      0.00000000 C
  constrain_relaxation z
atom       9.36038665     10.12068141     -0.00000000 C
  constrain_relaxation z
atom     105.99793703     16.58687307      0.00000000 C
  constrain_relaxation z
atom      74.73456629     20.09282043      0.00000000 C
  constrain_relaxation z
atom      51.81745429     15.78999255      0.00000000 C
  constrain_relaxation z
atom      70.54003586     20.90613911      0.00000000 C
  constrain_relaxation z
atom      70.07397924     22.25550823      0.00000000 C
  constrain_relaxation z
atom      10.28224904     16.60045297      0.00000000 C
  constrain_relaxation z
atom      73.80102136     19.01414080      0.00000000 C
  constrain_relaxation z
atom      43.88469672      0.42029066     -0.00000000 C
  constrain_relaxation z
atom      41.55143367      1.22922988     -0.00000000 C
  constrain_relaxation z
atom      42.48448444      0.15056125     -0.00000000 C
  constrain_relaxation z
atom      10.75213752      6.62215734     -0.00000000 C
  constrain_relaxation z
atom      48.54939256      2.57779467     -0.00000000 C
  constrain_relaxation z
atom      78.00113419      3.10655316     -0.00000000 C
  constrain_relaxation z
atom     104.59774562     16.85671245      0.00000000 C
  constrain_relaxation z
atom     103.66477529     15.77806266      0.00000000 C
  constrain_relaxation z
atom     101.79822090      2.29690504     -0.00000000 C
  constrain_relaxation z
atom       7.96181647      9.84489925     -0.00000000 C
  constrain_relaxation z
atom      14.95478829     18.75403831      0.00000000 C
  constrain_relaxation z
atom       9.82644229     11.47009030      0.00000000 C
  constrain_relaxation z
atom      49.94851517     14.17212147      0.00000000 C
  constrain_relaxation z
atom     112.06519290     14.15818309      0.00000000 C
  constrain_relaxation z
atom      76.13362082      4.72398122     -0.00000000 C
  constrain_relaxation z
atom     105.99781115     12.81240085      0.00000000 C
  constrain_relaxation z
atom     105.53148237     14.16010612      0.00000000 C
  constrain_relaxation z
atom      53.22641611      8.51177220     -0.00000000 C
  constrain_relaxation z
atom      13.55269186      3.38656597     -0.00000000 C
  constrain_relaxation z
atom     110.66556082     14.42855367      0.00000000 C
  constrain_relaxation z
atom     109.73151290     13.35073579      0.00000000 C
  constrain_relaxation z
atom      49.48490228      5.27436581     -0.00000000 C
  constrain_relaxation z
atom      50.41678715      4.19567504     -0.00000000 C
  constrain_relaxation z
atom     101.33184012      3.64475574     -0.00000000 C
  constrain_relaxation z
atom     108.33058716     17.39508116      0.00000000 C
  constrain_relaxation z
atom      78.00113421     14.43097554      0.00000000 C
  constrain_relaxation z
atom      78.00055908     18.20526841      0.00000000 C
  constrain_relaxation z
atom      44.81761987     21.99057939      0.00000000 C
  constrain_relaxation z
atom      75.20073728      3.64565056     -0.00000000 C
  constrain_relaxation z
atom      14.95301422      3.65576292     -0.00000000 C
  constrain_relaxation z
atom      54.60665616     12.55569654      0.00000000 C
  constrain_relaxation z
atom      54.16494128     18.75642192      0.00000000 C
  constrain_relaxation z
atom      53.68245128     17.40887396      0.00000000 C
  constrain_relaxation z
atom      68.21659656     20.09988479      0.00000000 C
  constrain_relaxation z
atom     105.53148141      2.83568516     -0.00000000 C
  constrain_relaxation z
atom     103.19842203      2.02715137     -0.00000000 C
  constrain_relaxation z
atom     103.66489694      0.67902976     -0.00000000 C
  constrain_relaxation z
atom      77.06830673      2.02782068     -0.00000000 C
  constrain_relaxation z
atom     107.39819292      1.21832556     -0.00000000 C
  constrain_relaxation z
atom      79.86731737     16.58746604      0.00000000 C
  constrain_relaxation z
atom      15.88850510     21.45053057      0.00000000 C
  constrain_relaxation z
atom     112.99631972     15.23693715      0.00000000 C
  constrain_relaxation z
atom      49.01792401      7.70107406     -0.00000000 C
  constrain_relaxation z
atom      49.95197010      6.62325890     -0.00000000 C
  constrain_relaxation z
atom      49.94851475      2.84769905     -0.00000000 C
  constrain_relaxation z
atom     105.53120008     10.38561064     -0.00000000 C
  constrain_relaxation z
atom     106.93141122     10.11583168     -0.00000000 C
  constrain_relaxation z
atom      68.67541410     22.53128439      0.00000000 C
  constrain_relaxation z
atom     104.13130482      3.10556955     -0.00000000 C
  constrain_relaxation z
atom      78.46771999      9.30737731     -0.00000000 C
  constrain_relaxation z
atom      53.20875991     12.28414354      0.00000000 C
  constrain_relaxation z
atom      67.75304726     21.45395887      0.00000000 C
  constrain_relaxation z
atom      13.55269182     14.71098931      0.00000000 C
  constrain_relaxation z
atom      13.08743541     13.36210483      0.00000000 C
  constrain_relaxation z
atom      51.81745294      4.46556621     -0.00000000 C
  constrain_relaxation z
atom      54.14836997     14.97525806      0.00000000 C
  constrain_relaxation z
atom     100.39868818     10.11604863     -0.00000000 C
  constrain_relaxation z
atom      80.80086101     10.11643150     -0.00000000 C
  constrain_relaxation z
atom      52.74861187     14.70868531      0.00000000 C
  constrain_relaxation z
atom      51.35159925      6.89362724     -0.00000000 C
  constrain_relaxation z
atom      78.46725819     16.85714981      0.00000000 C
  constrain_relaxation z
atom      55.08114684     13.89221466      0.00000000 C
  constrain_relaxation z
atom      14.48715166     17.40617988      0.00000000 C
  constrain_relaxation z
atom      15.88684933      2.57700490     -0.00000000 C
  constrain_relaxation z
atom     107.39819577     12.54273400      0.00000000 C
  constrain_relaxation z
atom      13.55619639     10.93489701     -0.00000000 C
  constrain_relaxation z
atom      14.02097782     12.28341823      0.00000000 C
  constrain_relaxation z
atom      12.61873472     15.78957818      0.00000000 C
  constrain_relaxation z
atom      99.46532189      5.26267432     -0.00000000 C
  constrain_relaxation z
atom      99.93173153      3.91460666     -0.00000000 C
  constrain_relaxation z
atom      74.26978314     21.44130204      0.00000000 C
  constrain_relaxation z
atom      69.61022417     19.82582014      0.00000000 C
  constrain_relaxation z
atom      76.60208937     22.25007724      0.00000000 C
  constrain_relaxation z
atom       8.87923183      5.01075217     -0.00000000 C
  constrain_relaxation z
atom      98.06550716      9.30713964     -0.00000000 C
  constrain_relaxation z
atom      75.20256561     22.52022943      0.00000000 C
  constrain_relaxation z
atom      53.68728281      9.86123491     -0.00000000 C
  constrain_relaxation z
atom       7.93895607     17.41389526      0.00000000 C
  constrain_relaxation z
atom      46.68348155      0.95951151     -0.00000000 C
  constrain_relaxation z
atom      47.15127255     21.18145942      0.00000000 C
  constrain_relaxation z
atom      46.21782875     22.26035179      0.00000000 C
  constrain_relaxation z
atom      76.60043305     18.47482765      0.00000000 C
  constrain_relaxation z
atom      48.08352297      1.22927266     -0.00000000 C
  constrain_relaxation z
atom      55.54902427     11.49190507      0.00000000 C
  constrain_relaxation z
atom      10.75379429     14.17234951      0.00000000 C
  constrain_relaxation z
atom     103.66477511      4.45363689     -0.00000000 C
  constrain_relaxation z
atom      67.29276414     19.01095386      0.00000000 C
  constrain_relaxation z
atom      75.66837316      2.29779308     -0.00000000 C
  constrain_relaxation z
atom     110.66210396     18.20411755      0.00000000 C
  constrain_relaxation z
atom     111.13037775     16.85614027      0.00000000 C
  constrain_relaxation z
atom      70.53270919      2.02861816     -0.00000000 C
  constrain_relaxation z
atom     100.86513264      8.76792035     -0.00000000 C
  constrain_relaxation z
atom      54.60363381     16.32709903      0.00000000 C
  constrain_relaxation z
atom      12.61873436      4.46515189     -0.00000000 C
  constrain_relaxation z
atom     107.39706606     20.09230959      0.00000000 C
  constrain_relaxation z
atom     105.53120261     21.71001926      0.00000000 C
  constrain_relaxation z
atom     107.86485759     11.19473041     -0.00000000 C
  constrain_relaxation z
atom      51.82332479     19.56540361      0.00000000 C
  constrain_relaxation z
atom      98.53191144      7.95908338     -0.00000000 C
  constrain_relaxation z
atom      10.28224881      5.27602600     -0.00000000 C
  constrain_relaxation z
atom      11.68809834     13.09225715      0.00000000 C
  constrain_relaxation z
atom      11.22507269     11.74262497      0.00000000 C
  constrain_relaxation z
atom      75.66659961      6.07164082     -0.00000000 C
  constrain_relaxation z
atom      52.74861085      3.38426190     -0.00000000 C
  constrain_relaxation z
atom      11.21712071      4.19695366     -0.00000000 C
  constrain_relaxation z
atom      77.06787492      9.57714259     -0.00000000 C
  constrain_relaxation z
atom      76.13473856      8.49852100     -0.00000000 C
  constrain_relaxation z
atom     103.19806519      9.57685073     -0.00000000 C
  constrain_relaxation z
atom       9.81911543      7.69878214     -0.00000000 C
  constrain_relaxation z
atom      15.42115401      1.22888901     -0.00000000 C
  constrain_relaxation z
atom      77.53421956     15.77874822      0.00000000 C
  constrain_relaxation z
atom     106.93141236     21.44024463      0.00000000 C
  constrain_relaxation z
atom      53.22641586     19.83619330      0.00000000 C
  constrain_relaxation z
atom      73.80013640      3.91502656     -0.00000000 C
  constrain_relaxation z
atom      56.48681021     14.15354854      0.00000000 C
  constrain_relaxation z
atom     108.79710895     19.82254644      0.00000000 C
  constrain_relaxation z
atom     109.26297971     18.47402360      0.00000000 C
  constrain_relaxation z
atom     112.53692033     12.81082414      0.00000000 C
  constrain_relaxation z
atom      14.48898034     21.18037621      0.00000000 C
  constrain_relaxation z
atom      68.19204258      1.22740365     -0.00000000 C
  constrain_relaxation z
atom      48.55128208     21.45080854      0.00000000 C
  constrain_relaxation z
atom      49.01604754      0.15055323     -0.00000000 C
  constrain_relaxation z
atom     106.46477590      3.91428831     -0.00000000 C
  constrain_relaxation z
atom     104.59828014      9.30711748     -0.00000000 C
  constrain_relaxation z
atom      74.73622921     12.54382771      0.00000000 C
  constrain_relaxation z
atom      73.33232276      5.26224772     -0.00000000 C
  constrain_relaxation z
atom       7.47844331      8.49999597     -0.00000000 C
  constrain_relaxation z
atom       8.41503603      7.42967726     -0.00000000 C
  constrain_relaxation z
atom      79.40092889     10.38621354     -0.00000000 C
  constrain_relaxation z
atom      71.46738581     18.20389779      0.00000000 C
  constrain_relaxation z
atom     110.19882609     12.00396681      0.00000000 C
  constrain_relaxation z
atom     102.26501488      8.49817623     -0.00000000 C
  constrain_relaxation z
atom      52.28272355      5.81487488     -0.00000000 C
  constrain_relaxation z
atom      55.08873272     10.13771423     -0.00000000 C
  constrain_relaxation z
atom      70.06902005     18.47255271      0.00000000 C
  constrain_relaxation z
atom      67.73704574     17.65460897      0.00000000 C
  constrain_relaxation z
atom      78.93484526     11.73431587      0.00000000 C
  constrain_relaxation z
atom      79.86765932     12.81290196      0.00000000 C
  constrain_relaxation z
atom     112.53104680     16.58624765      0.00000000 C
  constrain_relaxation z
atom      69.12863325      2.29771886     -0.00000000 C
  constrain_relaxation z
atom      69.13532308     17.39030187      0.00000000 C
  constrain_relaxation z
atom       7.93895598      6.08946784     -0.00000000 C
  constrain_relaxation z
atom       6.52962669     17.15338286      0.00000000 C
  constrain_relaxation z
atom      73.33600365     12.81421062      0.00000000 C
  constrain_relaxation z
atom      10.75213805     17.94658366      0.00000000 C
  constrain_relaxation z
atom      14.02098071      0.95900971     -0.00000000 C
  constrain_relaxation z
atom      13.08743422      2.03768797     -0.00000000 C
  constrain_relaxation z
atom      10.75379468      2.84792719     -0.00000000 C
  constrain_relaxation z
atom      56.49905424     17.92714962      0.00000000 C
  constrain_relaxation z
atom       8.87923186     16.33517959      0.00000000 C
  constrain_relaxation z
atom      74.73456560      8.76839946     -0.00000000 C
  constrain_relaxation z
atom      77.06830760     13.35223612      0.00000000 C
  constrain_relaxation z
atom      77.53473864     12.00430787      0.00000000 C
  constrain_relaxation z
atom      54.16493983      7.43199640     -0.00000000 C
  constrain_relaxation z
atom     113.94001654     12.54002918      0.00000000 C
  constrain_relaxation z
atom      53.68245027      6.08444662     -0.00000000 C
  constrain_relaxation z
atom     110.66556064      3.10413146     -0.00000000 C
  constrain_relaxation z
atom      49.48523745     20.37225857      0.00000000 C
  constrain_relaxation z
atom      76.60208965     10.92566935     -0.00000000 C
  constrain_relaxation z
atom     100.39835352      6.34134481     -0.00000000 C
  constrain_relaxation z
atom      99.93202913      7.68925718     -0.00000000 C
  constrain_relaxation z
atom       5.14077196      9.29527399     -0.00000000 C
  constrain_relaxation z
atom       8.41503636     18.75410279      0.00000000 C
  constrain_relaxation z
atom       9.81911567     19.02320560      0.00000000 C
  constrain_relaxation z
atom      75.20256547     11.19582425     -0.00000000 C
  constrain_relaxation z
atom     109.73151173      2.02632061     -0.00000000 C
  constrain_relaxation z
atom      74.73622669      1.21941905     -0.00000000 C
  constrain_relaxation z
atom       8.89662621     12.55041532      0.00000000 C
  constrain_relaxation z
atom       9.35542470     13.90369126      0.00000000 C
  constrain_relaxation z
atom      50.41571323      0.42034760     -0.00000000 C
  constrain_relaxation z
atom      75.66837156     13.62221005      0.00000000 C
  constrain_relaxation z
atom       8.42172575      3.66151858     -0.00000000 C
  constrain_relaxation z
atom      50.87950963      1.76831983     -0.00000000 C
  constrain_relaxation z
atom      52.27868335      2.03772886     -0.00000000 C
  constrain_relaxation z
atom     102.73134682      7.15006056     -0.00000000 C
  constrain_relaxation z
atom      71.46572913      3.10524119     -0.00000000 C
  constrain_relaxation z
atom      70.99584159      4.45137037     -0.00000000 C
  constrain_relaxation z
atom      53.68728191     21.18564774      0.00000000 C
  constrain_relaxation z
atom      66.35805938     21.73680277      0.00000000 C
  constrain_relaxation z
atom      71.93071103      5.53044414     -0.00000000 C
  constrain_relaxation z
atom      66.79830554     16.57002085      0.00000000 C
  constrain_relaxation z
atom      52.27868540     13.36214577      0.00000000 C
  constrain_relaxation z
atom      50.87950915     13.09273534      0.00000000 C
  constrain_relaxation z
atom     102.26494631      4.72341351     -0.00000000 C
  constrain_relaxation z
atom     101.79848738      6.07157763     -0.00000000 C
  constrain_relaxation z
atom      74.26627779     17.66526298      0.00000000 C
  constrain_relaxation z
atom      71.00515045      0.68356364     -0.00000000 C
  constrain_relaxation z
atom      53.20876196      0.95973493     -0.00000000 C
  constrain_relaxation z
atom      65.90828054     19.28134150      0.00000000 C
  constrain_relaxation z
atom      71.46738687      6.87947142     -0.00000000 C
  constrain_relaxation z
atom       6.07057187      8.22628207     -0.00000000 C
  constrain_relaxation z
atom      55.54902363      0.16749932     -0.00000000 C
  constrain_relaxation z
atom      75.20073683     14.97007400      0.00000000 C
  constrain_relaxation z
atom       7.47844271     19.82441720      0.00000000 C
  constrain_relaxation z
atom     108.33120190      2.29636822     -0.00000000 C
  constrain_relaxation z
atom     114.39605028     14.96736293      0.00000000 C
  constrain_relaxation z
atom     114.87854167     13.61980801      0.00000000 C
  constrain_relaxation z
atom      72.40437358     11.73634632      0.00000000 C
  constrain_relaxation z
atom      54.14836867      3.65083278     -0.00000000 C
  constrain_relaxation z
atom      57.86923454     10.71956719     -0.00000000 C
  constrain_relaxation z
atom       9.35542589      2.57927017     -0.00000000 C
  constrain_relaxation z
atom      50.88673734     20.64154868      0.00000000 C
  constrain_relaxation z
atom      55.99844806     16.59155678      0.00000000 C
  constrain_relaxation z
atom      11.68809957      1.76784180     -0.00000000 C
  constrain_relaxation z
atom      69.59282647     16.04106761      0.00000000 C
  constrain_relaxation z
atom     109.26486918     10.92537667     -0.00000000 C
  constrain_relaxation z
atom      55.08873062     21.46212300      0.00000000 C
  constrain_relaxation z
atom      54.60665663      1.23128369     -0.00000000 C
  constrain_relaxation z
atom       7.50299336     12.27634512      0.00000000 C
  constrain_relaxation z
atom       8.42172574     14.98594418      0.00000000 C
  constrain_relaxation z
atom      14.02264053     19.83241122      0.00000000 C
  constrain_relaxation z
atom      72.87071183     21.71204556      0.00000000 C
  constrain_relaxation z
atom     107.39706540      8.76788849     -0.00000000 C
  constrain_relaxation z
atom     105.06453034      7.95887989     -0.00000000 C
  constrain_relaxation z
atom     108.79710910      8.49812404     -0.00000000 C
  constrain_relaxation z
atom     109.72963478      9.57684936     -0.00000000 C
  constrain_relaxation z
atom     110.19882606      0.67955893     -0.00000000 C
  constrain_relaxation z
atom      51.34968362     21.99000905      0.00000000 C
  constrain_relaxation z
atom      52.74852868     22.26006528      0.00000000 C
  constrain_relaxation z
atom      68.65255477      3.63792503     -0.00000000 C
  constrain_relaxation z
atom      75.66659898     17.39606772      0.00000000 C
  constrain_relaxation z
atom      76.13362004     16.04840754      0.00000000 C
  constrain_relaxation z
atom     111.60032898     11.73467242      0.00000000 C
  constrain_relaxation z
atom      13.08654929     17.13680111      0.00000000 C
  constrain_relaxation z
atom      56.94898360     11.78140850      0.00000000 C
  constrain_relaxation z
atom      73.80102196      7.68971542     -0.00000000 C
  constrain_relaxation z
atom      74.26627833      6.34083574     -0.00000000 C
  constrain_relaxation z
atom     107.86463020      3.64448905     -0.00000000 C
  constrain_relaxation z
atom     106.46423938      7.68906961     -0.00000000 C
  constrain_relaxation z
atom       7.02344390     14.72163389      0.00000000 C
  constrain_relaxation z
atom     114.40088261     11.19053531     -0.00000000 C
  constrain_relaxation z
atom       6.08469881     15.80622238      0.00000000 C
  constrain_relaxation z
atom     106.93053335      6.34079952     -0.00000000 C
  constrain_relaxation z
atom     105.99793721      5.26244588     -0.00000000 C
  constrain_relaxation z
atom       7.96181577     21.16931215      0.00000000 C
  constrain_relaxation z
atom      55.56873659     19.02266518      0.00000000 C
  constrain_relaxation z
atom      72.86713872     14.16086503      0.00000000 C
  constrain_relaxation z
atom       5.56854343      6.89322536     -0.00000000 C
  constrain_relaxation z
atom      54.60363277      5.00267178     -0.00000000 C
  constrain_relaxation z
atom     104.59774596      5.53228559     -0.00000000 C
  constrain_relaxation z
atom     104.13144676      6.88016787     -0.00000000 C
  constrain_relaxation z
atom     113.46220761     17.66755172      0.00000000 C
  constrain_relaxation z
atom     115.80233734     10.91405745     -0.00000000 C
  constrain_relaxation z
atom       5.56854334     18.21765139      0.00000000 C
  constrain_relaxation z
atom       6.57916052     13.36528267      0.00000000 C
  constrain_relaxation z
atom     107.86485751     22.51913582      0.00000000 C
  constrain_relaxation z
atom      56.94898208      0.45700138     -0.00000000 C
  constrain_relaxation z
atom      55.56873529      7.69824167     -0.00000000 C
  constrain_relaxation z
atom      72.86713829      2.83644395     -0.00000000 C
  constrain_relaxation z
atom      73.33232212     16.58667502      0.00000000 C
  constrain_relaxation z
atom      73.80013577     15.23945197      0.00000000 C
  constrain_relaxation z
atom      65.46077781     20.64676197      0.00000000 C
  constrain_relaxation z
atom     109.26486865     22.24978481      0.00000000 C
  constrain_relaxation z
atom     109.72963541     20.90126485      0.00000000 C
  constrain_relaxation z
atom       3.72600777      9.01813135     -0.00000000 C
  constrain_relaxation z
atom     111.60032848      0.41026735     -0.00000000 C
  constrain_relaxation z
atom      56.02357505      9.06122240     -0.00000000 C
  constrain_relaxation z
atom      56.02357827     20.38563979      0.00000000 C
  constrain_relaxation z
atom      71.00514989     12.00797162      0.00000000 C
  constrain_relaxation z
atom      74.26978191     10.11688925     -0.00000000 C
  constrain_relaxation z
atom       6.52962648      5.82895571     -0.00000000 C
  constrain_relaxation z
atom      73.33600258      1.48979767     -0.00000000 C
  constrain_relaxation z
atom      72.40437360      0.41194090     -0.00000000 C
  constrain_relaxation z
atom      13.55619647     22.25930235      0.00000000 C
  constrain_relaxation z
atom      12.15354939     18.21538313      0.00000000 C
  constrain_relaxation z
atom      12.62241480     19.56203033      0.00000000 C
  constrain_relaxation z
atom      65.85438131      0.43212869     -0.00000000 C
  constrain_relaxation z
atom     108.79778576      4.72298106     -0.00000000 C
  constrain_relaxation z
atom      64.85033968     14.42086357      0.00000000 C
  constrain_relaxation z
atom      11.22507266      0.41821698     -0.00000000 C
  constrain_relaxation z
atom       9.36038444     21.44509001      0.00000000 C
  constrain_relaxation z
atom      10.29155830     20.36826107      0.00000000 C
  constrain_relaxation z
atom     115.31723700     16.04913906      0.00000000 C
  constrain_relaxation z
atom       9.82644272      0.14568499     -0.00000000 C
  constrain_relaxation z
atom       8.89662795      1.22600245     -0.00000000 C
  constrain_relaxation z
atom       7.50299640      0.95193627     -0.00000000 C
  constrain_relaxation z
atom      68.65255387     14.96234817      0.00000000 C
  constrain_relaxation z
atom      55.99844688      5.26712998     -0.00000000 C
  constrain_relaxation z
atom     116.73719123     11.99058127      0.00000000 C
  constrain_relaxation z
atom      71.93071014     16.85487107      0.00000000 C
  constrain_relaxation z
atom      57.47070386     13.11284820      0.00000000 C
  constrain_relaxation z
atom     116.26263204      9.55989856     -0.00000000 C
  constrain_relaxation z
atom     112.99227828     19.01408588      0.00000000 C
  constrain_relaxation z
atom     111.59310139     19.28349602      0.00000000 C
  constrain_relaxation z
atom     112.06519196      2.83376211     -0.00000000 C
  constrain_relaxation z
atom      67.24322992      3.89843494     -0.00000000 C
  constrain_relaxation z
atom       7.03944486     22.24663619      0.00000000 C
  constrain_relaxation z
atom       6.08469879      4.48179572     -0.00000000 C
  constrain_relaxation z
atom      66.78417685      1.50111487     -0.00000000 C
  constrain_relaxation z
atom      56.49905269      6.60272337     -0.00000000 C
  constrain_relaxation z
atom     111.59310197      7.95907251     -0.00000000 C
  constrain_relaxation z
atom      72.40168904      7.95956143     -0.00000000 C
  constrain_relaxation z
atom      55.08114638      2.56779383     -0.00000000 C
  constrain_relaxation z
atom       4.68685254     15.54767272      0.00000000 C
  constrain_relaxation z
atom     110.66210482      6.87969122     -0.00000000 C
  constrain_relaxation z
atom     115.32026054      8.49610738     -0.00000000 C
  constrain_relaxation z
atom      70.53270953     13.35303343      0.00000000 C
  constrain_relaxation z
atom      69.12863101     13.62213551      0.00000000 C
  constrain_relaxation z
atom     108.33058761      6.07065430     -0.00000000 C
  constrain_relaxation z
atom     109.26297986      7.14959772     -0.00000000 C
  constrain_relaxation z
atom       2.84767120     10.10670615     -0.00000000 C
  constrain_relaxation z
atom      57.86923744     22.04397614      0.00000000 C
  constrain_relaxation z
atom      67.24322884     15.22286015      0.00000000 C
  constrain_relaxation z
atom      70.99584108     15.77579618      0.00000000 C
  constrain_relaxation z
atom      71.46572865     14.42966347      0.00000000 C
  constrain_relaxation z
atom     112.06327429     10.38617259     -0.00000000 C
  constrain_relaxation z
atom     111.12930524      9.30705190     -0.00000000 C
  constrain_relaxation z
atom      62.62820145     17.42458366      0.00000000 C
  constrain_relaxation z
atom      11.69078388     20.63988591      0.00000000 C
  constrain_relaxation z
atom      12.15712341     21.98855667      0.00000000 C
  constrain_relaxation z
atom      63.61960040     18.44712941      0.00000000 C
  constrain_relaxation z
atom      66.28214961     14.15858706      0.00000000 C
  constrain_relaxation z
atom       5.19466858     13.09489244      0.00000000 C
  constrain_relaxation z
atom     110.19849103      4.45302369     -0.00000000 C
  constrain_relaxation z
atom       4.74716394     11.72946319      0.00000000 C
  constrain_relaxation z
atom      57.47070204      1.78843405     -0.00000000 C
  constrain_relaxation z
atom      56.48680885      2.82912678     -0.00000000 C
  constrain_relaxation z
atom       3.70004333     16.60602330      0.00000000 C
  constrain_relaxation z
atom      64.08586526     20.92716857      0.00000000 C
  constrain_relaxation z
atom      64.43962835      0.70926850     -0.00000000 C
  constrain_relaxation z
atom     114.86196954     17.40097949      0.00000000 C
  constrain_relaxation z
atom     111.13037842      5.53171331     -0.00000000 C
  constrain_relaxation z
atom       7.03944406     10.92223048     -0.00000000 C
  constrain_relaxation z
atom       5.64445013     10.63938340     -0.00000000 C
  constrain_relaxation z
atom      71.93866489      9.30919218     -0.00000000 C
  constrain_relaxation z
atom      72.87070927     10.38763705     -0.00000000 C
  constrain_relaxation z
atom     112.99227904      7.68966030     -0.00000000 C
  constrain_relaxation z
atom      56.90409404     15.50023737      0.00000000 C
  constrain_relaxation z
atom      70.54003522      9.58172366     -0.00000000 C
  constrain_relaxation z
atom     113.92236012      8.76765786     -0.00000000 C
  constrain_relaxation z
atom     113.46212432     10.11611095     -0.00000000 C
  constrain_relaxation z
atom       3.15325310      7.69126534     -0.00000000 C
  constrain_relaxation z
atom       4.13672605      6.63094748     -0.00000000 C
  constrain_relaxation z
atom      56.90409323      4.17581213     -0.00000000 C
  constrain_relaxation z
atom      64.99456563     18.18138838      0.00000000 C
  constrain_relaxation z
atom      65.40046674     16.82856876      0.00000000 C
  constrain_relaxation z
atom      66.28214967      2.83416645     -0.00000000 C
  constrain_relaxation z
atom      70.06902052      7.14812677     -0.00000000 C
  constrain_relaxation z
atom      66.79830635      5.24559369     -0.00000000 C
  constrain_relaxation z
atom       5.64445169     21.96379112      0.00000000 C
  constrain_relaxation z
atom     114.86197046      6.07655228     -0.00000000 C
  constrain_relaxation z
atom      68.19204431     12.55181190      0.00000000 C
  constrain_relaxation z
atom      70.07397983     10.93110023     -0.00000000 C
  constrain_relaxation z
atom     115.79475231      7.15959230     -0.00000000 C
  constrain_relaxation z
atom      69.61022470      8.50139769     -0.00000000 C
  constrain_relaxation z
atom     113.46212514     21.44052402      0.00000000 C
  constrain_relaxation z
atom       4.28094593     14.19484890      0.00000000 C
  constrain_relaxation z
atom     113.92236038     20.09207908      0.00000000 C
  constrain_relaxation z
atom     115.32025998     19.82052994      0.00000000 C
  constrain_relaxation z
atom      69.13532409      6.06587490     -0.00000000 C
  constrain_relaxation z
atom      69.59282770      4.71664138     -0.00000000 C
  constrain_relaxation z
atom     118.13045159     11.70676349      0.00000000 C
  constrain_relaxation z
atom      63.56129861     22.26947378      0.00000000 C
  constrain_relaxation z
atom     115.79475188     18.48401850      0.00000000 C
  constrain_relaxation z
atom       3.70004348      5.28159581     -0.00000000 C
  constrain_relaxation z
atom      66.78417716     12.82552726      0.00000000 C
  constrain_relaxation z
atom     112.99632018      3.91251160     -0.00000000 C
  constrain_relaxation z
atom       4.13672657     17.95537451      0.00000000 C
  constrain_relaxation z
atom     112.53104728      5.26182024     -0.00000000 C
  constrain_relaxation z
atom     113.46220833      6.34312424     -0.00000000 C
  constrain_relaxation z
atom      67.73704653      6.33018153     -0.00000000 C
  constrain_relaxation z
atom       6.07057209     19.55070441      0.00000000 C
  constrain_relaxation z
atom     117.66260137      9.27039593     -0.00000000 C
  constrain_relaxation z
atom       4.68685324      4.22324650     -0.00000000 C
  constrain_relaxation z
atom     118.58286521     10.33220240     -0.00000000 C
  constrain_relaxation z
atom     116.28234507     13.35356326      0.00000000 C
  constrain_relaxation z
atom     114.39605069      3.64293913     -0.00000000 C
  constrain_relaxation z
atom      64.41366429     15.77021764      0.00000000 C
  constrain_relaxation z
atom      62.99989812     16.04983237      0.00000000 C
  constrain_relaxation z
atom     111.12930345     20.63146893      0.00000000 C
  constrain_relaxation z
atom     112.06327655     21.71058123      0.00000000 C
  constrain_relaxation z
atom       5.19466950      1.77047630     -0.00000000 C
  constrain_relaxation z
atom      64.41366457      4.44579253     -0.00000000 C
  constrain_relaxation z
atom       4.74716291      0.40505492     -0.00000000 C
  constrain_relaxation z
atom       4.28094678      2.87042638     -0.00000000 C
  constrain_relaxation z
atom      68.67541422     11.20687868     -0.00000000 C
  constrain_relaxation z
atom     114.40088226     22.51494081      0.00000000 C
  constrain_relaxation z
atom      57.41682742      9.34504030     -0.00000000 C
  constrain_relaxation z
atom       7.02344401      3.39721012     -0.00000000 C
  constrain_relaxation z
atom       6.57915932      2.04086522     -0.00000000 C
  constrain_relaxation z
atom       2.28626216     16.32641053      0.00000000 C
  constrain_relaxation z
atom      65.85438019     11.75653400      0.00000000 C
  constrain_relaxation z
atom     116.26263231     20.88431416      0.00000000 C
  constrain_relaxation z
atom     115.80233665     22.23846578      0.00000000 C
  constrain_relaxation z
atom       1.91455941     14.95165498      0.00000000 C
  constrain_relaxation z
atom     117.61771290      5.55157003     -0.00000000 C
  constrain_relaxation z
atom     117.20042177      6.89825841     -0.00000000 C
  constrain_relaxation z
atom       3.37224249     11.44905404      0.00000000 C
  constrain_relaxation z
atom       2.90596955     13.92910465      0.00000000 C
  constrain_relaxation z
atom     116.71205792     15.78468064      0.00000000 C
  constrain_relaxation z
atom       5.14077142     20.61968945      0.00000000 C
  constrain_relaxation z
atom      64.85034053      3.09644197     -0.00000000 C
  constrain_relaxation z
atom      63.86687307      2.03612541     -0.00000000 C
  constrain_relaxation z
atom     114.87854328      2.29539092     -0.00000000 C
  constrain_relaxation z
atom     113.94001364      1.21562083     -0.00000000 C
  constrain_relaxation z
atom     112.53691872      1.48641141     -0.00000000 C
  constrain_relaxation z
atom      65.90828143      7.95691765     -0.00000000 C
  constrain_relaxation z
atom      67.29276514      7.68652827     -0.00000000 C
  constrain_relaxation z
atom      68.21659630      8.77546336     -0.00000000 C
  constrain_relaxation z
atom      65.40046743      5.50414201     -0.00000000 C
  constrain_relaxation z
atom      57.41682821     20.66945652      0.00000000 C
  constrain_relaxation z
atom       3.37224176      0.12464715     -0.00000000 C
  constrain_relaxation z
atom     118.18431959      7.93895538     -0.00000000 C
  constrain_relaxation z
atom     115.31723818      4.72471222     -0.00000000 C
  constrain_relaxation z
atom     116.71205824      4.46025391     -0.00000000 C
  constrain_relaxation z
atom     117.61771195     16.87599765      0.00000000 C
  constrain_relaxation z
atom       2.84766933     21.43111549      0.00000000 C
  constrain_relaxation z
atom      65.46078043      9.32234445     -0.00000000 C
  constrain_relaxation z
atom     117.21266830     14.44908413      0.00000000 C
  constrain_relaxation z
atom      66.35805747     10.41239316     -0.00000000 C
  constrain_relaxation z
atom      67.75304665     10.12954576     -0.00000000 C
  constrain_relaxation z
atom      64.43962668     12.03367428      0.00000000 C
  constrain_relaxation z
atom      63.86687229     13.36053908      0.00000000 C
  constrain_relaxation z
atom     118.13045231      0.38235702     -0.00000000 C
  constrain_relaxation z
atom      63.56130158     10.94506445     -0.00000000 C
  constrain_relaxation z
atom       2.90597119      2.60468397     -0.00000000 C
  constrain_relaxation z
atom     117.20042070     18.22268525      0.00000000 C
  constrain_relaxation z
atom     118.18431870     19.26337938      0.00000000 C
  constrain_relaxation z
atom      64.99456655      6.85696210     -0.00000000 C
  constrain_relaxation z
atom     117.66259881     20.59481315      0.00000000 C
  constrain_relaxation z
atom     116.73719159      0.66617298     -0.00000000 C
  constrain_relaxation z
atom     116.28234448      2.02914715     -0.00000000 C
  constrain_relaxation z
atom     117.21266892      3.12466067     -0.00000000 C
  constrain_relaxation z
atom     118.58286621     21.65661236      0.00000000 C
  constrain_relaxation z
atom      64.08586568      9.60275231     -0.00000000 C
  constrain_relaxation z
atom      63.61960073      7.12270403     -0.00000000 C
  constrain_relaxation z
atom      62.62820178      6.10015749     -0.00000000 C
  constrain_relaxation z
atom      62.99989872      4.72540659     -0.00000000 C
  constrain_relaxation z
atom       1.91456061      3.62722998     -0.00000000 C
  constrain_relaxation z
atom       2.28626270      5.00198287     -0.00000000 C
  constrain_relaxation z
atom      63.23982140     19.80099051      0.00000000 C
  constrain_relaxation z
atom      63.23982236      8.47656828     -0.00000000 C
  constrain_relaxation z
atom      57.91635768      6.84360595     -0.00000000 C
  constrain_relaxation z
atom     118.62998355     14.20820118      0.00000000 C
  constrain_relaxation z
atom      61.91145756     20.07025803      0.00000000 C
  constrain_relaxation z
atom       2.52618307     12.57523400      0.00000000 C
  constrain_relaxation z
atom       1.19780282     12.30595982      0.00000000 C
  constrain_relaxation z
atom      57.91635868     18.16803172      0.00000000 C
  constrain_relaxation z
atom      58.33217553     19.55179221      0.00000000 C
  constrain_relaxation z
atom       3.72600990     20.34254840      0.00000000 C
  constrain_relaxation z
atom       3.15325367     19.01568953      0.00000000 C
  constrain_relaxation z
atom      61.97443540     15.00310839      0.00000000 C
  constrain_relaxation z
atom      61.91145759      8.74583615     -0.00000000 C
  constrain_relaxation z
atom      61.97443609      3.67868603     -0.00000000 C
  constrain_relaxation z
atom       1.26078277      6.04869551     -0.00000000 C
  constrain_relaxation z
atom     118.62998310      2.88377866     -0.00000000 C
  constrain_relaxation z
atom     119.04581724      1.50001872     -0.00000000 C
  constrain_relaxation z
atom       1.26078286     17.37312337      0.00000000 C
  constrain_relaxation z
atom     119.97972799     21.32512403      0.00000000 C
  constrain_relaxation z
atom       2.52618459      1.25082110     -0.00000000 C
  constrain_relaxation z
atom       0.69679483     22.33721799      0.00000000 C
  constrain_relaxation z
atom       1.43110574     21.17580824      0.00000000 C
  constrain_relaxation z
atom      58.27626477     15.75042475      0.00000000 C
  constrain_relaxation z
atom     120.63491434     20.02856955      0.00000000 C
  constrain_relaxation z
atom     119.63612913     18.97001169      0.00000000 C
  constrain_relaxation z
atom      58.92250196     13.40621909      0.00000000 C
  constrain_relaxation z
atom      61.41046266     10.03895112     -0.00000000 C
  constrain_relaxation z
atom     118.98989342      5.30138336     -0.00000000 C
  constrain_relaxation z
atom      58.27626343      4.42599930     -0.00000000 C
  constrain_relaxation z
atom      58.33217365      8.22737001     -0.00000000 C
  constrain_relaxation z
atom     118.98989275     16.62581123      0.00000000 C
  constrain_relaxation z
atom       1.19780541      0.98155160     -0.00000000 C
  constrain_relaxation z
atom     119.63613002      7.64558593     -0.00000000 C
  constrain_relaxation z
atom      61.41046121     21.36336760      0.00000000 C
  constrain_relaxation z
atom      59.26608204     22.37546754      0.00000000 C
  constrain_relaxation z
atom      62.39790667     13.61582901      0.00000000 C
  constrain_relaxation z
atom     119.04581762     12.82443208      0.00000000 C
  constrain_relaxation z
atom      62.14475464     11.20036748     -0.00000000 C
  constrain_relaxation z
atom      59.92127130      1.02324327     -0.00000000 C
  constrain_relaxation z
atom      58.92249721      2.08180336     -0.00000000 C
  constrain_relaxation z
atom      59.26608003     11.05105581     -0.00000000 C
  constrain_relaxation z
atom       0.69679628     11.01281669     -0.00000000 C
  constrain_relaxation z
atom     119.97972862     10.00071302     -0.00000000 C
  constrain_relaxation z
atom      61.44265663     12.46238396      0.00000000 C
  constrain_relaxation z
atom      59.92127499     12.34764814      0.00000000 C
  constrain_relaxation z
atom      62.14475272     22.52477946      0.00000000 C
  constrain_relaxation z
atom       1.43110626      9.85139776     -0.00000000 C
  constrain_relaxation z
atom     120.63491469      8.70414932     -0.00000000 C
  constrain_relaxation z
atom       0.52784192     14.58174935      0.00000000 C
  constrain_relaxation z
atom       0.52784324      3.25732730     -0.00000000 C
  constrain_relaxation z
atom      59.29124537      3.42893019     -0.00000000 C
  constrain_relaxation z
atom     120.75918383     22.44944784      0.00000000 C
  constrain_relaxation z
atom      60.04551506     21.25114247      0.00000000 C
  constrain_relaxation z
atom      59.29124670     14.75335246      0.00000000 C
  constrain_relaxation z
atom     120.75918445     11.12504456     -0.00000000 C
  constrain_relaxation z
atom     120.97041677     15.56085199      0.00000000 C
  constrain_relaxation z
atom     119.52570407     15.32571334      0.00000000 C
  constrain_relaxation z
atom       1.68427052      7.43597181     -0.00000000 C
  constrain_relaxation z
atom       0.72901002      8.58940958     -0.00000000 C
  constrain_relaxation z
atom     120.97041623      4.23642558     -0.00000000 C
  constrain_relaxation z
atom     119.52570555      4.00128639     -0.00000000 C
  constrain_relaxation z
atom      62.39790996      2.29141385     -0.00000000 C
  constrain_relaxation z
atom      61.44265748      1.13798048     -0.00000000 C
  constrain_relaxation z
atom      61.24149949      6.47006430     -0.00000000 C
  constrain_relaxation z
atom       0.72900930     19.91382879      0.00000000 C
  constrain_relaxation z
atom       1.68427082     18.76039796      0.00000000 C
  constrain_relaxation z
atom      61.24149978     17.79449097      0.00000000 C
  constrain_relaxation z
atom      60.04551318      9.92672588     -0.00000000 C
  constrain_relaxation z
atom     120.38030293     12.48734688      0.00000000 C
  constrain_relaxation z
atom       0.17849505     13.24099936      0.00000000 C
  constrain_relaxation z
atom      60.89215211      7.81080396     -0.00000000 C
  constrain_relaxation z
atom      59.66664047      8.56445417     -0.00000000 C
  constrain_relaxation z
atom     120.00488296      6.29845317     -0.00000000 C
  constrain_relaxation z
atom     121.30167793      5.61178339     -0.00000000 C
  constrain_relaxation z
atom      58.81206615      5.72609401     -0.00000000 C
  constrain_relaxation z
atom      58.81206728     17.05052032      0.00000000 C
  constrain_relaxation z
atom      60.89215255     19.13522853      0.00000000 C
  constrain_relaxation z
atom      59.66664118     19.88887626      0.00000000 C
  constrain_relaxation z
atom     121.30167802     16.93621173      0.00000000 C
  constrain_relaxation z
atom     120.00488265     17.62288088      0.00000000 C
  constrain_relaxation z
atom       0.17849658      1.91658668     -0.00000000 C
  constrain_relaxation z
atom     120.38030219      1.16293878     -0.00000000 C
  constrain_relaxation z
atom      60.58802068     15.44002611      0.00000000 C
  constrain_relaxation z
atom      60.25675961     16.81538053      0.00000000 C
  constrain_relaxation z
atom      60.25675914      5.49095322     -0.00000000 C
  constrain_relaxation z
atom      60.58802028      4.11559954     -0.00000000 C
  constrain_relaxation z


==> anc/geometry.in.026_5757.3D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    117.33170031     -0.00000000      0.00000000
lattice_vector     -0.00000000     22.62435871      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom      27.46730088     12.53599140      0.25047776 C
atom      27.91916879     13.88273023      0.13381059 C
atom      88.88546899     19.26564261      0.37514110 C
atom      27.01543923     14.96011427      0.36719562 C
atom      91.14589308     20.07356939      0.95395615 C
atom      90.24178802     18.99630936      0.72228313 C
atom      88.43322596     16.84155176      0.25969462 C
atom      31.98811696     10.92009556     -0.90666220 C
atom      30.63161290     10.65075555     -0.56110954 C
atom      87.98110162     18.18823627      0.14398996 C
atom      33.79756123     12.53620732     -1.36597837 C
atom      28.37106263     11.45870074      0.01771600 C
atom      28.82309123     16.57608303     -0.09840961 C
atom      26.11205357     12.26664297      0.60178686 C
atom      88.43334923     20.61226080      0.25948102 C
atom      23.85498015     13.07465522      1.19390817 C
atom      32.44050107     12.26679438     -1.02173387 C
atom      29.27526792     17.92283599     -0.21411050 C
atom      86.62481923     18.45757046     -0.20276881 C
atom      25.20881263     13.34401254      0.83746302 C
atom      34.24996315     13.88278649     -1.48056878 C
atom      25.66029711     14.69063231      0.71941043 C
atom      29.72719343     15.49882987     -0.33017562 C
atom      29.27502795     14.15221148     -0.21447800 C
atom      90.69390612     17.64951857      0.83822717 C
atom      92.50201344     19.80418039      1.30214420 C
atom      31.53598032     13.34409918     -0.79176334 C
atom      27.46726098     16.30672377      0.25052433 C
atom      35.60731921     14.15212399     -1.82368829 C
atom      31.98833595     14.69085185     -0.90681379 C
atom      31.08378743     15.76824973     -0.67646898 C
atom      30.17934921     13.07480334     -0.44578520 C
atom      29.72721827     11.72818903     -0.33011327 C
atom      30.63153416     18.19226757     -0.56080363 C
atom      86.17263883     19.80435061     -0.31849737 C
atom      87.07686788     20.88163356     -0.08728879 C
atom      28.82316283      9.03473658     -0.09802816 C
atom      33.34514574     14.96019243     -1.25131883 C
atom      27.91904346     10.11209193      0.13430960 C
atom      89.78964194     16.57217329      0.60671821 C
atom      85.72053905     17.38022942     -0.43404449 C
atom      31.53603952     17.11483146     -0.79148662 C
atom      25.66044903     10.91998505      0.71969024 C
atom      90.69381555     21.42026173      0.83802909 C
atom      32.89286793      9.84273697     -1.13642746 C
atom      30.17941284      9.30397975     -0.44546591 C
atom      23.40384302     11.72787730      1.31371671 C
atom      24.30620136     10.65061953      1.07504200 C
atom      31.08382401     19.53886134     -0.67595787 C
atom      36.05968007     11.72818124     -1.93775667 C
atom      23.40392380     15.49858648      1.31352676 C
atom      35.60732567     17.92289333     -1.82338258 C
atom      89.33766435     21.68959967      0.49075774 C
atom      83.91236373     18.99629077     -0.89814858 C
atom      33.79755056     16.30689807     -1.36585899 C
atom      28.37120950     19.00028584      0.01814532 C
atom      38.32248214     14.69085757     -2.50752131 C
atom      26.56373523      9.84258397      0.48483727 C
atom      84.81645433     20.07379351     -0.66593562 C
atom      22.95292554     14.15197989      1.43364098 C
atom      28.37128059      7.68811434      0.01828166 C
atom      37.41727691     15.76826749     -2.27986090 C
atom      36.51224026     13.07487484     -2.05195019 C
atom      32.44066698     19.80831054     -1.02121430 C
atom      35.15485681     16.57629780     -1.70925046 C
atom      36.05986345     15.49893090     -1.93785130 C
atom      36.51227196      9.30426168     -2.05181683 C
atom      86.62471575     22.22831966     -0.20287921 C
atom      84.36441754     21.42039038     -0.78196271 C
atom      93.40604014     20.88153590      1.53464205 C
atom      91.59797989     22.49766191      1.06995516 C
atom      84.36433135     17.64965485     -0.78184610 C
atom      34.70249912     11.45889402     -1.59496111 C
atom      34.24995328     10.11207852     -1.48038947 C
atom      87.52907258      0.68136219      0.02836041 C
atom      36.96487604     18.19223725     -2.16571308 C
atom      36.96480989     10.65082044     -2.16588493 C
atom      37.86995982     13.34427697     -2.39377950 C
atom      27.01546392     18.73069917      0.36770907 C
atom      28.82325550     20.34693485     -0.09768354 C
atom      38.77529325     12.26694000     -2.62125152 C
atom      29.27535855      6.61062816     -0.21372617 C
atom      26.11209070      8.49581116      0.60251946 C
atom      38.32250276     10.92011504     -2.50750065 C
atom      33.34537506     18.73093335     -1.25096288 C
atom      32.89292701     17.38418357     -1.13634347 C
atom      94.76168641     20.61220344      1.88384061 C
atom      22.05146248     11.45854296      1.67559063 C
atom      91.14593789      1.21990974      0.95404009 C
atom      83.00853657     21.68966642     -1.13119874 C
atom      87.52896317     15.76427889      0.02864166 C
atom      92.95397077     18.45758321      1.41840963 C
atom      92.04989076     17.38018261      1.18613748 C
atom      85.26852814     22.49771377     -0.54998762 C
atom      88.88547413      0.41203013      0.37512693 C
atom      24.75746217     15.76795672      0.95588217 C
atom      23.85509995      9.30399838      1.19452998 C
atom      87.07692519      2.02799108     -0.08712446 C
atom      34.70241086     19.00029819     -1.59457734 C
atom      27.01562417      7.41864655      0.36816840 C
atom      32.44057801      8.49617224     -1.02147063 C
atom      21.60076682     13.88262111      1.79713889 C
atom      34.25014538     21.42425439     -1.47988775 C
atom      37.86986099     17.11500458     -2.39362195 C
atom      92.95400190     22.22832478      1.41835950 C
atom      92.50188085     16.03348023      1.30238578 C
atom      39.22764796      9.84293629     -2.73484203 C
atom      30.17952091     20.61616340     -0.44503763 C
atom      35.15476936      9.03483924     -1.70915388 C
atom      20.70055349      7.41844902      2.04306734 C
atom      22.50232330      9.03463639      1.55490321 C
atom      40.13311095     16.30704056     -2.96181837 C
atom      31.08375718      8.22669469     -0.67616420 C
atom      38.77498191      8.49620464     -2.62119798 C
atom      37.41742431      8.22687789     -2.27979203 C
atom      30.63155262      6.88007725     -0.56066702 C
atom      82.55675105      0.41194828     -1.24798726 C
atom      37.41752811     19.53903706     -2.27951089 C
atom      91.59787515     14.95622457      1.07034014 C
atom      39.68043735     14.96018631     -2.84832772 C
atom      35.15490807     20.34700621     -1.70880541 C
atom      27.46749758      4.99460673      0.25154204 C
atom      87.98112946     14.41748730      0.14435734 C
atom      26.56393048      6.07207752      0.48545161 C
atom      27.91931074     21.42449022      0.13497164 C
atom      26.56357014     17.38408696      0.48456432 C
atom      86.17260094     16.03360412     -0.31822344 C
atom      95.66553324     21.68959464      2.11698088 C
atom      22.05165529      7.68780733      1.67637725 C
atom      21.15036150     12.53598652      1.91943629 C
atom      83.46042076     16.57239383     -1.01433793 C
atom      41.94368502     17.92317165     -3.41497326 C
atom      82.10508773     20.61233409     -1.36522545 C
atom      41.03855979     11.45884909     -3.18839799 C
atom      40.58569996     10.11233065     -3.07524970 C
atom      94.30984416     18.18825284      1.76745833 C
atom      93.85783882      0.68121155      1.65104052 C
atom      21.60093958     10.11186100      1.79745844 C
atom      36.51241437     20.61641328     -2.05138468 C
atom      92.05004910      2.29726364      1.18617470 C
atom      22.95307606      6.61041599      1.43498985 C
atom      95.21361676     19.26549346      2.00038870 C
atom      85.26836085      3.64404111     -0.54975057 C
atom      87.98123114      3.10532858      0.14412392 C
atom      24.30637188      6.87979492      1.07593404 C
atom      24.75760831      8.22640784      0.95686247 C
atom      28.82331106      5.26380499     -0.09760749 C
atom      41.49094206     16.57640161     -3.30176185 C
atom      20.25054949      6.07179529      2.16681016 C
atom      85.72049655      2.29739611     -0.43407652 C
atom      84.81639664      1.22015704     -0.66583292 C
atom      22.50206061     16.57603179      1.55431315 C
atom      93.40585389      2.02792358      1.53475811 C
atom      93.85783248     15.76408305      1.65121731 C
atom      94.76179897     16.84144739      1.88402556 C
atom      26.56398157     21.15481913      0.48515236 C
atom      26.11226658     19.80808359      0.60231287 C
atom      82.55686866     19.26559762     -1.24804293 C
atom      79.39682723      2.29755622     -2.07566389 C
atom      20.70015622     14.95987697      2.04220132 C
atom      90.24169383     15.22556143      0.72261395 C
atom      89.33738244     14.14816265      0.49122532 C
atom      33.34533112      7.41875495     -1.25098158 C
atom      19.80032089     12.26670441      2.28984002 C
atom      40.13305753     12.53621448     -2.96172759 C
atom      27.01563421      3.64799330      0.36845537 C
atom      22.50236009      5.26380095      1.55579381 C
atom      43.75487384     15.76837113     -3.86686441 C
atom      85.72035353     13.60951088     -0.43377101 C
atom      28.37130414      0.14676645      0.01869631 C
atom      24.30635597     18.19219542      1.07488035 C
atom      25.20888632     17.11470491      0.83762224 C
atom      21.15054274     16.30669749      1.91931283 C
atom      38.77511796     19.80838339     -2.62078018 C
atom      82.10506685     16.84170882     -1.36503877 C
atom      94.30970744     14.41748954      1.76772168 C
atom      97.02122897     21.42026344      2.46687168 C
atom      31.08393804      4.45608039     -0.67580218 C
atom      94.30976556      3.10532465      1.76763289 C
atom      78.94582350      3.64418688     -2.19569058 C
atom      30.63182250     21.96285437     -0.56044737 C
atom      87.52899193      4.45212188      0.02866453 C
atom      27.46747466      1.22391103      0.25158440 C
atom      27.91942003      2.57062879      0.13500644 C
atom      83.46048593      1.48940701     -1.01444857 C
atom      31.53609474      5.80266241     -0.79113067 C
atom      96.11731211     16.57212103      2.23367693 C
atom      81.20196496      0.68137416     -1.60035688 C
atom      36.96494502     21.96298353     -2.16527785 C
atom      40.58571721     13.88297899     -3.07504521 C
atom      44.20764207     17.11530998     -3.98051943 C
atom      18.00275978      6.87959900      2.79337373 C
atom      18.45190624      8.22648050      2.66625666 C
atom      44.66125954     10.92029637     -4.09187839 C
atom      36.96485072      6.88007516     -2.16569014 C
atom      81.65345241     18.18829181     -1.48262380 C
atom      96.11739947     12.80135746      2.23396558 C
atom      85.26828447     14.95619892     -0.54965037 C
atom      97.47320638     20.07347429      2.58351239 C
atom      18.90105179     13.34395681      2.54004115 C
atom      34.70263513      0.14669065     -1.59427748 C
atom      21.15087663      4.99448872      1.92081571 C
atom      26.11224867      0.95443916      0.60284496 C
atom      25.66067683     22.23215312      0.72031615 C
atom      35.60732923      6.61073658     -1.82324842 C
atom      34.70234387      7.68813755     -1.59466289 C
atom      78.49494191      1.22010924     -2.31635964 C
atom      20.25013844      9.84249681      2.16595445 C
atom      19.80035023      8.49585506      2.29024250 C
atom      98.82866083     19.80417044      2.93338572 C
atom      80.75045054      2.02818049     -1.71847733 C
atom      83.00858887      2.83606461     -1.13097292 C
atom      24.30627646     21.96272945      1.07551221 C
atom      81.20173131     15.76428919     -1.60024467 C
atom      25.20902776      2.03181402      0.83876369 C
atom      83.91242950      3.91336808     -0.89785976 C
atom      22.50221130     20.34672252      1.55474263 C
atom      96.56933845     18.99610005      2.35019549 C
atom      91.59794408      3.64405795      1.07020635 C
atom      88.43320525      5.52939391      0.25991250 C
atom      78.94574050     22.49781480     -2.19591429 C
atom      41.03833294      7.68816038     -3.18885833 C
atom      41.49118409      9.03497381     -3.30208207 C
atom      93.85784686      4.45191569      1.65130699 C
atom      77.59370458      3.91357165     -2.55927974 C
atom      22.95296696     17.92269138      1.43381023 C
atom      41.03848095     19.00033658     -3.18833628 C
atom      97.47281514     12.53205047      2.58387058 C
atom      23.85522756      1.76240644      1.19521683 C
atom      20.70054135      3.64768891      2.04376679 C
atom      45.56703328      9.84274770     -4.31878160 C
atom      42.39696028     11.72809028     -3.52763336 C
atom      25.66057267      3.37841357      0.72079277 C
atom      95.66546262     14.14816216      2.11726606 C
atom      96.56916164     15.22538350      2.35040999 C
atom      80.29913893     22.22846305     -1.83723741 C
atom      81.65331626      3.10551616     -1.48248572 C
atom      80.75047697     20.88182756     -1.71871596 C
atom      23.85499564     20.61608923      1.19448120 C
atom      24.75773124     19.53880511      0.95632244 C
atom      89.78964818      1.48929777      0.60653417 C
atom      89.33750005      2.83598863      0.49092885 C
atom      83.46037824     12.80164051     -1.01404036 C
atom      92.04991879     13.60942196      1.18653254 C
atom      87.98101544      6.87607728      0.14444596 C
atom      81.20176781      4.45212167     -1.60020244 C
atom      86.17261148      4.72146181     -0.31813256 C
atom      39.68025507      7.41880450     -2.84842480 C
atom      91.14573476     12.53211616      0.95458752 C
atom      41.94356249      6.61099911     -3.41541741 C
atom      32.89302346     21.15488544     -1.13595179 C
atom      82.55655783     11.72426972     -1.24748330 C
atom      21.60115049      2.57045752      1.79861688 C
atom      17.55388389      9.30377914      2.92025339 C
atom      46.01901806     14.96094540     -4.42921450 C
atom      84.36423296      6.33746027     -0.78145975 C
atom      31.98836434     22.23228412     -0.90605464 C
atom      85.72047385      6.06808951     -0.43369850 C
atom      29.27527584      2.83999011     -0.21342929 C
atom      29.72743473      4.18653361     -0.32927936 C
atom      89.78947800     12.80147226      0.60705102 C
atom      42.84975906     13.07495703     -3.64041000 C
atom      77.14357108      1.48947941     -2.68153985 C
atom      39.22771976     17.38443833     -2.73473231 C
atom      39.68035143     18.73097750     -2.84812267 C
atom      45.56550810     17.38482149     -4.31981256 C
atom      33.79776366      1.22406756     -1.36522248 C
atom      25.20935772      5.80266589      0.83874973 C
atom      24.75795091      4.45588141      0.95730274 C
atom      77.14327006      5.26016199     -2.68180296 C
atom      41.94397672     14.15240408     -3.41460001 C
atom      42.39647788     15.49898123     -3.52786555 C
atom      91.59785611     11.18547071      1.07061099 C
atom      32.44068224      0.95460866     -1.02096156 C
atom      97.02113967     17.64952992      2.46690407 C
atom      95.21364211      0.41180567      2.00047566 C
atom      93.40574756     13.34007459      1.53508444 C
atom      95.66550722      2.83598298      2.11722596 C
atom      44.66046692     14.69123955     -4.09150297 C
atom      21.15066836      1.22381785      1.92063223 C
atom      98.37680116     17.38020460      2.81694281 C
atom      83.00853965     14.14825957     -1.13070554 C
atom      83.91236808     15.22559058     -0.89779654 C
atom      80.29899110     18.45773262     -1.83738677 C
atom      89.78963729      5.26000677      0.60687161 C
atom      90.24175431      3.91339338      0.72251095 C
atom      15.76011816      7.68769096      3.43751565 C
atom      38.32271504     22.23232029     -2.50683132 C
atom      39.22783164     21.15511628     -2.73421094 C
atom      21.60104948     21.42407473      1.79773046 C
atom      43.30176868      6.88050316     -3.75518159 C
atom      44.20804001     13.34427708     -3.97836837 C
atom      45.11396562     12.26681730     -4.20330922 C
atom      20.25023156     21.15469548      2.16612360 C
atom      87.07678410     13.34014698     -0.08674223 C
atom      87.52893911     11.99352994      0.02892196 C
atom      43.30246842     10.65095334     -3.75384430 C
atom      23.40438493      4.18647141      1.31506790 C
atom      22.95335543      2.83986530      1.43513517 C
atom      20.25023035     17.38395159      2.16556798 C
atom      92.50189601      4.72131315      1.30247179 C
atom      35.60749093      2.83997233     -1.82292989 C
atom      79.39668403     17.38047052     -2.07595942 C
atom      42.84923808      9.30427174     -3.64145567 C
atom      16.20818412      9.03431431      3.30699635 C
atom      31.98850453      3.37867319     -0.90605121 C
atom      31.53617880      2.03188603     -0.79091462 C
atom      86.62471677      7.14542889     -0.20224635 C
atom      79.84786204      4.72146746     -1.95607060 C
atom      39.22770167      6.07227176     -2.73471106 C
atom      81.65326140     14.41765757     -1.48226651 C
atom      84.36422668     10.10812211     -0.78133892 C
atom      19.35094857      3.37837576      2.41602057 C
atom      84.81623305     12.53224452     -0.66540974 C
atom      18.90129023      5.80240590      2.54099415 C
atom      83.46043867      5.26016313     -1.01414237 C
atom      19.35053663     10.91978294      2.41462326 C
atom      46.92515141     13.88321350     -4.65171511 C
atom      46.47313783     12.53583960     -4.53953470 C
atom      36.05987633      0.41601482     -1.93707524 C
atom      14.41720641      7.41825523      3.83302367 C
atom      43.75454742      8.22688211     -3.86812057 C
atom      46.01835144     18.73161802     -4.43332734 C
atom      85.26839405     11.18540949     -0.54940487 C
atom      44.20747891      5.80312724     -3.98120275 C
atom      19.35072425     22.23196244      2.41518856 C
atom      19.35058610     14.69057131      2.41454662 C
atom      78.04434167     21.42051973     -2.43782545 C
atom      37.86988491      5.80284572     -2.39342218 C
atom      37.41737931      4.45610683     -2.27936852 C
atom      41.49090267      5.26423237     -3.30184694 C
atom      46.92579536     10.11139481     -4.65659034 C
atom      97.92485440     22.49746465      2.70028930 C
atom      82.10505365      5.52954480     -1.36480180 C
atom      76.69349724     21.68987314     -2.80502746 C
atom      88.88535528      7.95347945      0.37571847 C
atom      23.40408933      0.41564143      1.31460301 C
atom      22.05166721      0.14635768      1.67641880 C
atom      18.45188393      4.45581416      2.66745867 C
atom      81.20177430     11.99355844     -1.59987575 C
atom      98.82864149     16.03334753      2.93380053 C
atom      92.04985216      6.06801831      1.18643608 C
atom      79.84784675     16.03366411     -1.95618426 C
atom      45.11307691      8.49625002     -4.20744288 C
atom      36.05999656      4.18677509     -1.93724437 C
atom      35.15494420      5.26414766     -1.70882141 C
atom      86.62453029     10.91614500     -0.20227469 C
atom      96.11747759      1.48917887      2.23377859 C
atom      93.85773981     11.99337225      1.65152345 C
atom      97.92479010     14.95595118      2.70048893 C
atom      98.37658377     13.60940489      2.81726203 C
atom      75.79353627      5.52943711     -3.05323791 C
atom      17.55355574     13.07463039      2.92082066 C
atom      43.30195780     18.19268319     -3.75443409 C
atom      30.17960042      1.76254696     -0.44487576 C
atom      29.72752923      0.41589300     -0.32926504 C
atom      78.94576435     14.95637461     -2.19555392 C
atom      32.89296225      6.07199084     -1.13607201 C
atom      33.79765362      4.99473652     -1.36537047 C
atom      88.43322091      9.30010640      0.26015303 C
atom      43.75481450     19.53906221     -3.86706336 C
atom      76.69327354      2.83634534     -2.80457084 C
atom      87.07673138      9.56949881     -0.08662903 C
atom      40.13312673      4.99487588     -2.96167945 C
atom      90.69367479     10.10809136      0.83870519 C
atom      99.28049908     18.45741141      3.05007122 C
atom      79.39662048      6.06827141     -2.07557594 C
atom     102.89550125     15.22503715      3.98370835 C
atom      86.17250383      8.49222576     -0.31783334 C
atom      48.73530542     15.49995646     -5.10488201 C
atom      83.91221444      7.68408172     -0.89758976 C
atom      84.81628269      8.76152593     -0.66527574 C
atom      79.84779622     19.80435825     -1.95648886 C
atom      81.65336608      6.87615021     -1.48218054 C
atom      82.55674546      7.95347565     -1.24748285 C
atom      92.95382102     10.91616882      1.41896935 C
atom      92.95389485      7.14541801      1.41885158 C
atom      43.75478275      4.45620163     -3.86717575 C
atom      99.28055798     22.22804405      3.05025430 C
atom      22.05145475     18.99990851      1.67563527 C
atom      42.39645876      4.18680861     -3.52785838 C
atom      75.34378601      6.87626933     -3.17864252 C
atom      75.79367075     20.61236833     -3.05370332 C
atom      80.75031614     13.34035341     -1.71814861 C
atom      90.24168569      7.68414009      0.72281126 C
atom      90.69385548      6.33735026      0.83856510 C
atom      18.00271154     10.65046821      2.79284193 C
atom      78.04425819      6.33759262     -2.43746977 C
atom      77.59366772      7.68420215     -2.55911712 C
atom      78.49504699     20.07364528     -2.31677841 C
atom      97.92482790     11.18527990      2.70057096 C
atom      99.73251162     20.88155934      3.16665568 C
atom      91.14577161      8.76139532      0.95457244 C
atom      39.68052801      3.64802269     -2.84790681 C
atom     100.63624403     18.18798297      3.39977730 C
atom      47.37877040     11.45836157     -4.76499525 C
atom      17.10492169     15.49872856      3.04892157 C
atom      16.65634208     14.15188532      3.17843650 C
atom      16.65665084      6.61023435      3.17793018 C
atom      17.10493821     11.72798646      3.04893935 C
atom      18.45153039     15.76799351      2.66608212 C
atom      18.90097364     17.11457142      2.53976686 C
atom      13.96961766      6.07154865      3.96780646 C
atom      89.33754449     10.37740334      0.49145006 C
atom      88.88526358     11.72422776      0.37573938 C
atom      20.70032550     18.73057680      2.04224048 C
atom      19.80027901     19.80803577      2.28983213 C
atom      48.28189149     17.92498292     -5.00249036 C
atom      47.83112609      9.03416197     -4.88696862 C
atom      76.24354418      0.41220767     -2.92834582 C
atom      77.59365616     15.22574772     -2.55914041 C
atom      49.19067892      9.30284438     -5.22840283 C
atom      77.59385611     18.99638766     -2.55991383 C
atom      79.39667604     13.60974444     -2.07529276 C
atom      97.47290737      1.21983911      2.58372906 C
atom      94.76176991      5.52928270      1.88427897 C
atom      49.63773405     18.19558699     -5.34889713 C
atom      76.24308547      7.95351506     -2.92853322 C
atom     104.25070475     14.95555368      4.33386246 C
atom      15.31252765     13.88268060      3.57107118 C
atom      78.49482030      8.76147889     -2.31593473 C
atom      19.80059018      0.95449762      2.29089424 C
atom      18.90135855      2.03176067      2.54132169 C
atom      99.73226390     13.34004339      3.16741066 C
atom      41.49140150     20.34714379     -3.30130637 C
atom      33.34530181      3.64803385     -1.25061616 C
atom      34.25014690      2.57064424     -1.47979020 C
atom      76.24331565     19.26570055     -2.92949129 C
atom      16.65663207      2.83970546      3.17958284 C
atom      95.21350546     11.72400217      2.00085497 C
atom      18.45177552     19.53868098      2.66576202 C
atom      73.54856045     19.80437864     -3.68852516 C
atom      76.69315795     14.14852715     -2.80410235 C
atom      18.00256354     18.19178399      2.79245825 C
atom     100.63581035     14.41722066      3.40070094 C
atom      83.00839689     10.37758972     -1.13057157 C
atom      80.29888581      7.14553443     -1.83686869 C
atom      41.94404807      2.84022990     -3.41425783 C
atom      74.89450345      4.45227048     -3.30406961 C
atom      92.50190177      8.49201930      1.30272244 C
atom      11.29260528      9.30263516      4.78285679 C
atom      14.41709631     14.96015622      3.83658655 C
atom      44.66035944      3.37907316     -4.09179979 C
atom      93.40590880      9.56938907      1.53524459 C
atom      50.54074568     17.11858087     -5.57340287 C
atom      46.01803552      7.41952609     -4.43475221 C
atom      45.56523608      6.07278579     -4.32092655 C
atom      94.30977900      6.87608656      1.76785269 C
atom      38.77542996      0.95474519     -2.62049755 C
atom      17.55382649     20.61595477      2.92013904 C
atom      18.00281875     21.96263587      2.79325171 C
atom      17.10524198      4.18654096      3.05016761 C
atom     106.51057049     15.76303462      4.91581598 C
atom      78.49476017     12.53230322     -2.31576313 C
atom      78.94557448     11.18560529     -2.19514104 C
atom      40.58582603      2.57080629     -3.07453129 C
atom     101.54035487     19.26541635      3.63243942 C
atom     101.08843326     20.61227622      3.51611834 C
atom      14.86426975     16.30660885      3.70191688 C
atom      45.11338067     19.80838369     -4.20613136 C
atom      46.47137985     16.30751940     -4.54445561 C
atom      47.82968382     16.57738152     -4.88460497 C
atom      11.74031067     10.64985558      4.65043612 C
atom      78.04434433     17.64977683     -2.43796048 C
atom      47.37641003     19.00135596     -4.77426254 C
atom       9.95579965      9.03238173      5.19649499 C
atom      42.84948323     20.61644439     -3.64050323 C
atom      48.73828337     11.72722719     -5.09914338 C
atom      49.64432783     10.64914146     -5.33040762 C
atom      16.20812608     20.34648804      3.30676738 C
atom     100.18434994     11.99324747      3.28402184 C
atom      16.20829091      5.26371830      3.30847950 C
atom      12.18329141      8.22572124      4.50609952 C
atom      11.73576206      6.87986504      4.64329299 C
atom      74.44586540     20.88168858     -3.43161194 C
atom      38.32260939      3.37869535     -2.50693622 C
atom      16.65645283     17.92239870      3.17704249 C
atom      16.20799703     16.57588338      3.30743097 C
atom      14.86533839     12.53599040      3.70323487 C
atom      15.76043694     11.45869699      3.43852343 C
atom      15.31258236     10.11157620      3.56910814 C
atom      80.29897039     10.91620164     -1.83658913 C
atom     101.53977478     11.72400095      3.63371631 C
atom      95.66547974     10.37739324      2.11743266 C
atom      99.28046605     10.91590104      3.05054058 C
atom     105.15481989     16.03290022      4.56530612 C
atom     101.53986435      0.41178862      3.63341893 C
atom      10.84627000     15.49989488      4.93197366 C
atom      42.84988097      1.76280164     -3.63994843 C
atom      69.97053055     19.26583099     -4.75271139 C
atom      15.75998269     18.99986972      3.43689765 C
atom      40.58593185     21.42454328     -3.07451798 C
atom      79.84760208      8.49217062     -1.95580487 C
atom      13.97079094      9.84206363      3.96733054 C
atom      13.52342061      8.49542728      4.10030041 C
atom      15.76054003      0.14648639      3.43903252 C
atom      82.10497171      9.30026081     -1.36458687 C
atom      80.75032764      9.56959341     -1.71804738 C
atom      46.01877092      3.64880323     -4.43003191 C
atom      46.47099814      4.99539236     -4.54569847 C
atom      44.20808326      2.03210675     -3.97819764 C
atom      69.52515796     20.61329597     -4.88620708 C
atom     104.70257958     13.60883654      4.45134167 C
atom      14.86450882      4.99444675      3.70280605 C
atom      37.87011371      2.03212558     -2.39304360 C
atom      36.51241481      1.76272566     -2.05118514 C
atom      73.99660967      7.14546794     -3.55936824 C
atom     102.44347062      1.48915075      3.86711871 C
atom      17.55383288      1.76246481      2.92188944 C
atom      17.10514263      0.41580456      3.04963866 C
atom      74.89464797      0.68168281     -3.30348198 C
atom      50.09662136      8.22859256     -5.46726780 C
atom      12.62925605      5.80240374      4.37303402 C
atom      51.00361103     10.91699648     -5.66411444 C
atom     103.34747090     17.64915250      4.09787221 C
atom     102.89600225     18.99614327      3.98100287 C
atom       9.07020453     10.10889683      5.48981237 C
atom     102.44362891     16.57198804      3.86626117 C
atom      72.20412706     20.07380881     -4.07949205 C
atom      50.09304391     15.77031296     -5.44484227 C
atom      68.18947979     20.88421356     -5.30370029 C
atom      67.73923596     22.23139904     -5.42721887 C
atom       9.95200925     16.57739316      5.20344810 C
atom      71.30948723     18.99642933     -4.34598881 C
atom      42.39715455      0.41593346     -3.52692079 C
atom      40.13321194      1.22405269     -2.96100957 C
atom      41.03870442      0.14666174     -3.18763376 C
atom      10.39714995      6.61100115      5.05560253 C
atom      46.92486348      2.57101693     -4.65254129 C
atom      75.34399126      3.10573129     -3.17767728 C
atom     101.08785212     16.84140342      3.51665796 C
atom     100.18397309     15.76399220      3.28379351 C
atom      98.37661233      2.29724388      2.81725943 C
atom       7.73647717      9.83652168      5.91228222 C
atom      14.41705211     18.73044146      3.83238097 C
atom       9.51964113     11.45616332      5.36329652 C
atom      48.28327608     14.15269525     -4.98677262 C
atom     108.31560969     14.14478761      5.39212525 C
atom      73.54742240      4.72153540     -3.68670111 C
atom     102.44340057     12.80136632      3.86731262 C
atom     101.99145290     14.14772128      3.75077937 C
atom      51.45553829      8.49859933     -5.82111242 C
atom      13.07719517      3.37897965      4.24279416 C
atom     106.96191466     14.41537779      5.03714556 C
atom     106.05799330     13.33894655      4.80270007 C
atom      47.82923402      5.26513583     -4.88630913 C
atom      48.73486020      4.18770406     -5.10659611 C
atom      97.92478136      3.64378146      2.70062107 C
atom     104.70335491     17.37947797      4.44628710 C
atom      75.34384947     14.41788696     -3.17716833 C
atom      75.34396672     18.18844883     -3.17939593 C
atom      43.30266153     21.96313464     -3.75295125 C
atom      72.65033092      3.64442517     -3.94406335 C
atom      14.41731581      3.64799907      3.83739343 C
atom      52.81335071     12.53355054     -6.07277592 C
atom      52.36106411     18.73421102     -6.06876391 C
atom      51.89398072     17.38969148     -5.92836813 C
atom      65.98302187     20.07832078     -6.04565679 C
atom     101.99148328      2.83551377      3.75080366 C
atom      99.73228333      2.02789006      3.16737687 C
atom     100.18436229      0.68108522      3.28380024 C
atom      74.44532789      2.02826536     -3.42974236 C
atom     103.79945672      1.21987756      4.21688189 C
atom      77.14329341     16.57233957     -2.68202899 C
atom      15.31260098     21.42376375      3.56916627 C
atom     109.21727299     15.22178917      5.62211102 C
atom      47.37602344      7.68911944     -4.77587760 C
atom      48.28145348      6.61273204     -5.00427025 C
atom      48.28286068      2.84050007     -4.98806419 C
atom     101.99212662     10.37725622      3.74973855 C
atom     103.34826995     10.10799933      4.09854619 C
atom      66.40298836     22.50387197     -5.84156255 C
atom     100.63581876      3.10504464      3.40079634 C
atom      75.79338570      9.30018495     -3.05251217 C
atom      51.45290798     12.26445040     -5.75519349 C
atom      65.53197233     21.42823555     -6.16376750 C
atom      13.07706198     14.69113902      4.24228544 C
atom      12.63189400     13.34385967      4.38036451 C
atom      50.09261794      4.45813323     -5.44641665 C
atom      52.35731649     14.95780265     -5.98683106 C
atom      97.02117045     10.10809484      2.46724067 C
atom      78.04409404     10.10835322     -2.43687455 C
atom      51.00004916     14.68994063     -5.65448810 C
atom      49.63730174      6.88342882     -5.35056789 C
atom      75.79358407     16.84160151     -3.05355218 C
atom      53.26644899     13.87234176     -6.17822335 C
atom      13.96944470     17.38372868      3.96705432 C
atom      15.31275515      2.57050433      3.57196849 C
atom     103.79933766     12.53212762      4.21721314 C
atom      13.07792499     10.91967026      4.23938685 C
atom      13.52432942     12.26660181      4.10604362 C
atom      12.18346769     15.76841565      4.51375319 C
atom      96.11728223      5.25995137      2.23392088 C
atom      96.56915581      3.91321125      2.35053669 C
atom      71.75656832     21.42067740     -4.20877591 C
atom      67.30615488     19.80622375     -5.59997673 C
atom      73.99687479     22.22875692     -3.55798331 C
atom       8.61591515      4.99838566      5.62749931 C
atom      94.76159191      9.30004844      1.88435904 C
atom      72.65167067     22.49830315     -3.94435343 C
atom      51.91130878      9.84436579     -5.91648914 C
atom       7.71495303     17.38863105      5.88744252 C
atom      45.11403851      0.95460509     -4.20300646 C
atom      45.56731101     21.15487490     -4.31774360 C
atom      44.66146564     22.23246502     -4.09111085 C
atom      73.99684212     18.45765020     -3.56027888 C
atom      46.47312808      1.22358228     -4.53961996 C
atom      53.72721622     11.46973175     -6.32150203 C
atom      10.40577338     14.15265033      5.08058126 C
atom     100.18393835      4.45181939      3.28403602 C
atom      65.10650273     18.99481064     -6.35285770 C
atom      73.09906575      2.29770606     -3.81343770 C
atom     106.96356925     18.18770524      5.02045988 C
atom     107.41475182     16.84044481      5.14210523 C
atom      68.17507836      2.02871021     -5.26991492 C
atom      97.47315082      8.76130313      2.58387059 C
atom      52.79073983     16.31021671     -6.13294695 C
atom      12.18352840      4.45622354      4.51409068 C
atom     103.80023293     20.07370445      4.21285462 C
atom     101.99218620     21.68945058      3.74923623 C
atom     104.25234887     11.18552751      4.33239596 C
atom      50.09699942     19.54073230     -5.46597126 C
atom      95.21353618      7.95332826      2.00083121 C
atom       9.95196844      5.26524601      5.20345814 C
atom      11.29635258     13.07440670      4.79841112 C
atom      10.85212853     11.72696299      4.93562578 C
atom      73.09897609      6.06797341     -3.81719175 C
atom      50.99971742      3.37776396     -5.65572941 C
atom      10.84625435      4.18773443      4.93208130 C
atom      74.44549832      9.56951528     -3.43023735 C
atom      73.54821836      8.49219580     -3.68720788 C
atom      99.73243787      9.56942198      3.16702707 C
atom       9.50502827      7.68725757      5.32934471 C
atom      14.86549627      1.22379523      3.70388144 C
atom      74.89446198     15.76442432     -3.30399049 C
atom     103.34841910     21.42019705      4.09779715 C
atom      51.45580752     19.81077273     -5.82020986 C
atom      71.30660696      3.91355430     -4.33772991 C
atom      54.63096665     14.13480469     -6.48789849 C
atom     105.15682137     19.80455858      4.55947332 C
atom     105.60790863     18.45718219      4.67542681 C
atom     108.77429981     12.79968381      5.51173789 C
atom      13.97077210     21.15423429      3.96724936 C
atom      65.93862158      1.22497301     -5.94952551 C
atom      46.92605250     21.42355973     -4.65566126 C
atom      47.37879440      0.14611537     -4.76478072 C
atom     102.89543751      3.91288851      3.98386597 C
atom     101.08835086      9.30013966      3.51658818 C
atom      72.20262494     12.53275255     -4.07169894 C
atom      70.85965184      5.25972226     -4.47505773 C
atom       7.27268425      8.49104117      6.02222537 C
atom       8.16431192      7.41831585      5.73960419 C
atom      76.69321852     10.37767810     -2.80393859 C
atom      69.07766420     18.18763349     -5.02772880 C
atom     106.51237778     11.99392057      4.91708191 C
atom      98.82860143      8.49201648      2.93375286 C
atom      50.54031845      5.80640463     -5.57497755 C
atom      53.27165233     10.11713384     -6.26566750 C
atom      67.74542591     18.45639662     -5.45377394 C
atom      65.52563628     17.64351561     -6.16954841 C
atom      76.24323221     11.72439743     -2.92734882 C
atom      77.14332637     12.80165724     -2.68081666 C
atom     108.77030521     16.57008657      5.49083752 C
atom      66.83178206      2.29764440     -5.67174034 C
atom      66.85262137     17.37723739     -5.72649321 C
atom       7.71496102      6.07646516      5.88758256 C
atom       6.37115152     17.12485079      6.29853353 C
atom      70.85906071     12.80241767     -4.46582803 C
atom      10.39719443     17.92312223      5.05548441 C
atom      13.52442557      0.95438840      4.10646388 C
atom      12.63201990      2.03169233      4.38076433 C
atom      10.40574489      2.84048842      5.08065453 C
atom      54.61661812     17.91219859     -6.68156766 C
atom       8.61594236     16.31055059      5.62747960 C
atom      72.20373245      8.76161104     -4.07798913 C
atom      74.44509315     13.34043332     -3.42884965 C
atom      74.89430730     11.99384361     -3.30230848 C
atom      52.36078162      7.42203750     -6.06973130 C
atom     110.13113746     12.52961538      5.87373570 C
atom      51.89363696      6.07751208     -5.92963245 C
atom     106.96194258      3.10328960      5.03706787 C
atom      47.83152339     20.34638056     -4.88569890 C
atom      73.99644311     10.91656509     -3.55652428 C
atom      97.02109041      6.33736111      2.46722374 C
atom      96.56927365      7.68393187      2.35057116 C
atom       5.04824654      9.29073929      6.73322660 C
atom       8.16429134     18.73047480      5.73939326 C
atom       9.50499963     18.99936974      5.32906052 C
atom      72.65121970     11.18608861     -3.94269743 C
atom     106.05807581      2.02686593      4.80226483 C
atom      72.20303994      1.22055803     -4.07308405 C
atom       8.63818620     12.53408200      5.66554595 C
atom       9.07655881     13.88387835      5.51632058 C
atom      48.73824415      0.41504941     -5.09935739 C
atom      73.09878310     13.60987764     -3.81250542 C
atom       8.18536085      3.65080184      5.79459429 C
atom      49.18858127      1.76205816     -5.20736438 C
atom      50.54813718      2.03063985     -5.53626484 C
atom      99.28043342      7.14525242      3.05044536 C
atom      69.06915518      3.10493855     -5.00251602 C
atom      68.62288077      4.45064980     -5.14698884 C
atom      51.91143549     21.15655925     -5.91616382 C
atom      64.20390959     21.70616534     -6.60049238 C
atom      69.51907263      5.52819452     -4.88211322 C
atom      64.62102901     16.56233902     -6.40895464 C
atom      50.54840124     13.34280040     -5.53539763 C
atom      49.18882525     13.07420058     -5.20654688 C
atom      98.82860769      4.72117686      2.93404357 C
atom      98.37675338      6.06804079      2.81726103 C
atom      71.75567308     17.64911830     -4.21163485 C
atom      68.62676278      0.68361140     -5.14018060 C
atom      51.45272853      0.95227231     -5.75576013 C
atom      63.80035579     19.26487676     -6.83121594 C
atom      69.07739899      6.87546035     -5.02679603 C
atom       5.92564195      8.22015234      6.41448988 C
atom      53.72710524      0.15756365     -6.32183896 C
atom      72.65015358     14.95658923     -3.94359790 C
atom       7.27264969     19.80321538      6.02195994 C
atom     104.70258085      2.29668757      4.45111317 C
atom     110.56854402     14.95067816      5.98477413 C
atom     111.03502298     13.60615701      6.12743680 C
atom      69.96605236     11.72553366     -4.73494737 C
atom      52.35702974      3.64564076     -5.98790236 C
atom      55.95999095     10.69696939     -6.99082863 C
atom       9.07649737      2.57169499      5.51625177 C
atom      49.19102157     20.61498530     -5.22734349 C
atom      54.13719931     16.57865593     -6.48936099 C
atom      11.29641794      1.76228687      4.79858555 C
atom      67.28406512     16.02961769     -5.56215105 C
atom     105.60856537     10.91670521      4.68038675 C
atom      53.27174304     21.42934103     -6.26559901 C
atom      52.81318493      1.22140822     -6.07338599 C
atom       7.31760061     12.26201402      6.11905587 C
atom       8.18540421     14.96297232      5.79465086 C
atom      13.52326691     19.80760280      4.09981146 C
atom      70.41547370     21.69048788     -4.60828590 C
atom     103.80004259      8.76150947      4.21367275 C
atom     101.54025210      7.95327169      3.63296084 C
atom     105.15658756      8.49235692      4.56043408 C
atom     106.06068853      9.56979830      4.79223655 C
atom     106.51256720      0.68180355      4.91630265 C
atom      49.64436232     21.96132693     -5.33035019 C
atom      51.00365558     22.22921111     -5.66422184 C
atom      66.38159277      3.63944418     -5.81723823 C
atom      73.09913822     17.38012292     -3.81771321 C
atom      73.54739589     16.03368306     -3.68669099 C
atom     107.86972468     11.72549002      5.26735737 C
atom      12.62915153     17.11459115      4.37245197 C
atom      55.08887867     11.75428924     -6.64273962 C
atom      71.30910281      7.68427800     -4.34477780 C
atom      71.75549388      6.33696061     -4.21101751 C
atom     104.25065479      3.64339782      4.33391847 C
atom     102.89585650      7.68394140      3.98165772 C
atom       6.86078478     14.69673313      6.24504443 C
atom     110.58639358     11.18378721      5.97183331 C
atom       5.95713679     15.77802399      6.48786291 C
atom     103.34735241      6.33695279      4.09840950 C
atom     102.44353108      5.25982131      3.86661700 C
atom       7.73639583     21.14870741      5.91192121 C
atom      53.71492970     19.00099801     -6.44957780 C
atom      70.41064501     14.14828031     -4.59976207 C
atom       5.45019125      6.88249034      6.53436341 C
atom      52.79045521      4.99805187     -6.13402833 C
atom     101.08776940      5.52924654      3.51701486 C
atom     100.63616085      6.87583003      3.40020352 C
atom     109.67613811     17.65041777      5.70577752 C
atom     111.94490770     10.91115537      6.32832602 C
atom       5.45019194     18.19464738      6.53424140 C
atom       6.44244036     13.34538631      6.43069874 C
atom     104.25255937     22.49771211      4.33162770 C
atom      55.08884156      0.44216457     -6.64304383 C
atom      53.71474565      7.68884635     -6.45019879 C
atom      70.41091036      2.83612461     -4.60067801 C
atom      70.85966364     16.57189977     -4.47513990 C
atom      71.30644494     15.22573015     -4.33731446 C
atom      63.36517669     20.62516802     -6.97360731 C
atom     105.60882324     22.22891206      4.67947554 C
atom     106.06094312     20.88199445      4.79129336 C
atom       3.68575878      9.01923449      7.08613930 C
atom     107.86995973      0.41325973      5.26651736 C
atom      54.16731389      9.04515369     -6.56153092 C
atom      54.16742722     20.35729373     -6.56124314 C
atom      68.62624424     11.99578726     -5.13836578 C
atom      71.75607016     10.10847971     -4.20699175 C
atom       6.37113818      5.81268573      6.29860238 C
atom      70.85949455      1.49025232     -4.46728640 C
atom      69.96663417      0.41333665     -4.73680170 C
atom      13.07799210     22.23185409      4.23952948 C
atom      11.73565619     18.19205803      4.64275782 C
atom      12.18308888     19.53793319      4.50545774 C
atom      63.71148433      0.42540068     -6.65194740 C
atom     105.15481860      4.72065486      4.56552901 C
atom      62.73928157     14.41037695     -6.80304344 C
atom      10.85208904      0.41482973      4.93550602 C
atom       9.07006803     21.42106299      5.48919105 C
atom       9.95560279     20.34450477      5.19582343 C
atom     111.46420134     16.03013922      6.19431717 C
atom       9.51948677      0.14395162      5.36295639 C
atom       8.63809268      1.22188852      5.66534811 C
atom       7.31750050      0.94980708      6.11889562 C
atom      66.38155576     14.95160859     -5.81718755 C
atom      54.13700112      5.26650551     -6.49012561 C
atom     112.83933082     11.98308834      6.62845857 C
atom      69.51913864     16.84037256     -4.88240386 C
atom      55.59086236     13.09145519     -6.68985961 C
atom     112.40006186      9.55858204      6.38643600 C
atom     109.22534455     18.99755406      5.58328165 C
atom     107.86789164     19.26615671      5.24570598 C
atom     108.31570780      2.83259721      5.39166196 C
atom      65.03581038      3.90331755     -6.22183981 C
atom       6.86703407     22.22424991      6.23910659 C
atom       5.95710361      4.46585313      6.48783575 C
atom      64.58997053      1.49596717     -6.33641812 C
atom      54.61646224      6.60005746     -6.68214391 C
atom     107.86780861      7.95404053      5.24625371 C
atom      69.97012503      7.95367271     -4.75137317 C
atom      53.26623793      2.56019461     -6.17902140 C
atom       4.62806826     15.51504813      6.91883575 C
atom     106.96345375      6.87560971      5.02108664 C
atom     111.48737944      8.49471199      6.13329400 C
atom      68.17475402     13.34088572     -5.26885639 C
atom      66.83158659     13.60981210     -5.67118147 C
atom     104.70323568      6.06723383      4.44683239 C
atom     105.60772262      7.14497383      4.67617706 C
atom       2.86657821     10.09274289      7.48327756 C
atom      55.95995793     22.00910810     -6.99086332 C
atom      65.03580403     15.21548412     -6.22185825 C
atom      68.62285845     15.76280567     -5.14690974 C
atom      69.06895175     14.41709597     -5.00178726 C
atom     108.32268868     10.37910396      5.37245403 C
atom     107.41803255      9.30102525      5.13563034 C
atom      60.61370386     17.40723956     -7.56921586 C
atom      11.29237712     20.61483999      4.78223507 C
atom      11.74020844     21.96206512      4.65027154 C
atom      61.60144065     18.43704796     -7.52417413 C
atom      64.11401467     14.14574077     -6.45478049 C
atom       5.13804511     13.07575306      6.91465199 C
atom     106.51051656      4.45098811      4.91633994 C
atom       4.70292270     11.71526187      7.05752686 C
atom      55.59075354      1.77934079     -6.69028955 C
atom      54.63080327      2.82267327     -6.48852264 C
atom       3.67142179     16.57967786      7.07409700 C
atom      62.05813359     20.90526901     -7.43378276 C
atom      62.34843918      0.69684579     -7.00291512 C
atom     111.03152340     17.38255121      6.04580119 C
atom     107.41469288      5.52836417      5.14256103 C
atom       6.86705098     10.91205382      6.23932842 C
atom       5.54073487     10.63436509      6.68152651 C
atom      69.52467882      9.30113579     -4.88452269 C
atom      70.41494599     10.37827910     -4.60638760 C
atom     109.22532391      7.68540250      5.58351516 C
atom      55.01902635     15.48269031     -6.64091749 C
atom      68.18901284      9.57206186     -5.30210540 C
atom     110.12866256      8.76378386      5.80819924 C
atom     109.68002606     10.11120543      5.71434690 C
atom       3.12753971      7.68785206      7.08055185 C
atom       4.07631641      6.61779981      6.88546294 C
atom      55.01888240      4.17055483     -6.64150936 C
atom      62.91556195     18.17152936     -7.08251873 C
atom      63.29076437     16.82535173     -6.83601193 C
atom      64.11405801      2.83357876     -6.45492393 C
atom      67.74512714      7.14424087     -5.45274846 C
atom      64.62099382      5.25017506     -6.40882240 C
atom       5.54069742     21.94650632      6.68142339 C
atom     111.03162392      6.07039964      6.04547553 C
atom      65.93837203     12.53717093     -5.94879282 C
atom      67.73866968     10.91924259     -5.42532335 C
atom     111.93978733      7.15588929      6.24138773 C
atom      67.30578416      8.49407369     -5.59867173 C
atom     109.68015977     21.42337166      5.71368470 C
atom       4.25334708     14.16898312      7.16694939 C
atom     110.12870639     20.07594371      5.80782489 C
atom     111.48739715     19.80686611      6.13299491 C
atom      66.85241731      6.06509740     -5.72583433 C
atom      67.28400875      4.71747168     -5.56196087 C
atom     114.17884326     11.70170311      7.04137733 C
atom      61.52908014     22.24757602     -7.39934155 C
atom     111.93974209     18.46804411      6.24142497 C
atom       3.67142801      5.26751879      7.07419734 C
atom      64.58986540     12.80811159     -6.33606793 C
atom     109.21741540      3.90956038      5.62159465 C
atom       4.07631614     17.92995730      6.88534871 C
atom     108.77036294      5.25789504      5.49080291 C
atom     109.67618743      6.33826575      5.70561939 C
atom      65.52548364      6.33139077     -6.16902957 C
atom       5.92563831     19.53229982      6.41432001 C
atom     113.76038312      9.27394571      6.71362005 C
atom       4.62806094      4.20288145      6.91888259 C
atom     114.63031473     10.33125424      7.06483980 C
atom     112.38713435     13.33935860      6.51493937 C
atom     110.56874808      3.63848338      5.98405273 C
atom      62.33405568     15.76070564     -6.99079216 C
atom      60.96579657     16.04392039     -7.29696679 C
atom     107.41820759     20.61316134      5.13483739 C
atom     108.32286001     21.69126625      5.37161762 C
atom       5.13802778      1.76359894      6.91460129 C
atom      62.33408779      4.44853574     -6.99097201 C
atom       4.70296081      0.40308878      7.05744887 C
atom       4.25333946      2.85681734      7.16696149 C
atom      66.40267155     11.19166827     -5.84030905 C
atom     110.58651662     22.49598568      5.97103048 C
atom      55.50844466      9.32662075     -6.96894064 C
atom       6.86073640      3.38456123      6.24495916 C
atom       6.44237690      2.03321898      6.43057802 C
atom       2.30327315     16.29642937      7.38059612 C
atom      63.71141600     11.73755481     -6.65174399 C
atom     112.40012918     20.87073386      6.38595685 C
atom     111.94505846     22.22333296      6.32767350 C
atom       1.95109700     14.93309975      7.65277167 C
atom     113.69022101      5.54549632      6.71226999 C
atom     113.30283617      6.89336976      6.55734964 C
atom       3.39598049     11.43507631      7.51831708 C
atom       2.93910701     13.90333876      7.60871724 C
atom     112.80898477     15.76167360      6.55723063 C
atom       5.04824743     20.60287218      6.73310212 C
atom      62.73930319      3.09821445     -6.80317150 C
atom      61.79026737      2.02821857     -6.99768699 C
atom     111.03525588      2.29396467      6.12662757 C
atom     110.13133391      1.21743410      5.87288541 C
atom     108.77447030      1.48749246      5.51097200 C
atom      63.80061241      7.95254241     -6.83193621 C
atom      65.10636919      7.68272573     -6.35234005 C
atom      65.98276047      8.76617609     -6.04467528 C
atom      63.29083788      5.51315617     -6.83627080 C
atom      55.50849679     20.63873941     -6.96879308 C
atom       3.39593692      0.12287412      7.51817438 C
atom     114.26200337      7.93672209      6.76264585 C
atom     111.46435387      4.71797150      6.19373461 C
atom     112.80912431      4.44950891      6.55669214 C
atom     113.69012996     16.85765390      6.71256589 C
atom       2.86662226     21.40494462      7.48308369 C
atom      63.36540835      9.31295610     -6.97404663 C
atom     113.28780546     14.42813027      6.75113490 C
atom      64.20396197     10.39390825     -6.60037220 C
atom      65.53178972     10.11606991     -6.16297475 C
atom      62.34849406     12.00899775     -7.00283579 C
atom      61.79026382     13.34036280     -6.99754371 C
atom     114.17898403      0.38949505      7.04074286 C
atom      61.52911379     10.93544151     -7.39937429 C
atom       2.93910103      2.59115080      7.60870753 C
atom     113.30278674     18.20551706      6.55740422 C
atom     114.26200366     19.24887119      6.76245103 C
atom      62.91573333      6.85928653     -7.08308706 C
atom     113.76041540     20.58609176      6.71319854 C
atom     112.83944376      0.67093614      6.62774064 C
atom     112.38732354      2.02719850      6.51417376 C
atom     113.28796129      3.11596196      6.75050158 C
atom     114.63034558     21.64346719      7.06429495 C
atom      62.05828041      9.59317331     -7.43400097 C
atom      61.60151904      7.12491637     -7.52442878 C
atom      60.61373763      6.09513167     -7.56930293 C
atom      60.96581820      4.73178156     -7.29711646 C
atom       1.95110629      3.62092081      7.65279330 C
atom       2.30328655      4.98426182      7.38069979 C
atom      61.23959637     19.79007809     -7.76325611 C
atom      61.23963318      8.47802161     -7.76321034 C
atom      55.98022100      6.84398511     -7.08817608 C
atom     114.65015953     14.18422680      7.16229578 C
atom      59.92249231     20.06286826     -8.07337802 C
atom       2.57695612     12.55015247      7.84725387 C
atom       1.25925631     12.27745555      8.15557647 C
atom      55.98029246     18.15610897     -7.08788635 C
atom      56.38745213     19.53455607     -7.30294427 C
atom       3.68577528     20.33138069      7.08598987 C
atom       3.12753931     19.00001031      7.08040385 C
atom      59.95831826     14.99000728     -7.26891468 C
atom      59.92250924      8.75077664     -8.07323829 C
atom      59.95831358      3.67787775     -7.26907301 C
atom       1.29578711      6.03814708      7.35172947 C
atom     114.65026517      2.87203202      7.16179506 C
atom     115.05704562      1.49358346      7.37778064 C
atom       1.29577446     17.35030929      7.35160280 C
atom     115.97528508     21.31395782      7.43569506 C
atom       2.57693052      1.23795505      7.84712929 C
atom       0.74265638     22.28195420      8.06573251 C
atom       1.46975668     21.15164828      7.71006651 C
atom      56.34597494     15.73756921     -6.95643009 C
atom     116.62680336     20.02130823      7.30516803 C
atom     115.67260965     18.95338249      7.03418886 C
atom      57.00241918     13.38694552     -6.95721499 C
atom      59.40602533     10.05845131     -7.98441811 C
atom     115.01603414      5.29063854      7.03263358 C
atom      56.34590192      4.42544025     -6.95676408 C
atom      56.38740641      8.22245071     -7.30309093 C
atom     115.01596835     16.60280730      7.03285594 C
atom       1.25920187      0.96522869      8.15536685 C
atom     115.67260846      7.64122982      7.03436801 C
atom      59.40600509     21.37055558     -7.98445910 C
atom      57.30591669     22.33867280     -7.35846090 C
atom      60.36103631     13.59558081     -7.18042557 C
atom     115.05696258     12.80578111      7.37830685 C
atom      60.13257277     11.18874278     -7.62765080 C
atom      57.95715135      1.00695213     -7.22655862 C
atom      57.00233023      2.07481500     -6.95755048 C
atom      57.30589389     11.02650274     -7.35841545 C
atom       0.74263180     10.96978586      8.06598692 C
atom     115.97526559     10.00177523      7.43611585 C
atom      59.43680374     12.43257509     -7.34597807 C
atom      57.95724714     12.31914888     -7.22648085 C
atom      60.13250004     22.50090192     -7.62767039 C
atom       1.46974231      9.83948149      7.71028129 C
atom     116.62679242      8.70913818      7.30544811 C
atom       0.56867621     14.55610147      7.80091259 C
atom       0.56867521      3.24390807      7.80079896 C
atom      57.35008091      3.42929919     -7.04930129 C
atom     116.70144624     22.39953891      7.89322977 C
atom      58.03287716     21.25299129     -7.81440636 C
atom      57.35013484     14.74142615     -7.04904274 C
atom     116.70147409     11.08734735      7.89362093 C
atom     116.93368744     15.52917282      7.53349009 C
atom     115.51595969     15.30900717      7.28995009 C
atom       1.69849543      7.43257062      7.26319031 C
atom       0.77429005      8.59572463      7.42743410 C
atom     116.93370737      4.21699385      7.53335306 C
atom     115.51602810      3.99681988      7.28964172 C
atom      60.36104291      2.28343867     -7.18064693 C
atom      59.43683312      1.12037539     -7.34597819 C
atom      59.23158862      6.47215665     -7.71921738 C
atom       0.77429729     19.90789136      7.42722375 C
atom       1.69848778     18.74473124      7.26300608 C
atom      59.23157027     17.78425698     -7.71925833 C
atom      58.03287756      9.94088376     -7.81442112 C
atom     116.32583048     12.46307664      7.85057020 C
atom       0.22448566     13.22000698      8.04647912 C
atom      58.88776172      7.80812507     -7.96577506 C
atom      57.65723493      8.56525701     -7.77221639 C
atom     116.01995275      6.28677265      7.12769667 C
atom     117.27012332      5.58782342      7.38544861 C
atom      56.84648957      5.71923205     -7.21270258 C
atom      56.84652682     17.03134365     -7.21250844 C
atom      58.88774269     19.12022323     -7.96586886 C
atom      57.65722822     19.87736131     -7.77220502 C
atom     117.27010681     16.89998905      7.38542685 C
atom     116.01992434     17.59893010      7.12769949 C
atom       0.22447166      1.90782508      8.04624605 C
atom     116.32586605      1.15083204      7.85018687 C
atom      58.60090516     15.44035568     -7.30420630 C
atom      58.26466545     16.81114181     -7.45295405 C
atom      58.26466698      5.49903621     -7.45298653 C
atom      58.60088889      4.12823712     -7.30431257 C


==> anc/geometry.in.029_45678.v1.2D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    120.00163683      0.00000000      0.00000000
lattice_vector      0.00000000     13.75868838      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
atom      87.09732439      8.96143587      0.00000000 C
  constrain_relaxation z
atom      89.40010803      9.84917157      0.00000000 C
  constrain_relaxation z
atom      90.29540588     10.95890140      0.00000000 C
  constrain_relaxation z
atom      29.78155047     10.81705904      0.00000000 C
  constrain_relaxation z
atom      30.67683870      9.70733244      0.00000000 C
  constrain_relaxation z
atom      85.68983177      9.18343526      0.00000000 C
  constrain_relaxation z
atom      89.91160726      8.51783554      0.00000000 C
  constrain_relaxation z
atom      30.16532640      8.37599526      0.00000000 C
  constrain_relaxation z
atom      28.75783225      8.15399721      0.00000000 C
  constrain_relaxation z
atom      91.70288664     10.73689040      0.00000000 C
  constrain_relaxation z
atom      91.31910352      8.29583324      0.00000000 C
  constrain_relaxation z
atom      91.83059937      6.96449607      0.00000000 C
  constrain_relaxation z
atom      30.29306984     12.14839581      0.00000000 C
  constrain_relaxation z
atom      27.86254069      9.26373331      0.00000000 C
  constrain_relaxation z
atom      28.37406308     10.59505999      0.00000000 C
  constrain_relaxation z
atom      90.93528526      5.85475604      0.00000000 C
  constrain_relaxation z
atom      89.01629872      7.40810075      0.00000000 C
  constrain_relaxation z
atom      92.21440987      9.40555591      0.00000000 C
  constrain_relaxation z
atom      87.99261305     10.07117180      0.00000000 C
  constrain_relaxation z
atom      93.23808635      6.74247653      0.00000000 C
  constrain_relaxation z
atom      27.47877349     11.70479483      0.00000000 C
  constrain_relaxation z
atom      87.48109960     11.40251253      0.00000000 C
  constrain_relaxation z
atom      86.07360803     11.62451044      0.00000000 C
  constrain_relaxation z
atom      26.45504117      9.04175512      0.00000000 C
  constrain_relaxation z
atom      25.94351504      7.71043484      0.00000000 C
  constrain_relaxation z
atom      85.17833150     10.51477005      0.00000000 C
  constrain_relaxation z
atom      93.62190521      9.18354250      0.00000000 C
  constrain_relaxation z
atom      87.60880446      7.63009495      0.00000000 C
  constrain_relaxation z
atom      29.39777220     13.25812795      0.00000000 C
  constrain_relaxation z
atom      94.13340727      7.85221289      0.00000000 C
  constrain_relaxation z
atom      85.94582288      1.63819006      0.00000000 C
  constrain_relaxation z
atom      86.45735971      0.30686766      0.00000000 C
  constrain_relaxation z
atom      31.06063119      7.26626343      0.00000000 C
  constrain_relaxation z
atom      85.56206350     12.95583551      0.00000000 C
  constrain_relaxation z
atom      92.59818948     11.84660863      0.00000000 C
  constrain_relaxation z
atom      87.86487044      0.08488414      0.00000000 C
  constrain_relaxation z
atom      29.90927089      0.83077383      0.00000000 C
  constrain_relaxation z
atom      88.37639651     12.51224410      0.00000000 C
  constrain_relaxation z
atom      88.76016974      1.19461519      0.00000000 C
  constrain_relaxation z
atom      88.24865606      2.52594815      0.00000000 C
  constrain_relaxation z
atom      84.53830357      1.86015057      0.00000000 C
  constrain_relaxation z
atom      86.84115112      2.74792575      0.00000000 C
  constrain_relaxation z
atom      89.52778898      6.07675220      0.00000000 C
  constrain_relaxation z
atom      89.78388655     12.29023924      0.00000000 C
  constrain_relaxation z
atom      92.08666725     13.17794570      0.00000000 C
  constrain_relaxation z
atom      90.67917466     13.39996248      0.00000000 C
  constrain_relaxation z
atom      86.32964711      4.07925680      0.00000000 C
  constrain_relaxation z
atom      83.38706552      8.29568696      0.00000000 C
  constrain_relaxation z
atom      84.79454359      8.07368531      0.00000000 C
  constrain_relaxation z
atom      84.15454967     13.17781117      0.00000000 C
  constrain_relaxation z
atom      83.64296442      0.75041773      0.00000000 C
  constrain_relaxation z
atom      92.98194561      0.52898100      0.00000000 C
  constrain_relaxation z
atom      32.08433789      9.92934317      0.00000000 C
  constrain_relaxation z
atom      86.71349352      6.52034169      0.00000000 C
  constrain_relaxation z
atom      85.30600083      6.74231978      0.00000000 C
  constrain_relaxation z
atom      84.02679110      3.19147884      0.00000000 C
  constrain_relaxation z
atom      95.54090464      7.63020117      0.00000000 C
  constrain_relaxation z
atom      30.93294931      3.49384018      0.00000000 C
  constrain_relaxation z
atom      31.31677103      1.05277175      0.00000000 C
  constrain_relaxation z
atom      23.25699126     11.03923961      0.00000000 C
  constrain_relaxation z
atom      82.23540978      0.97233745      0.00000000 C
  constrain_relaxation z
atom      26.83882828      6.60068534      0.00000000 C
  constrain_relaxation z
atom      29.01396289      1.94050970      0.00000000 C
  constrain_relaxation z
atom      96.43624471      8.73991426      0.00000000 C
  constrain_relaxation z
atom      31.82827229      2.38411072      0.00000000 C
  constrain_relaxation z
atom      90.16766398      0.97261196      0.00000000 C
  constrain_relaxation z
atom      82.87559624      9.62702571      0.00000000 C
  constrain_relaxation z
atom      87.22497116      5.18899692      0.00000000 C
  constrain_relaxation z
atom      83.77083011     10.73676148      0.00000000 C
  constrain_relaxation z
atom      95.92469698     10.07123604      0.00000000 C
  constrain_relaxation z
atom      25.55975932     10.15147951      0.00000000 C
  constrain_relaxation z
atom      94.00566890     11.62458348      0.00000000 C
  constrain_relaxation z
atom      94.51722609     10.29325170      0.00000000 C
  constrain_relaxation z
atom      29.52545413      3.27185104      0.00000000 C
  constrain_relaxation z
atom      27.99028133     13.03613379      0.00000000 C
  constrain_relaxation z
atom      24.53601137      7.48847639      0.00000000 C
  constrain_relaxation z
atom      81.72386631      2.30364855      0.00000000 C
  constrain_relaxation z
atom      92.47044327      1.86032294      0.00000000 C
  constrain_relaxation z
atom      32.46811925      7.48827626      0.00000000 C
  constrain_relaxation z
atom      84.92213220      4.30121581      0.00000000 C
  constrain_relaxation z
atom      32.59586618     11.26068028      0.00000000 C
  constrain_relaxation z
atom      83.25925241     12.06808386      0.00000000 C
  constrain_relaxation z
atom      82.61927000      3.41340604      0.00000000 C
  constrain_relaxation z
atom      32.97962670      8.81961805      0.00000000 C
  constrain_relaxation z
atom      28.24632652      6.82265971      0.00000000 C
  constrain_relaxation z
atom      96.05236520      6.29883884      0.00000000 C
  constrain_relaxation z
atom      24.15226540      9.92950761      0.00000000 C
  constrain_relaxation z
atom      30.54913278      5.93491607      0.00000000 C
  constrain_relaxation z
atom      91.44676970      4.52341614      0.00000000 C
  constrain_relaxation z
atom      34.89865340     10.37299005      0.00000000 C
  constrain_relaxation z
atom      97.84374273      8.51790398      0.00000000 C
  constrain_relaxation z
atom      35.28240417      7.93193062      0.00000000 C
  constrain_relaxation z
atom      34.38711487      9.04165287      0.00000000 C
  constrain_relaxation z
atom      81.85172917     12.29005232      0.00000000 C
  constrain_relaxation z
atom     100.14660162      9.40562088      0.00000000 C
  constrain_relaxation z
atom      23.64069503      8.59821522      0.00000000 C
  constrain_relaxation z
atom      27.22264629      4.15961359      0.00000000 C
  constrain_relaxation z
atom      31.70055527     12.37040097      0.00000000 C
  constrain_relaxation z
atom      96.82003597     11.18092812      0.00000000 C
  constrain_relaxation z
atom      26.32733397      5.26935732      0.00000000 C
  constrain_relaxation z
atom      92.85425925      4.30140300      0.00000000 C
  constrain_relaxation z
atom      34.13110509      1.49638148      0.00000000 C
  constrain_relaxation z
atom      94.38941875      0.30693912      0.00000000 C
  constrain_relaxation z
atom      80.57290375      8.73930876      0.00000000 C
  constrain_relaxation z
atom      81.46810645      9.84904825      0.00000000 C
  constrain_relaxation z
atom      27.60647695      1.71852344      0.00000000 C
  constrain_relaxation z
atom      80.95648776     11.18032271      0.00000000 C
  constrain_relaxation z
atom      34.77090595      6.60056429      0.00000000 C
  constrain_relaxation z
atom      82.49178276      7.18591950      0.00000000 C
  constrain_relaxation z
atom      79.42085129      1.41575605      0.00000000 C
  constrain_relaxation z
atom      29.14163377      5.71292811      0.00000000 C
  constrain_relaxation z
atom      28.63014179      4.38159150      0.00000000 C
  constrain_relaxation z
atom      34.00336014     11.48269801      0.00000000 C
  constrain_relaxation z
atom      94.90094497     12.73429072      0.00000000 C
  constrain_relaxation z
atom      80.31632990      2.52553221      0.00000000 C
  constrain_relaxation z
atom      89.14396764      3.63567648      0.00000000 C
  constrain_relaxation z
atom      88.63247360      4.96701435      0.00000000 C
  constrain_relaxation z
atom      84.41067763      5.63256130      0.00000000 C
  constrain_relaxation z
atom      83.00318992      5.85453091      0.00000000 C
  constrain_relaxation z
atom      81.34006202     13.62132406      0.00000000 C
  constrain_relaxation z
atom      79.93247554      0.08450251      0.00000000 C
  constrain_relaxation z
atom      93.74956720      5.41113307      0.00000000 C
  constrain_relaxation z
atom      95.15703851      5.18911239      0.00000000 C
  constrain_relaxation z
atom      97.20367753     13.62194706      0.00000000 C
  constrain_relaxation z
atom      96.30844074     12.51224588      0.00000000 C
  constrain_relaxation z
atom      33.36341934      6.37853826      0.00000000 C
  constrain_relaxation z
atom      26.07129395     11.48280205      0.00000000 C
  constrain_relaxation z
atom      36.43398320      0.60867373      0.00000000 C
  constrain_relaxation z
atom      33.23576735      2.60610688      0.00000000 C
  constrain_relaxation z
atom     100.65808012      8.07426523      0.00000000 C
  constrain_relaxation z
atom      27.09500161      0.38718474      0.00000000 C
  constrain_relaxation z
atom      96.69213003      1.19459118      0.00000000 C
  constrain_relaxation z
atom      91.06296589      2.08234114      0.00000000 C
  constrain_relaxation z
atom      90.55146543      3.41368333      0.00000000 C
  constrain_relaxation z
atom      35.66619899      5.49082589      0.00000000 C
  constrain_relaxation z
atom      82.10785110      4.74476109      0.00000000 C
  constrain_relaxation z
atom      98.35517413      7.18656263      0.00000000 C
  constrain_relaxation z
atom      24.02451529      6.15714529      0.00000000 C
  constrain_relaxation z
atom      23.76855338     12.37055883      0.00000000 C
  constrain_relaxation z
atom      25.17603345     12.59254639      0.00000000 C
  constrain_relaxation z
atom      99.76263867      6.96453612      0.00000000 C
  constrain_relaxation z
atom      78.01324198      1.63749811      0.00000000 C
  constrain_relaxation z
atom      35.92242042     13.03603916      0.00000000 C
  constrain_relaxation z
atom      22.87334291     13.48029819      0.00000000 C
  constrain_relaxation z
atom      97.45981245      6.07681801      0.00000000 C
  constrain_relaxation z
atom      31.44443929      4.82517933      0.00000000 C
  constrain_relaxation z
atom      93.36573446      2.97004865      0.00000000 C
  constrain_relaxation z
atom      95.66847417      3.85775628      0.00000000 C
  constrain_relaxation z
atom      32.21208329     -0.05695372      0.00000000 C
  constrain_relaxation z
atom      97.07592718      3.63569659      0.00000000 C
  constrain_relaxation z
atom      97.58736460      2.30431226      0.00000000 C
  constrain_relaxation z
atom      26.71117442      2.82827017      0.00000000 C
  constrain_relaxation z
atom      79.80498720      3.85693534      0.00000000 C
  constrain_relaxation z
atom      78.27034428      7.85165855      0.00000000 C
  constrain_relaxation z
atom      79.54891382     11.40226560      0.00000000 C
  constrain_relaxation z
atom      79.03708184     12.73347566      0.00000000 C
  constrain_relaxation z
atom      32.85193813      5.04718441      0.00000000 C
  constrain_relaxation z
atom      95.28469153      1.41665887      0.00000000 C
  constrain_relaxation z
atom      94.77320149      2.74801825      0.00000000 C
  constrain_relaxation z
atom      35.53861944      1.71838568      0.00000000 C
  constrain_relaxation z
atom      36.05009712      3.04974326      0.00000000 C
  constrain_relaxation z
atom      36.68986851      8.15399234      0.00000000 C
  constrain_relaxation z
atom      79.16546515      8.96139582      0.00000000 C
  constrain_relaxation z
atom      98.61114494     13.39986597      0.00000000 C
  constrain_relaxation z
atom      81.08433813      7.40792280      0.00000000 C
  constrain_relaxation z
atom      99.12281673     12.06858827      0.00000000 C
  constrain_relaxation z
atom      77.11766215      0.52773617      0.00000000 C
  constrain_relaxation z
atom      77.62941516     12.95523134      0.00000000 C
  constrain_relaxation z
atom      23.38479498      1.05294505      0.00000000 C
  constrain_relaxation z
atom      22.23316807      8.37629999      0.00000000 C
  constrain_relaxation z
atom     100.27390567      5.63308165      0.00000000 C
  constrain_relaxation z
atom      78.39753804      4.07885077      0.00000000 C
  constrain_relaxation z
atom      78.65377952     10.29260691      0.00000000 C
  constrain_relaxation z
atom      36.81778364     11.92634752      0.00000000 C
  constrain_relaxation z
atom      24.91983603      5.04740380      0.00000000 C
  constrain_relaxation z
atom     100.53040006     11.84658562      0.00000000 C
  constrain_relaxation z
atom      80.70036176      4.96670913      0.00000000 C
  constrain_relaxation z
atom      34.51492801     12.81402989      0.00000000 C
  constrain_relaxation z
atom      33.61959172      0.16505164      0.00000000 C
  constrain_relaxation z
atom      99.88993503      3.19195955      0.00000000 C
  constrain_relaxation z
atom      36.30617238     10.59502834      0.00000000 C
  constrain_relaxation z
atom      21.46588345     13.25827783      0.00000000 C
  constrain_relaxation z
atom      35.15474917      4.15946904      0.00000000 C
  constrain_relaxation z
atom      33.74725862      3.93745274      0.00000000 C
  constrain_relaxation z
atom      77.24615574     10.51461283      0.00000000 C
  constrain_relaxation z
atom      97.97119874      4.74543677      0.00000000 C
  constrain_relaxation z
atom      99.37859778      4.52334420      0.00000000 C
  constrain_relaxation z
atom      98.73915907      9.62759046      0.00000000 C
  constrain_relaxation z
atom      98.22752574     10.95891520      0.00000000 C
  constrain_relaxation z
atom     100.91375230      0.52874839      0.00000000 C
  constrain_relaxation z
atom     101.04210886     10.51530409      0.00000000 C
  constrain_relaxation z
atom      99.50634670      0.75086560      0.00000000 C
  constrain_relaxation z
atom      98.99477993      2.08221573      0.00000000 C
  constrain_relaxation z
atom      76.86301597      8.07387811      0.00000000 C
  constrain_relaxation z
atom      37.45756970      3.27175505      0.00000000 C
  constrain_relaxation z
atom     102.06552140      7.85224271      0.00000000 C
  constrain_relaxation z
atom      37.20143403      9.48532675      0.00000000 C
  constrain_relaxation z
atom      76.35105834      9.40507849      0.00000000 C
  constrain_relaxation z
atom     101.42562732     12.95624738      0.00000000 C
  constrain_relaxation z
atom      25.30369897      2.60629896      0.00000000 C
  constrain_relaxation z
atom      78.78168041      6.52018946      0.00000000 C
  constrain_relaxation z
atom      80.18906650      6.29811972      0.00000000 C
  constrain_relaxation z
atom     102.96119121      8.96199141      0.00000000 C
  constrain_relaxation z
atom      21.84949644     10.81727389      0.00000000 C
  constrain_relaxation z
atom      21.33784957      9.48600552      0.00000000 C
  constrain_relaxation z
atom      75.96809227      6.96418540      0.00000000 C
  constrain_relaxation z
atom      76.47913033      5.63255747      0.00000000 C
  constrain_relaxation z
atom      77.88643349      5.41036510      0.00000000 C
  constrain_relaxation z
atom      20.95428648     11.92700753      0.00000000 C
  constrain_relaxation z
atom      76.73402670     11.84554588      0.00000000 C
  constrain_relaxation z
atom      21.72164540      7.04499491      0.00000000 C
  constrain_relaxation z
atom      24.79224930      1.27494237      0.00000000 C
  constrain_relaxation z
atom      25.68752186      0.16519023      0.00000000 C
  constrain_relaxation z
atom      21.08212814      1.94071606      0.00000000 C
  constrain_relaxation z
atom      20.57071453      0.60933392      0.00000000 C
  constrain_relaxation z
atom     101.29731402      2.96977046      0.00000000 C
  constrain_relaxation z
atom     102.44961802     10.29345040      0.00000000 C
  constrain_relaxation z
atom     102.57657067      6.52074119      0.00000000 C
  constrain_relaxation z
atom     103.59964711      3.85710047      0.00000000 C
  constrain_relaxation z
atom      19.16331466      0.38724601      0.00000000 C
  constrain_relaxation z
atom     102.83323638     12.73429140      0.00000000 C
  constrain_relaxation z
atom      22.61701684      5.93522020      0.00000000 C
  constrain_relaxation z
atom      37.58513072      7.04427171      0.00000000 C
  constrain_relaxation z
atom      37.07367946      5.71287925      0.00000000 C
  constrain_relaxation z
atom      38.22530348     12.14835390      0.00000000 C
  constrain_relaxation z
atom      38.35296342      2.16202177      0.00000000 C
  constrain_relaxation z
atom      20.18688873      3.05051323      0.00000000 C
  constrain_relaxation z
atom      37.96897777      4.60313794      0.00000000 C
  constrain_relaxation z
atom      24.40839482      3.71606141      0.00000000 C
  constrain_relaxation z
atom      38.60893361      9.70740163      0.00000000 C
  constrain_relaxation z
atom      74.56099839      7.18689438      0.00000000 C
  constrain_relaxation z
atom      22.48953843      2.16271671      0.00000000 C
  constrain_relaxation z
atom      77.50203869      2.96896364      0.00000000 C
  constrain_relaxation z
atom      19.54675072     11.70506373      0.00000000 C
  constrain_relaxation z
atom      19.03494497     10.37385792      0.00000000 C
  constrain_relaxation z
atom     104.36838657      8.74014017      0.00000000 C
  constrain_relaxation z
atom      75.70997316      0.74917407      0.00000000 C
  constrain_relaxation z
atom      74.94340376      9.62729464      0.00000000 C
  constrain_relaxation z
atom     104.49473903      4.96676009      0.00000000 C
  constrain_relaxation z
atom      18.77954579      2.82844507      0.00000000 C
  constrain_relaxation z
atom     103.98381666      6.29848154      0.00000000 C
  constrain_relaxation z
atom     104.87924235      7.40837029      0.00000000 C
  constrain_relaxation z
atom      19.93029969      9.26413759      0.00000000 C
  constrain_relaxation z
atom      38.99258203      7.26636333      0.00000000 C
  constrain_relaxation z
atom      39.12062757     11.03868220      0.00000000 C
  constrain_relaxation z
atom      17.88434284      3.93827478      0.00000000 C
  constrain_relaxation z
atom      37.84151061      0.83067777      0.00000000 C
  constrain_relaxation z
atom      23.00093213      3.49409599      0.00000000 C
  constrain_relaxation z
atom      74.81401347     13.39797142      0.00000000 C
  constrain_relaxation z
atom      75.32604296     12.06703175      0.00000000 C
  constrain_relaxation z
atom     106.79654735      5.85383297      0.00000000 C
  constrain_relaxation z
atom      20.69816246      4.38192023      0.00000000 C
  constrain_relaxation z
atom      22.10561893      4.60386861      0.00000000 C
  constrain_relaxation z
atom      18.65165695     12.81472760      0.00000000 C
  constrain_relaxation z
atom     103.72852194      0.08520564      0.00000000 C
  constrain_relaxation z
atom      39.50417076      8.59771544      0.00000000 C
  constrain_relaxation z
atom     103.34505844     11.40315436      0.00000000 C
  constrain_relaxation z
atom      74.43057400     10.95773945      0.00000000 C
  constrain_relaxation z
atom      38.73695765     13.47968054      0.00000000 C
  constrain_relaxation z
atom     102.19241290      4.07949410      0.00000000 C
  constrain_relaxation z
atom     101.68120658      5.41095579      0.00000000 C
  constrain_relaxation z
atom      74.04843992      8.51806335      0.00000000 C
  constrain_relaxation z
atom      17.24408028     12.59271943      0.00000000 C
  constrain_relaxation z
atom     105.13620883     13.62210067      0.00000000 C
  constrain_relaxation z
atom      40.65594195      1.27431227      0.00000000 C
  constrain_relaxation z
atom      40.14443819     -0.05704613      0.00000000 C
  constrain_relaxation z
atom      73.66665429      6.07720362      0.00000000 C
  constrain_relaxation z
atom     103.21623017      1.41622225      0.00000000 C
  constrain_relaxation z
atom     101.80883047      1.63840076      0.00000000 C
  constrain_relaxation z
atom     104.75287818     11.18156459      0.00000000 C
  constrain_relaxation z
atom     105.26428979      9.85015024      0.00000000 C
  constrain_relaxation z
atom      76.09469528      3.19081543      0.00000000 C
  constrain_relaxation z
atom     105.64838260     12.29127643      0.00000000 C
  constrain_relaxation z
atom      39.88777099      6.15661102      0.00000000 C
  constrain_relaxation z
atom      39.37641186      4.82522346      0.00000000 C
  constrain_relaxation z
atom      40.52825098     11.26067725      0.00000000 C
  constrain_relaxation z
atom      40.27175893      3.71548982      0.00000000 C
  constrain_relaxation z
atom      39.76046213      2.38403914      0.00000000 C
  constrain_relaxation z
atom     104.11104486      2.52578572      0.00000000 C
  constrain_relaxation z
atom      18.39541744      5.26978448      0.00000000 C
  constrain_relaxation z
atom      18.26823371      1.49698661      0.00000000 C
  constrain_relaxation z
atom      72.26006415      6.30092571      0.00000000 C
  constrain_relaxation z
atom     105.90166435      4.74395266      0.00000000 C
  constrain_relaxation z
atom     106.03159922      0.97271552      0.00000000 C
  constrain_relaxation z
atom     105.51843474      2.30327342      0.00000000 C
  constrain_relaxation z
atom      41.67910277      3.93760774      0.00000000 C
  constrain_relaxation z
atom      16.73198282     11.26179177      0.00000000 C
  constrain_relaxation z
atom      75.58398945      4.52263472      0.00000000 C
  constrain_relaxation z
atom      73.02199253     11.17907478      0.00000000 C
  constrain_relaxation z
atom      72.12574671     10.07060448      0.00000000 C
  constrain_relaxation z
atom      17.62732334     10.15210078      0.00000000 C
  constrain_relaxation z
atom      72.50927116     12.50895294      0.00000000 C
  constrain_relaxation z
atom      72.64073551      8.74080438      0.00000000 C
  constrain_relaxation z
atom      74.17699943      4.74500192      0.00000000 C
  constrain_relaxation z
atom      19.80282381      5.49169873      0.00000000 C
  constrain_relaxation z
atom      20.31414055      6.82309532      0.00000000 C
  constrain_relaxation z
atom      41.42352036     10.15101781      0.00000000 C
  constrain_relaxation z
atom      40.91161722      8.81982460      0.00000000 C
  constrain_relaxation z
atom     108.20305787      5.63008447      0.00000000 C
  constrain_relaxation z
atom     108.71352322      4.29716302      0.00000000 C
  constrain_relaxation z
atom     107.05639202     12.07027089      0.00000000 C
  constrain_relaxation z
atom      42.19033878      5.26907318      0.00000000 C
  constrain_relaxation z
atom      17.49996297      6.37967802      0.00000000 C
  constrain_relaxation z
atom      71.74644191      7.63227019      0.00000000 C
  constrain_relaxation z
atom     107.95283177     13.17970417      0.00000000 C
  constrain_relaxation z
atom      19.41870228      7.93288852      0.00000000 C
  constrain_relaxation z
atom     110.11954438      4.07120981      0.00000000 C
  constrain_relaxation z
atom      18.01113341      7.71114417      0.00000000 C
  constrain_relaxation z
atom     107.43991047      0.75111450      0.00000000 C
  constrain_relaxation z
atom     106.41291817      3.41240165      0.00000000 C
  constrain_relaxation z
atom      17.11560086      8.82091277      0.00000000 C
  constrain_relaxation z
atom      16.09266857      6.15782105      0.00000000 C
  constrain_relaxation z
atom      16.47709101      3.71607992      0.00000000 C
  constrain_relaxation z
atom      15.58200043      4.82600700      0.00000000 C
  constrain_relaxation z
atom     109.36131954     12.95982132      0.00000000 C
  constrain_relaxation z
atom      75.19907695      2.08067978      0.00000000 C
  constrain_relaxation z
atom      43.21419147      7.93234491      0.00000000 C
  constrain_relaxation z
atom      42.06342768      1.49632658      0.00000000 C
  constrain_relaxation z
atom     109.74559536      1.63727489      0.00000000 C
  constrain_relaxation z
atom     106.28614478      7.18592293      0.00000000 C
  constrain_relaxation z
atom     107.56735579     10.73928600      0.00000000 C
  constrain_relaxation z
atom      42.57451259      2.82782575      0.00000000 C
  constrain_relaxation z
atom      70.71619829     10.29217381      0.00000000 C
  constrain_relaxation z
atom     110.26025215      0.30855101      0.00000000 C
  constrain_relaxation z
atom      73.40605517     13.61873550      0.00000000 C
  constrain_relaxation z
atom     110.64270336      2.74334321      0.00000000 C
  constrain_relaxation z
atom     106.67149073      9.62889036      0.00000000 C
  constrain_relaxation z
atom     107.18170203      8.29633277      0.00000000 C
  constrain_relaxation z
atom      72.89601318      1.19170625      0.00000000 C
  constrain_relaxation z
atom      15.32405322     11.04030235      0.00000000 C
  constrain_relaxation z
atom      14.81205980      9.70936879      0.00000000 C
  constrain_relaxation z
atom     108.33573049      1.85950189      0.00000000 C
  constrain_relaxation z
atom     107.82003066      3.18883805      0.00000000 C
  constrain_relaxation z
atom      70.20110042     11.61999855      0.00000000 C
  constrain_relaxation z
atom      15.19710638      7.26797296      0.00000000 C
  constrain_relaxation z
atom      15.70796518      8.59947219      0.00000000 C
  constrain_relaxation z
atom      16.86095541      1.27476499      0.00000000 C
  constrain_relaxation z
atom      16.34903129     -0.05642980      0.00000000 C
  constrain_relaxation z
atom      43.59762447      5.49145631      0.00000000 C
  constrain_relaxation z
atom      73.79183186      2.30211364      0.00000000 C
  constrain_relaxation z
atom      73.28201072      3.63440076      0.00000000 C
  constrain_relaxation z
atom      41.80673804      7.71017371      0.00000000 C
  constrain_relaxation z
atom      41.29519493      6.37879478      0.00000000 C
  constrain_relaxation z
atom      15.96608303      2.38446374      0.00000000 C
  constrain_relaxation z
atom      71.87585544      3.85682777      0.00000000 C
  constrain_relaxation z
atom      42.95914727      0.38658345      0.00000000 C
  constrain_relaxation z
atom      42.83117825     10.37296564      0.00000000 C
  constrain_relaxation z
atom      43.72651510      9.26336642      0.00000000 C
  constrain_relaxation z
atom      41.03998681     12.59196223      0.00000000 C
  constrain_relaxation z
atom      44.10905618      6.82277333      0.00000000 C
  constrain_relaxation z
atom      12.50744392     10.59838842      0.00000000 C
  constrain_relaxation z
atom      71.36772493      5.19063064      0.00000000 C
  constrain_relaxation z
atom     110.50148139      6.51644838      0.00000000 C
  constrain_relaxation z
atom      70.98109079      2.74467315      0.00000000 C
  constrain_relaxation z
atom      69.81841653      9.18575104      0.00000000 C
  constrain_relaxation z
atom      13.40416362      9.48859959      0.00000000 C
  constrain_relaxation z
atom      13.78991987      7.04653271      0.00000000 C
  constrain_relaxation z
atom      45.13425967      9.48515256      0.00000000 C
  constrain_relaxation z
atom      14.42864065     12.14960042      0.00000000 C
  constrain_relaxation z
atom     109.09685293      6.74116566      0.00000000 C
  constrain_relaxation z
atom     112.05571241      2.51866375      0.00000000 C
  constrain_relaxation z
atom      46.02971128      8.37585437      0.00000000 C
  constrain_relaxation z
atom      45.51650939      7.04529308      0.00000000 C
  constrain_relaxation z
atom      42.44754302     12.81380823      0.00000000 C
  constrain_relaxation z
atom      12.89416276      8.15694678      0.00000000 C
  constrain_relaxation z
atom      13.02012442     11.92825921      0.00000000 C
  constrain_relaxation z
atom     112.94888435      3.62612679      0.00000000 C
  constrain_relaxation z
atom     111.00764716      5.18080390      0.00000000 C
  constrain_relaxation z
atom      46.41105149      5.93615689      0.00000000 C
  constrain_relaxation z
atom      47.81823799      6.15971135      0.00000000 C
  constrain_relaxation z
atom      69.07468893      4.30278174      0.00000000 C
  constrain_relaxation z
atom      69.57608092      2.96601516      0.00000000 C
  constrain_relaxation z
atom      43.34303289     11.70410786      0.00000000 C
  constrain_relaxation z
atom      70.33871396      7.85680973      0.00000000 C
  constrain_relaxation z
atom      14.55905002      2.16175193      0.00000000 C
  constrain_relaxation z
atom      14.94143344     13.48003876      0.00000000 C
  constrain_relaxation z
atom      11.09823536     10.37898552      0.00000000 C
  constrain_relaxation z
atom     111.39491999      7.63052699      0.00000000 C
  constrain_relaxation z
atom      71.48906592      1.41205560      0.00000000 C
  constrain_relaxation z
atom     110.88694617      8.96637716      0.00000000 C
  constrain_relaxation z
atom      13.28014446      5.71424580      0.00000000 C
  constrain_relaxation z
atom      43.98180981      3.05007510      0.00000000 C
  constrain_relaxation z
atom      69.96303366      5.41573996      0.00000000 C
  constrain_relaxation z
atom     112.40974547      4.95077874      0.00000000 C
  constrain_relaxation z
atom      68.78895019     11.83826266      0.00000000 C
  constrain_relaxation z
atom      12.12394366     13.03673560      0.00000000 C
  constrain_relaxation z
atom     108.58715816      8.07434963      0.00000000 C
  constrain_relaxation z
atom      14.04652876      0.83058816      0.00000000 C
  constrain_relaxation z
atom     114.36549025      3.40053960      0.00000000 C
  constrain_relaxation z
atom      69.44801986      6.74801164      0.00000000 C
  constrain_relaxation z
atom     111.78082541     10.08003995      0.00000000 C
  constrain_relaxation z
atom     113.28656422      6.06233213      0.00000000 C
  constrain_relaxation z
atom      45.64647181     10.81598346      0.00000000 C
  constrain_relaxation z
atom     114.88880690      2.07223083      0.00000000 C
  constrain_relaxation z
atom      71.09999109     12.72835022      0.00000000 C
  constrain_relaxation z
atom      67.51163236      8.30319270      0.00000000 C
  constrain_relaxation z
atom      13.66476390      3.27143904      0.00000000 C
  constrain_relaxation z
atom      14.17507030      4.60363518      0.00000000 C
  constrain_relaxation z
atom      70.59176957      0.30122700      0.00000000 C
  constrain_relaxation z
atom      47.43809012      8.59744387      0.00000000 C
  constrain_relaxation z
atom      10.19941473     11.48734357      0.00000000 C
  constrain_relaxation z
atom      44.75090873     11.92569047      0.00000000 C
  constrain_relaxation z
atom      10.71447034     12.81515984      0.00000000 C
  constrain_relaxation z
atom     108.97536493     10.51932457      0.00000000 C
  constrain_relaxation z
atom     109.48271749      9.18623128      0.00000000 C
  constrain_relaxation z
atom      66.09698756      8.52679157      0.00000000 C
  constrain_relaxation z
atom     109.87229089     11.63003452      0.00000000 C
  constrain_relaxation z
atom      48.71180224      5.05139270      0.00000000 C
  constrain_relaxation z
atom      44.49277039      4.38180143      0.00000000 C
  constrain_relaxation z
atom      45.89975807      4.60460161      0.00000000 C
  constrain_relaxation z
atom     112.79412494      7.40716334      0.00000000 C
  constrain_relaxation z
atom     113.99271573      0.96765317      0.00000000 C
  constrain_relaxation z
atom       8.78734653     11.26907407      0.00000000 C
  constrain_relaxation z
atom     114.67638818      5.82547266      0.00000000 C
  constrain_relaxation z
atom      12.63889101      0.60784035      0.00000000 C
  constrain_relaxation z
atom      66.46399440     10.95317787      0.00000000 C
  constrain_relaxation z
atom      12.25824485      3.04771295      0.00000000 C
  constrain_relaxation z
atom      47.05454730     11.03697974      0.00000000 C
  constrain_relaxation z
atom      50.11790530      5.27733534      0.00000000 C
  constrain_relaxation z
atom      11.36597493      4.15801568      0.00000000 C
  constrain_relaxation z
atom      65.21703286      7.41663415      0.00000000 C
  constrain_relaxation z
atom     113.18570816      9.86473581      0.00000000 C
  constrain_relaxation z
atom       7.88025285     12.37329368      0.00000000 C
  constrain_relaxation z
atom      46.79470583      3.49472926      0.00000000 C
  constrain_relaxation z
atom      46.28425677      2.16264038      0.00000000 C
  constrain_relaxation z
atom     113.68703296      8.53068171      0.00000000 C
  constrain_relaxation z
atom     116.30689909      1.84928854      0.00000000 C
  constrain_relaxation z
atom     115.25524610      4.51330887      0.00000000 C
  constrain_relaxation z
atom      48.20128774      3.71846842      0.00000000 C
  constrain_relaxation z
atom     111.28097591     11.41255372      0.00000000 C
  constrain_relaxation z
atom      50.64110821      6.60520613      0.00000000 C
  constrain_relaxation z
atom       9.81676138      0.16290018      0.00000000 C
  constrain_relaxation z
atom       8.40510246     -0.05965667      0.00000000 C
  constrain_relaxation z
atom      68.67998538      1.85238808      0.00000000 C
  constrain_relaxation z
atom      69.18491656      0.51945692      0.00000000 C
  constrain_relaxation z
atom      44.87729321      1.94020213      0.00000000 C
  constrain_relaxation z
atom      68.28462290     13.16780724      0.00000000 C
  constrain_relaxation z
atom      11.74466315      1.71638070      0.00000000 C
  constrain_relaxation z
atom      10.33701542      1.49183463      0.00000000 C
  constrain_relaxation z
atom      11.87405699      5.49181324      0.00000000 C
  constrain_relaxation z
atom     115.52485947      6.94623643      0.00000000 C
  constrain_relaxation z
atom     116.68301343      4.29631063      0.00000000 C
  constrain_relaxation z
atom       9.96136246      3.93289721      0.00000000 C
  constrain_relaxation z
atom     114.08364745     10.97501792      0.00000000 C
  constrain_relaxation z
atom      47.95105402      9.92754989      0.00000000 C
  constrain_relaxation z
atom      48.33397773      7.48905922      0.00000000 C
  constrain_relaxation z
atom      65.40117568      3.64103074      0.00000000 C
  constrain_relaxation z
atom      44.36639833      0.60842739      0.00000000 C
  constrain_relaxation z
atom      65.54876022      9.84864170      0.00000000 C
  constrain_relaxation z
atom      67.88178162     10.73404925      0.00000000 C
  constrain_relaxation z
atom      68.40667274      9.40830181      0.00000000 C
  constrain_relaxation z
atom      67.67526090      4.52951746      0.00000000 C
  constrain_relaxation z
atom      49.74392363      7.71127839      0.00000000 C
  constrain_relaxation z
atom      64.88875129      4.97876561      0.00000000 C
  constrain_relaxation z
atom      65.75789346      6.09296316      0.00000000 C
  constrain_relaxation z
atom      47.17987763      1.05223698      0.00000000 C
  constrain_relaxation z
atom      52.05421039      6.82987977      0.00000000 C
  constrain_relaxation z
atom      67.16060477      5.86353584      0.00000000 C
  constrain_relaxation z
atom      68.04100650      6.97531637      0.00000000 C
  constrain_relaxation z
atom     115.08217402      8.31626525      0.00000000 C
  constrain_relaxation z
atom     113.59666942     12.30675313      0.00000000 C
  constrain_relaxation z
atom     112.18518870     12.52152455      0.00000000 C
  constrain_relaxation z
atom     116.86909375      0.53357322      0.00000000 C
  constrain_relaxation z
atom     114.52322756     13.40208096      0.00000000 C
  constrain_relaxation z
atom     115.95124274     13.18270245      0.00000000 C
  constrain_relaxation z
atom      49.09515366      2.60739569      0.00000000 C
  constrain_relaxation z
atom      50.25862359      9.04000860      0.00000000 C
  constrain_relaxation z
atom       7.51014474      1.04546411      0.00000000 C
  constrain_relaxation z
atom       8.28306778      9.93953736      0.00000000 C
  constrain_relaxation z
atom       6.46255753     12.15415868      0.00000000 C
  constrain_relaxation z
atom      10.59005948      9.04742873      0.00000000 C
  constrain_relaxation z
atom      51.00608996      4.16775213      0.00000000 C
  constrain_relaxation z
atom      66.79186953      3.41321812      0.00000000 C
  constrain_relaxation z
atom       9.18328471      8.82919482      0.00000000 C
  constrain_relaxation z
atom     112.57584408      1.19057516      0.00000000 C
  constrain_relaxation z
atom     111.67126603      0.08924199      0.00000000 C
  constrain_relaxation z
atom      66.87544393     13.38289477      0.00000000 C
  constrain_relaxation z
atom      65.96329002     12.28396415      0.00000000 C
  constrain_relaxation z
atom     117.19431803      2.94888037      0.00000000 C
  constrain_relaxation z
atom      48.58540567      1.27421210      0.00000000 C
  constrain_relaxation z
atom      47.56555352     12.36797216      0.00000000 C
  constrain_relaxation z
atom      50.49986162      2.83210446      0.00000000 C
  constrain_relaxation z
atom       5.96189664     10.82337666      0.00000000 C
  constrain_relaxation z
atom       6.87397316      9.72444371      0.00000000 C
  constrain_relaxation z
atom      67.27619237      2.07082320      0.00000000 C
  constrain_relaxation z
atom      45.26235767     13.25711028      0.00000000 C
  constrain_relaxation z
atom      46.66962288     13.47836207      0.00000000 C
  constrain_relaxation z
atom      49.35961657     10.14742366      0.00000000 C
  constrain_relaxation z
atom       9.44639481      2.60063045      0.00000000 C
  constrain_relaxation z
atom      51.66972199      9.25930805      0.00000000 C
  constrain_relaxation z
atom      48.97363552     12.58792583      0.00000000 C
  constrain_relaxation z
atom       8.03947123      2.37333559      0.00000000 C
  constrain_relaxation z
atom      63.80022696      7.63534179      0.00000000 C
  constrain_relaxation z
atom      64.54724758     12.50494667      0.00000000 C
  constrain_relaxation z
atom      63.62673117     11.41148950      0.00000000 C
  constrain_relaxation z
atom       5.54741209     13.25870191      0.00000000 C
  constrain_relaxation z
atom      64.12131978     10.06230916      0.00000000 C
  constrain_relaxation z
atom       6.09559639      0.82185543      0.00000000 C
  constrain_relaxation z
atom      49.87063250     11.47722008      0.00000000 C
  constrain_relaxation z
atom      52.40828037      4.39777059      0.00000000 C
  constrain_relaxation z
atom     115.48762597     10.76252428      0.00000000 C
  constrain_relaxation z
atom      64.53192534      2.51803135      0.00000000 C
  constrain_relaxation z
atom     115.98203471      9.44862650      0.00000000 C
  constrain_relaxation z
atom      62.93475051      6.53073228      0.00000000 C
  constrain_relaxation z
atom      63.21403234      8.93904208      0.00000000 C
  constrain_relaxation z
atom      52.94747245      5.72242899      0.00000000 C
  constrain_relaxation z
atom       7.27469152      7.27783176      0.00000000 C
  constrain_relaxation z
atom       8.67840332      7.49627215      0.00000000 C
  constrain_relaxation z
atom       9.57442617      6.38262683      0.00000000 C
  constrain_relaxation z
atom       9.07309548      5.04586672      0.00000000 C
  constrain_relaxation z
atom     116.87884806      6.70667149      0.00000000 C
  constrain_relaxation z
atom      49.48103687      0.16233797      0.00000000 C
  constrain_relaxation z
atom      53.28518323      3.28622767      0.00000000 C
  constrain_relaxation z
atom     117.40327479      9.26084393      0.00000000 C
  constrain_relaxation z
atom      11.48728509      7.93659195      0.00000000 C
  constrain_relaxation z
atom      10.97936076      6.60397586      0.00000000 C
  constrain_relaxation z
atom      63.49548085      5.20984186      0.00000000 C
  constrain_relaxation z
atom       7.67375332      4.81912531      0.00000000 C
  constrain_relaxation z
atom       7.15914962      3.48511616      0.00000000 C
  constrain_relaxation z
atom       6.37196103      8.39524214      0.00000000 C
  constrain_relaxation z
atom      52.57438245      8.15797920      0.00000000 C
  constrain_relaxation z
atom      62.66967925      4.06706781      0.00000000 C
  constrain_relaxation z
atom      52.18368578     10.58572321      0.00000000 C
  constrain_relaxation z
atom     117.65105752      7.86126739      0.00000000 C
  constrain_relaxation z
atom     117.55160595      5.45078784      0.00000000 C
  constrain_relaxation z
atom       5.21573203      1.93202808      0.00000000 C
  constrain_relaxation z
atom      52.79266225      1.94140166      0.00000000 C
  constrain_relaxation z
atom      51.39337527      1.71804423      0.00000000 C
  constrain_relaxation z
atom     116.43586628     11.83385559      0.00000000 C
  constrain_relaxation z
atom      63.16206381      2.75014702      0.00000000 C
  constrain_relaxation z
atom       5.75653441      3.25568287      0.00000000 C
  constrain_relaxation z
atom      66.37338834      0.95342262      0.00000000 C
  constrain_relaxation z
atom      64.96889328      1.16715296      0.00000000 C
  constrain_relaxation z
atom      54.36418453      5.94801482      0.00000000 C
  constrain_relaxation z
atom       3.79903675      1.71331992      0.00000000 C
  constrain_relaxation z
atom     117.84367902     11.59791294      0.00000000 C
  constrain_relaxation z
atom       6.79044420      5.93543276      0.00000000 C
  constrain_relaxation z
atom       4.96754635      8.18150704      0.00000000 C
  constrain_relaxation z
atom       3.62552882     11.69585410      0.00000000 C
  constrain_relaxation z
atom      55.48633576     12.34471818      0.00000000 C
  constrain_relaxation z
atom     118.74096254     12.70673226      0.00000000 C
  constrain_relaxation z
atom      53.59525154     10.80048690      0.00000000 C
  constrain_relaxation z
atom      64.02684986      0.06396814      0.00000000 C
  constrain_relaxation z
atom       2.21789579     11.46903620      0.00000000 C
  constrain_relaxation z
atom      54.08227662     12.13223144      0.00000000 C
  constrain_relaxation z
atom      53.99135327      8.38089574      0.00000000 C
  constrain_relaxation z
atom      50.88534523      0.38218625      0.00000000 C
  constrain_relaxation z
atom       5.39983609      5.70760622      0.00000000 C
  constrain_relaxation z
atom      51.27939701     11.69469331      0.00000000 C
  constrain_relaxation z
atom      62.21900079     11.63830606      0.00000000 C
  constrain_relaxation z
atom       4.54595068     10.60238337      0.00000000 C
  constrain_relaxation z
atom      54.88754970      7.27633699      0.00000000 C
  constrain_relaxation z
atom       4.02557099      9.28468855      0.00000000 C
  constrain_relaxation z
atom       2.93362349      2.81790723      0.00000000 C
  constrain_relaxation z
atom      56.43467236     11.27339099      0.00000000 C
  constrain_relaxation z
atom       4.12007516     13.04502975      0.00000000 C
  constrain_relaxation z
atom       3.21289570      0.40963483      0.00000000 C
  constrain_relaxation z
atom       4.88746857      4.36988457      0.00000000 C
  constrain_relaxation z
atom      53.18426493     13.24251572      0.00000000 C
  constrain_relaxation z
atom      51.77929895     13.02721639      0.00000000 C
  constrain_relaxation z
atom      53.68564333      0.81789482      0.00000000 C
  constrain_relaxation z
atom       3.49428206      4.13879372      0.00000000 C
  constrain_relaxation z
atom       2.58808834      9.06712974      0.00000000 C
  constrain_relaxation z
atom      62.58927644      0.28152065      0.00000000 C
  constrain_relaxation z
atom      54.67509748      3.52307816      0.00000000 C
  constrain_relaxation z
atom      54.52189584      9.70516323      0.00000000 C
  constrain_relaxation z
atom      55.08086550      1.03231192      0.00000000 C
  constrain_relaxation z
atom      55.95001376      9.92454261      0.00000000 C
  constrain_relaxation z
atom      55.52366664      2.40234399      0.00000000 C
  constrain_relaxation z
atom      55.25402119      4.83525014      0.00000000 C
  constrain_relaxation z
atom      55.98076594     -0.10005394      0.00000000 C
  constrain_relaxation z
atom      57.84255878     11.50933141      0.00000000 C
  constrain_relaxation z
atom       2.66857237      5.28157590      0.00000000 C
  constrain_relaxation z
atom      58.74006001     10.40060667      0.00000000 C
  constrain_relaxation z
atom      57.19326331      6.39968556      0.00000000 C
  constrain_relaxation z
atom       3.16090368      6.59847785      0.00000000 C
  constrain_relaxation z
atom       4.53067599      6.83061745      0.00000000 C
  constrain_relaxation z
atom      56.68190168      5.05224097      0.00000000 C
  constrain_relaxation z
atom      62.24070562      1.68042495      0.00000000 C
  constrain_relaxation z
atom      57.55059734      3.89777245      0.00000000 C
  constrain_relaxation z
atom      57.40207717      0.08772118      0.00000000 C
  constrain_relaxation z
atom      56.87774345      2.64186848      0.00000000 C
  constrain_relaxation z
atom      56.30575427      7.49928841      0.00000000 C
  constrain_relaxation z
atom      56.86798619      8.81502243      0.00000000 C
  constrain_relaxation z
atom       2.23963381      7.66821096      0.00000000 C
  constrain_relaxation z
atom      57.65001205      1.48725292      0.00000000 C
  constrain_relaxation z
atom     118.31568916      0.31673510      0.00000000 C
  constrain_relaxation z
atom      58.31470889      9.03189298      0.00000000 C
  constrain_relaxation z
atom       0.89775816      7.35958456      0.00000000 C
  constrain_relaxation z
atom      61.50658046      6.74134822      0.00000000 C
  constrain_relaxation z
atom       1.76534683      0.22640836      0.00000000 C
  constrain_relaxation z
atom      59.38427704      5.46112864      0.00000000 C
  constrain_relaxation z
atom       1.50555311      2.60727019      0.00000000 C
  constrain_relaxation z
atom      60.76817144      5.57446477      0.00000000 C
  constrain_relaxation z
atom     119.38511402      3.88745862      0.00000000 C
  constrain_relaxation z
atom       0.76724591      3.77415989      0.00000000 C
  constrain_relaxation z
atom       1.30541278      5.05400820      0.00000000 C
  constrain_relaxation z
atom     118.61621691      2.71694441      0.00000000 C
  constrain_relaxation z
atom      58.98305316      4.08672963      0.00000000 C
  constrain_relaxation z
atom      60.81935769      8.00561675      0.00000000 C
  constrain_relaxation z
atom      61.76635086      9.12227482      0.00000000 C
  constrain_relaxation z
atom     119.27588926      1.41572513      0.00000000 C
  constrain_relaxation z
atom       0.81838728      1.34302403      0.00000000 C
  constrain_relaxation z
atom      59.27496431      7.93287863      0.00000000 C
  constrain_relaxation z
atom      58.61525716      6.63163229      0.00000000 C
  constrain_relaxation z
atom      61.32667967     10.49233111      0.00000000 C
  constrain_relaxation z
atom     118.44475799     10.27536939      0.00000000 C
  constrain_relaxation z
atom      58.44358961     12.83190160      0.00000000 C
  constrain_relaxation z
atom       1.32576550     12.61505530      0.00000000 C
  constrain_relaxation z
atom      61.30643903      4.29460901      0.00000000 C
  constrain_relaxation z
atom      60.31298885      3.31090960      0.00000000 C
  constrain_relaxation z
atom     118.98395107      5.26184521      0.00000000 C
  constrain_relaxation z
atom       0.31197702      6.03766586      0.00000000 C
  constrain_relaxation z
atom      58.92926427      1.58968192      0.00000000 C
  constrain_relaxation z
atom       1.61747864     10.16929807      0.00000000 C
  constrain_relaxation z
atom      60.01056900      0.87201117      0.00000000 C
  constrain_relaxation z
atom      60.01737312     13.18592138      0.00000000 C
  constrain_relaxation z
atom      61.61863899     12.93805503      0.00000000 C
  constrain_relaxation z
atom       0.01667609      9.92124071      0.00000000 C
  constrain_relaxation z
atom       0.00976622      8.47661441      0.00000000 C
  constrain_relaxation z
atom      60.89874328      1.98898021      0.00000000 C
  constrain_relaxation z
atom       0.03127763     12.24621792      0.00000000 C
  constrain_relaxation z
atom     118.93026330      7.75889327      0.00000000 C
  constrain_relaxation z
atom      60.03213104     10.86132157      0.00000000 C
  constrain_relaxation z


==> anc/geometry.in.029_45678.v2.2D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    120.09024896      0.00000000      0.00000000
lattice_vector      0.00000000     13.76308982      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
atom      87.14341259      9.02985031      0.00000000 C
  constrain_relaxation z
atom      89.44691002      9.91784278      0.00000000 C
  constrain_relaxation z
atom      90.34239873     11.02792476      0.00000000 C
  constrain_relaxation z
atom      29.78358295     10.75609484      0.00000000 C
  constrain_relaxation z
atom      30.67906114      9.64601903      0.00000000 C
  constrain_relaxation z
atom      85.73539325      9.25194514      0.00000000 C
  constrain_relaxation z
atom      89.95847275      8.58606931      0.00000000 C
  constrain_relaxation z
atom      30.16747286      8.31425696      0.00000000 C
  constrain_relaxation z
atom      28.75944936      8.09217886      0.00000000 C
  constrain_relaxation z
atom      91.75041305     10.80582481      0.00000000 C
  constrain_relaxation z
atom      91.36649491      8.36397753      0.00000000 C
  constrain_relaxation z
atom      91.87804830      7.03221011      0.00000000 C
  constrain_relaxation z
atom      30.29516491     12.08785799      0.00000000 C
  constrain_relaxation z
atom      27.86396509      9.20226193      0.00000000 C
  constrain_relaxation z
atom      28.37556263     10.53401532      0.00000000 C
  constrain_relaxation z
atom      90.98254946      5.92212902      0.00000000 C
  constrain_relaxation z
atom      89.06297329      7.47598891      0.00000000 C
  constrain_relaxation z
atom      92.26198791      9.47405190      0.00000000 C
  constrain_relaxation z
atom      88.03888813     10.13993302      0.00000000 C
  constrain_relaxation z
atom      93.28605962      6.81011285      0.00000000 C
  constrain_relaxation z
atom      27.48008992     11.64410018      0.00000000 C
  constrain_relaxation z
atom      87.52731075     11.47170974      0.00000000 C
  constrain_relaxation z
atom      86.11928909     11.69381105      0.00000000 C
  constrain_relaxation z
atom      26.45593321      8.98019386      0.00000000 C
  constrain_relaxation z
atom      25.94432396      7.64845016      0.00000000 C
  constrain_relaxation z
atom      85.22382787     10.58372309      0.00000000 C
  constrain_relaxation z
atom      93.67000549      9.25195774      0.00000000 C
  constrain_relaxation z
atom      87.65495317      7.69807456      0.00000000 C
  constrain_relaxation z
atom      29.39967754     13.19794790      0.00000000 C
  constrain_relaxation z
atom      94.18155891      7.92018531      0.00000000 C
  constrain_relaxation z
atom      85.99152599      1.70428488      0.00000000 C
  constrain_relaxation z
atom      86.50314584      0.37253515      0.00000000 C
  constrain_relaxation z
atom      31.06296346      7.20417551      0.00000000 C
  constrain_relaxation z
atom      85.60766743     13.02556550      0.00000000 C
  constrain_relaxation z
atom      92.64590411     11.91589449      0.00000000 C
  constrain_relaxation z
atom      87.91118909      0.15045446      0.00000000 C
  constrain_relaxation z
atom      29.91123879      0.76662736      0.00000000 C
  constrain_relaxation z
atom      88.42279254     12.58178606      0.00000000 C
  constrain_relaxation z
atom      88.80668102      1.26053006      0.00000000 C
  constrain_relaxation z
atom      88.29508719      2.59229077      0.00000000 C
  constrain_relaxation z
atom      84.58346722      1.92634113      0.00000000 C
  constrain_relaxation z
atom      86.88704449      2.81435718      0.00000000 C
  constrain_relaxation z
atom      89.57452800      6.14421063      0.00000000 C
  constrain_relaxation z
atom      89.83081631     12.35969180      0.00000000 C
  constrain_relaxation z
atom      92.13431424     13.24766044      0.00000000 C
  constrain_relaxation z
atom      90.72629384     13.46976012      0.00000000 C
  constrain_relaxation z
atom      86.37546653      4.14611646      0.00000000 C
  constrain_relaxation z
atom      83.43191767      8.36395996      0.00000000 C
  constrain_relaxation z
atom      84.83991795      8.14184913      0.00000000 C
  constrain_relaxation z
atom      84.19960993     13.24764311      0.00000000 C
  constrain_relaxation z
atom      83.68792780      0.81627225      0.00000000 C
  constrain_relaxation z
atom      93.02978996      0.59464165      0.00000000 C
  constrain_relaxation z
atom      32.08708803      9.86810353      0.00000000 C
  constrain_relaxation z
atom      86.75944781      6.58798124      0.00000000 C
  constrain_relaxation z
atom      85.35142493      6.81004899      0.00000000 C
  constrain_relaxation z
atom      84.07186970      3.25809214      0.00000000 C
  constrain_relaxation z
atom      95.58957140      7.69807928      0.00000000 C
  constrain_relaxation z
atom      30.93531785      3.43055596      0.00000000 C
  constrain_relaxation z
atom      31.31926409      0.98870418      0.00000000 C
  constrain_relaxation z
atom      23.25699473     10.97825824      0.00000000 C
  constrain_relaxation z
atom      82.27981680      1.03829670      0.00000000 C
  constrain_relaxation z
atom      26.83982796      6.53836800      0.00000000 C
  constrain_relaxation z
atom      29.01574244      1.87671696      0.00000000 C
  constrain_relaxation z
atom      96.48507920      8.80814492      0.00000000 C
  constrain_relaxation z
atom      31.83082096      2.32046940      0.00000000 C
  constrain_relaxation z
atom      90.21470642      1.03843621      0.00000000 C
  constrain_relaxation z
atom      82.92040232      9.69575058      0.00000000 C
  constrain_relaxation z
atom      87.27099047      5.25620203      0.00000000 C
  constrain_relaxation z
atom      83.81579957     10.80582707      0.00000000 C
  constrain_relaxation z
atom      95.97351667     10.13992427      0.00000000 C
  constrain_relaxation z
atom      25.56047203     10.09026153      0.00000000 C
  constrain_relaxation z
atom      94.05391897     11.69379062      0.00000000 C
  constrain_relaxation z
atom      94.56550881     10.36202835      0.00000000 C
  constrain_relaxation z
atom      29.52729388      3.20848914      0.00000000 C
  constrain_relaxation z
atom      27.99166044     12.97587195      0.00000000 C
  constrain_relaxation z
atom      24.53628650      7.42640343      0.00000000 C
  constrain_relaxation z
atom      81.76817513      2.37002666      0.00000000 C
  constrain_relaxation z
atom      92.51820756      1.92641136      0.00000000 C
  constrain_relaxation z
atom      32.47098408      7.42626023      0.00000000 C
  constrain_relaxation z
atom      84.96741504      4.36816880      0.00000000 C
  constrain_relaxation z
atom      32.59868385     11.19986691      0.00000000 C
  constrain_relaxation z
atom      83.30414085     12.13758457      0.00000000 C
  constrain_relaxation z
atom      82.66378990      3.48010331      0.00000000 C
  constrain_relaxation z
atom      32.98257390      8.75802680      0.00000000 C
  constrain_relaxation z
atom      28.24785971      6.76042135      0.00000000 C
  constrain_relaxation z
atom      96.10108726      6.36630564      0.00000000 C
  constrain_relaxation z
atom      24.15243691      9.86819248      0.00000000 C
  constrain_relaxation z
atom      30.55138173      5.87241009      0.00000000 C
  constrain_relaxation z
atom      91.49410733      4.59035500      0.00000000 C
  constrain_relaxation z
atom      34.90220702     10.31189728      0.00000000 C
  constrain_relaxation z
atom      97.89308366      8.58603819      0.00000000 C
  constrain_relaxation z
atom      35.28608495      7.87005976      0.00000000 C
  constrain_relaxation z
atom      34.39060030      8.98013195      0.00000000 C
  constrain_relaxation z
atom      81.89607766     12.35968267      0.00000000 C
  constrain_relaxation z
atom     100.19661429      9.47397649      0.00000000 C
  constrain_relaxation z
atom      23.64077214      8.53647865      0.00000000 C
  constrain_relaxation z
atom      27.22376952      4.09652062      0.00000000 C
  constrain_relaxation z
atom      31.70318432     12.30994272      0.00000000 C
  constrain_relaxation z
atom      96.86903181     11.24997615      0.00000000 C
  constrain_relaxation z
atom      26.32825962      5.20661466      0.00000000 C
  constrain_relaxation z
atom      92.90212447      4.36825305      0.00000000 C
  constrain_relaxation z
atom      34.13435817      1.43247482      0.00000000 C
  constrain_relaxation z
atom      94.43779937      0.37252291      0.00000000 C
  constrain_relaxation z
atom      80.61705382      8.80780971      0.00000000 C
  constrain_relaxation z
atom      81.51239268      9.91789644      0.00000000 C
  constrain_relaxation z
atom      27.60772804      1.65464517      0.00000000 C
  constrain_relaxation z
atom      81.00067189     11.24961884      0.00000000 C
  constrain_relaxation z
atom      34.77448892      6.53828338      0.00000000 C
  constrain_relaxation z
atom      82.53645040      7.25384191      0.00000000 C
  constrain_relaxation z
atom      79.46433293      1.48189891      0.00000000 C
  constrain_relaxation z
atom      29.14335397      5.65034151      0.00000000 C
  constrain_relaxation z
atom      28.63179304      4.31857997      0.00000000 C
  constrain_relaxation z
atom      34.00671375     11.42195687      0.00000000 C
  constrain_relaxation z
atom      94.94939376     12.80384684      0.00000000 C
  constrain_relaxation z
atom      80.36006839      2.59199305      0.00000000 C
  constrain_relaxation z
atom      89.19058695      3.70236293      0.00000000 C
  constrain_relaxation z
atom      88.67902269      5.03412903      0.00000000 C
  constrain_relaxation z
atom      84.45590634      5.69995093      0.00000000 C
  constrain_relaxation z
atom      83.04788746      5.92201057      0.00000000 C
  constrain_relaxation z
atom      81.38428512     13.69136600      0.00000000 C
  constrain_relaxation z
atom      79.97609989      0.15024761      0.00000000 C
  constrain_relaxation z
atom      93.79760674      5.47833426      0.00000000 C
  constrain_relaxation z
atom      95.20560763      5.25622713      0.00000000 C
  constrain_relaxation z
atom      97.25286949     13.69179206      0.00000000 C
  constrain_relaxation z
atom      96.35741309     12.58173606      0.00000000 C
  constrain_relaxation z
atom      33.36646906      6.31618363      0.00000000 C
  constrain_relaxation z
atom      26.07208170     11.42201093      0.00000000 C
  constrain_relaxation z
atom      36.43792590      0.54450116      0.00000000 C
  constrain_relaxation z
atom      33.23884490      2.54255036      0.00000000 C
  constrain_relaxation z
atom     100.70810185      8.14213358      0.00000000 C
  constrain_relaxation z
atom      27.09619573      0.32287348      0.00000000 C
  constrain_relaxation z
atom      96.74125544      1.26046656      0.00000000 C
  constrain_relaxation z
atom      91.11019436      2.14851093      0.00000000 C
  constrain_relaxation z
atom      90.59861474      3.48027854      0.00000000 C
  constrain_relaxation z
atom      35.66996309      5.42820917      0.00000000 C
  constrain_relaxation z
atom      82.15232436      4.81189383      0.00000000 C
  constrain_relaxation z
atom      98.40456545      7.25424676      0.00000000 C
  constrain_relaxation z
atom      24.02470464      6.09465576      0.00000000 C
  constrain_relaxation z
atom      23.76863508     12.31001062      0.00000000 C
  constrain_relaxation z
atom      25.17663955     12.53210708      0.00000000 C
  constrain_relaxation z
atom      99.81255237      7.03208633      0.00000000 C
  constrain_relaxation z
atom      78.05609524      1.70372017      0.00000000 C
  constrain_relaxation z
atom      35.92634648     12.97581067      0.00000000 C
  constrain_relaxation z
atom      22.87326684     13.42009431      0.00000000 C
  constrain_relaxation z
atom      97.50906927      6.14418610      0.00000000 C
  constrain_relaxation z
atom      31.44687768      4.76232736      0.00000000 C
  constrain_relaxation z
atom      93.41367976      3.03648114      0.00000000 C
  constrain_relaxation z
atom      95.71713420      3.92444087      0.00000000 C
  constrain_relaxation z
atom      32.21476413     -0.12137681      0.00000000 C
  constrain_relaxation z
atom      97.12512959      3.70230118      0.00000000 C
  constrain_relaxation z
atom      97.63667802      2.37053004      0.00000000 C
  constrain_relaxation z
atom      26.71223621      2.76474558      0.00000000 C
  constrain_relaxation z
atom      79.84866999      3.92381777      0.00000000 C
  constrain_relaxation z
atom      78.31389748      7.91998009      0.00000000 C
  constrain_relaxation z
atom      79.59255547     11.47172059      0.00000000 C
  constrain_relaxation z
atom      79.08053714     12.80333664      0.00000000 C
  constrain_relaxation z
atom      32.85490512      4.98441440      0.00000000 C
  constrain_relaxation z
atom      95.33326404      1.48259316      0.00000000 C
  constrain_relaxation z
atom      94.82168215      2.81436829      0.00000000 C
  constrain_relaxation z
atom      35.54239339      1.65456908      0.00000000 C
  constrain_relaxation z
atom      36.05392436      2.98634152      0.00000000 C
  constrain_relaxation z
atom      36.69410302      8.09217498      0.00000000 C
  constrain_relaxation z
atom      79.20911832      9.03007306      0.00000000 C
  constrain_relaxation z
atom      98.66088176     13.46965876      0.00000000 C
  constrain_relaxation z
atom      81.12848001      7.47595921      0.00000000 C
  constrain_relaxation z
atom      99.17254576     12.13790778      0.00000000 C
  constrain_relaxation z
atom      77.16025152      0.59368137      0.00000000 C
  constrain_relaxation z
atom      77.67225603     13.02523934      0.00000000 C
  constrain_relaxation z
atom      23.38476234      0.98879022      0.00000000 C
  constrain_relaxation z
atom      22.23269220      8.31445853      0.00000000 C
  constrain_relaxation z
atom     100.32395343      5.70030355      0.00000000 C
  constrain_relaxation z
atom      78.44062652      4.14579582      0.00000000 C
  constrain_relaxation z
atom      78.69733380     10.36174733      0.00000000 C
  constrain_relaxation z
atom      36.82188819     11.86575816      0.00000000 C
  constrain_relaxation z
atom      24.92022637      4.98457237      0.00000000 C
  constrain_relaxation z
atom     100.58060142     11.91582394      0.00000000 C
  constrain_relaxation z
atom      80.74429030      5.03393935      0.00000000 C
  constrain_relaxation z
atom      34.51831482     12.75371816      0.00000000 C
  constrain_relaxation z
atom      33.62279507      0.10070294      0.00000000 C
  constrain_relaxation z
atom      99.94002213      3.25845891      0.00000000 C
  constrain_relaxation z
atom      36.31025145     10.53399677      0.00000000 C
  constrain_relaxation z
atom      21.46529209     13.19795036      0.00000000 C
  constrain_relaxation z
atom      35.15842146      4.09642278      0.00000000 C
  constrain_relaxation z
atom      33.75040098      3.87432824      0.00000000 C
  constrain_relaxation z
atom      77.28916908     10.58394042      0.00000000 C
  constrain_relaxation z
atom      98.02056192      4.81238926      0.00000000 C
  constrain_relaxation z
atom      99.42852435      4.59023709      0.00000000 C
  constrain_relaxation z
atom      98.78863387      9.69609780      0.00000000 C
  constrain_relaxation z
atom      98.27705251     11.02786967      0.00000000 C
  constrain_relaxation z
atom     100.96429428      0.59452792      0.00000000 C
  constrain_relaxation z
atom     101.09220663     10.58401920      0.00000000 C
  constrain_relaxation z
atom      99.55630745      0.81663561      0.00000000 C
  constrain_relaxation z
atom      99.04466168      2.14839733      0.00000000 C
  constrain_relaxation z
atom      76.90609485      8.14242846      0.00000000 C
  constrain_relaxation z
atom      37.46193766      3.20845185      0.00000000 C
  constrain_relaxation z
atom     102.11604843      7.91992263      0.00000000 C
  constrain_relaxation z
atom      37.20573646      9.42394098      0.00000000 C
  constrain_relaxation z
atom      76.39411010      9.47409853      0.00000000 C
  constrain_relaxation z
atom     101.47605535     13.02590471      0.00000000 C
  constrain_relaxation z
atom      25.30422933      2.54268866      0.00000000 C
  constrain_relaxation z
atom      78.82512830      6.58801056      0.00000000 C
  constrain_relaxation z
atom      80.23302151      6.36582367      0.00000000 C
  constrain_relaxation z
atom     103.01169160      9.02998483      0.00000000 C
  constrain_relaxation z
atom      21.84896473     10.75616321      0.00000000 C
  constrain_relaxation z
atom      21.33719595      9.42448472      0.00000000 C
  constrain_relaxation z
atom      76.01115183      7.03239865      0.00000000 C
  constrain_relaxation z
atom      76.52183649      5.70013715      0.00000000 C
  constrain_relaxation z
atom      77.92963464      5.47780225      0.00000000 C
  constrain_relaxation z
atom      20.95359613     11.86623256      0.00000000 C
  constrain_relaxation z
atom      76.77668955     11.91527220      0.00000000 C
  constrain_relaxation z
atom      21.72107290      6.98273420      0.00000000 C
  constrain_relaxation z
atom      24.79273712      1.21089512      0.00000000 C
  constrain_relaxation z
atom      25.68819195      0.10079005      0.00000000 C
  constrain_relaxation z
atom      21.08139186      1.87679963      0.00000000 C
  constrain_relaxation z
atom      20.56999219      0.54495253      0.00000000 C
  constrain_relaxation z
atom     101.34802016      3.03627930      0.00000000 C
  constrain_relaxation z
atom     102.50020293     10.36190267      0.00000000 C
  constrain_relaxation z
atom     102.62735642      6.58805074      0.00000000 C
  constrain_relaxation z
atom     103.65134161      3.92408289      0.00000000 C
  constrain_relaxation z
atom      19.16210381      0.32268518      0.00000000 C
  constrain_relaxation z
atom     102.88412467     12.80388526      0.00000000 C
  constrain_relaxation z
atom      22.61665512      5.87264995      0.00000000 C
  constrain_relaxation z
atom      37.58955634      6.98211271      0.00000000 C
  constrain_relaxation z
atom      37.07798710      5.65033811      0.00000000 C
  constrain_relaxation z
atom      38.22994309     12.08785668      0.00000000 C
  constrain_relaxation z
atom      38.35746642      2.09839448      0.00000000 C
  constrain_relaxation z
atom      20.18597488      2.98693869      0.00000000 C
  constrain_relaxation z
atom      37.97345118      4.54025213      0.00000000 C
  constrain_relaxation z
atom      24.40873329      3.65279538      0.00000000 C
  constrain_relaxation z
atom      38.61378450      9.64606690      0.00000000 C
  constrain_relaxation z
atom      74.60370787      7.25542085      0.00000000 C
  constrain_relaxation z
atom      22.48932610      2.09891571      0.00000000 C
  constrain_relaxation z
atom      77.54483315      3.03560651      0.00000000 C
  constrain_relaxation z
atom      19.54552447     11.64412794      0.00000000 C
  constrain_relaxation z
atom      19.03353606     10.31251605      0.00000000 C
  constrain_relaxation z
atom     104.41950291      8.80767258      0.00000000 C
  constrain_relaxation z
atom      75.75178179      0.81514536      0.00000000 C
  constrain_relaxation z
atom      74.98597255      9.69664479      0.00000000 C
  constrain_relaxation z
atom     104.54678125      5.03392075      0.00000000 C
  constrain_relaxation z
atom      18.77812959      2.76474689      0.00000000 C
  constrain_relaxation z
atom     104.03528954      6.36558192      0.00000000 C
  constrain_relaxation z
atom     104.93084099      7.47546320      0.00000000 C
  constrain_relaxation z
atom      19.92905350      9.20251135      0.00000000 C
  constrain_relaxation z
atom      38.99757674      7.20423892      0.00000000 C
  constrain_relaxation z
atom      39.12547343     10.97782160      0.00000000 C
  constrain_relaxation z
atom      17.88268768      3.87495905      0.00000000 C
  constrain_relaxation z
atom      37.84596253      0.76659933      0.00000000 C
  constrain_relaxation z
atom      23.00074198      3.43074088      0.00000000 C
  constrain_relaxation z
atom      74.85550622     13.46818133      0.00000000 C
  constrain_relaxation z
atom      75.36803785     12.13694485      0.00000000 C
  constrain_relaxation z
atom     106.85047670      5.92056384      0.00000000 C
  constrain_relaxation z
atom      20.69721571      4.31881952      0.00000000 C
  constrain_relaxation z
atom      22.10521062      4.54086493      0.00000000 C
  constrain_relaxation z
atom      18.65035054     12.75410483      0.00000000 C
  constrain_relaxation z
atom     103.77958737      0.15097520      0.00000000 C
  constrain_relaxation z
atom      39.50924896      8.53600402      0.00000000 C
  constrain_relaxation z
atom     103.39568533     11.47204166      0.00000000 C
  constrain_relaxation z
atom      74.47257933     11.02742699      0.00000000 C
  constrain_relaxation z
atom      38.74154802     13.41963193      0.00000000 C
  constrain_relaxation z
atom     102.24336514      4.14633144      0.00000000 C
  constrain_relaxation z
atom     101.73188136      5.47809544      0.00000000 C
  constrain_relaxation z
atom      74.09122724      8.58710844      0.00000000 C
  constrain_relaxation z
atom      17.24224266     12.53190272      0.00000000 C
  constrain_relaxation z
atom     105.18768662     13.69238599      0.00000000 C
  constrain_relaxation z
atom      40.66108876      1.21050724      0.00000000 C
  constrain_relaxation z
atom      40.14957191     -0.12134102      0.00000000 C
  constrain_relaxation z
atom      73.70934703      6.14527931      0.00000000 C
  constrain_relaxation z
atom     103.26764043      1.48255814      0.00000000 C
  constrain_relaxation z
atom     101.85961975      1.70458005      0.00000000 C
  constrain_relaxation z
atom     104.80369880     11.25011676      0.00000000 C
  constrain_relaxation z
atom     105.31501119      9.91794902      0.00000000 C
  constrain_relaxation z
atom      76.13686784      3.25747432      0.00000000 C
  constrain_relaxation z
atom     105.69898956     12.36060577      0.00000000 C
  constrain_relaxation z
atom      39.89297876      6.09418020      0.00000000 C
  constrain_relaxation z
atom      39.38145318      4.76239844      0.00000000 C
  constrain_relaxation z
atom      40.53357414     11.19990156      0.00000000 C
  constrain_relaxation z
atom      40.27692468      3.65233602      0.00000000 C
  constrain_relaxation z
atom      39.76549572      2.32054967      0.00000000 C
  constrain_relaxation z
atom     104.16287885      2.59248715      0.00000000 C
  constrain_relaxation z
atom      18.39364475      5.20696191      0.00000000 C
  constrain_relaxation z
atom      18.26693249      1.43278249      0.00000000 C
  constrain_relaxation z
atom      72.30266825      6.36956078      0.00000000 C
  constrain_relaxation z
atom     105.95481306      4.81130220      0.00000000 C
  constrain_relaxation z
atom     106.08330701      1.03939732      0.00000000 C
  constrain_relaxation z
atom     105.57107370      2.37040605      0.00000000 C
  constrain_relaxation z
atom      41.68490373      3.87454290      0.00000000 C
  constrain_relaxation z
atom      16.72979989     11.20057529      0.00000000 C
  constrain_relaxation z
atom      75.62637091      4.58978877      0.00000000 C
  constrain_relaxation z
atom      73.06322239     11.24892248      0.00000000 C
  constrain_relaxation z
atom      72.16729991     10.14034820      0.00000000 C
  constrain_relaxation z
atom      17.62530995     10.09060597      0.00000000 C
  constrain_relaxation z
atom      72.54941388     12.57898325      0.00000000 C
  constrain_relaxation z
atom      72.68307275      8.81039900      0.00000000 C
  constrain_relaxation z
atom      74.21881282      4.81223810      0.00000000 C
  constrain_relaxation z
atom      19.80163773      5.42894561      0.00000000 C
  constrain_relaxation z
atom      20.31300790      6.76076536      0.00000000 C
  constrain_relaxation z
atom      41.42907597     10.08982751      0.00000000 C
  constrain_relaxation z
atom      40.91728314      8.75810844      0.00000000 C
  constrain_relaxation z
atom     108.25870866      5.69658491      0.00000000 C
  constrain_relaxation z
atom     108.77112226      4.36505951      0.00000000 C
  constrain_relaxation z
atom     107.10685745     12.13928151      0.00000000 C
  constrain_relaxation z
atom      42.19642157      5.20631375      0.00000000 C
  constrain_relaxation z
atom      17.49790386      6.31715336      0.00000000 C
  constrain_relaxation z
atom      71.78936865      7.70168534      0.00000000 C
  constrain_relaxation z
atom     108.00247135     13.25013887      0.00000000 C
  constrain_relaxation z
atom      19.41731524      7.87086500      0.00000000 C
  constrain_relaxation z
atom     110.18013642      4.14024031      0.00000000 C
  constrain_relaxation z
atom      18.00913119      7.64903772      0.00000000 C
  constrain_relaxation z
atom     107.49191072      0.81844224      0.00000000 C
  constrain_relaxation z
atom     106.46656474      3.47985904      0.00000000 C
  constrain_relaxation z
atom      17.11334149      8.75907796      0.00000000 C
  constrain_relaxation z
atom      16.09000275      6.09527477      0.00000000 C
  constrain_relaxation z
atom      16.47495070      3.65261292      0.00000000 C
  constrain_relaxation z
atom      15.57954746      4.76296430      0.00000000 C
  constrain_relaxation z
atom     109.41020388     13.03041643      0.00000000 C
  constrain_relaxation z
atom      75.24077702      2.14701077      0.00000000 C
  constrain_relaxation z
atom      43.22073736      7.87008586      0.00000000 C
  constrain_relaxation z
atom      42.06908857      1.43271761      0.00000000 C
  constrain_relaxation z
atom     109.79909596      1.70672117      0.00000000 C
  constrain_relaxation z
atom     106.33852941      7.25253220      0.00000000 C
  constrain_relaxation z
atom     107.61736783     10.80688660      0.00000000 C
  constrain_relaxation z
atom      42.58043163      2.76459518      0.00000000 C
  constrain_relaxation z
atom      70.75690205     10.36228402      0.00000000 C
  constrain_relaxation z
atom     110.30796069      0.37697649      0.00000000 C
  constrain_relaxation z
atom      73.44665255     13.68897232      0.00000000 C
  constrain_relaxation z
atom     110.70061872      2.81232938      0.00000000 C
  constrain_relaxation z
atom     106.72264468      9.69570197      0.00000000 C
  constrain_relaxation z
atom     107.23362662      8.36282499      0.00000000 C
  constrain_relaxation z
atom      72.93627341      1.25774707      0.00000000 C
  constrain_relaxation z
atom      15.32121570     10.97889042      0.00000000 C
  constrain_relaxation z
atom      14.80872682      9.64765819      0.00000000 C
  constrain_relaxation z
atom     108.38869276      1.92757877      0.00000000 C
  constrain_relaxation z
atom     107.87499281      3.25728107      0.00000000 C
  constrain_relaxation z
atom      70.23987600     11.68990216      0.00000000 C
  constrain_relaxation z
atom      15.19397497      7.20574163      0.00000000 C
  constrain_relaxation z
atom      15.70493711      8.53760259      0.00000000 C
  constrain_relaxation z
atom      16.85918899      1.21032343      0.00000000 C
  constrain_relaxation z
atom      16.34724252     -0.12134302      0.00000000 C
  constrain_relaxation z
atom      43.60445966      5.42856251      0.00000000 C
  constrain_relaxation z
atom      73.83277277      2.36838217      0.00000000 C
  constrain_relaxation z
atom      73.32336208      3.70123750      0.00000000 C
  constrain_relaxation z
atom      41.81265851      7.64806455      0.00000000 C
  constrain_relaxation z
atom      41.30102502      6.31635712      0.00000000 C
  constrain_relaxation z
atom      15.96430736      2.32035602      0.00000000 C
  constrain_relaxation z
atom      71.91666808      3.92363999      0.00000000 C
  constrain_relaxation z
atom      42.96478689      0.32266325      0.00000000 C
  constrain_relaxation z
atom      42.83720204     10.31184633      0.00000000 C
  constrain_relaxation z
atom      43.73272392      9.20167640      0.00000000 C
  constrain_relaxation z
atom      41.04521004     12.53171196      0.00000000 C
  constrain_relaxation z
atom      44.11603778      6.76016571      0.00000000 C
  constrain_relaxation z
atom      12.50279011     10.53684346      0.00000000 C
  constrain_relaxation z
atom      71.41051516      5.25859878      0.00000000 C
  constrain_relaxation z
atom     110.56095215      6.58064829      0.00000000 C
  constrain_relaxation z
atom      71.02064687      2.81095867      0.00000000 C
  constrain_relaxation z
atom      69.85977738      9.25592463      0.00000000 C
  constrain_relaxation z
atom      13.39995163      9.42685313      0.00000000 C
  constrain_relaxation z
atom      13.78604825      6.98435611      0.00000000 C
  constrain_relaxation z
atom      45.14089281      9.42335722      0.00000000 C
  constrain_relaxation z
atom      14.42582486     12.08840937      0.00000000 C
  constrain_relaxation z
atom     109.15371670      6.80628504      0.00000000 C
  constrain_relaxation z
atom     112.11546695      2.58895670      0.00000000 C
  constrain_relaxation z
atom      46.03658387      8.31326783      0.00000000 C
  constrain_relaxation z
atom      45.52430347      6.98225000      0.00000000 C
  constrain_relaxation z
atom      42.45326131     12.75382778      0.00000000 C
  constrain_relaxation z
atom      12.88962380      8.09499249      0.00000000 C
  constrain_relaxation z
atom      13.01654869     11.86689823      0.00000000 C
  constrain_relaxation z
atom     113.02015476      3.69200324      0.00000000 C
  constrain_relaxation z
atom     111.07394576      5.24656687      0.00000000 C
  constrain_relaxation z
atom      46.41986856      5.87280773      0.00000000 C
  constrain_relaxation z
atom      47.82838163      6.09538645      0.00000000 C
  constrain_relaxation z
atom      69.11791485      4.37149865      0.00000000 C
  constrain_relaxation z
atom      69.61485015      3.03220067      0.00000000 C
  constrain_relaxation z
atom      43.34880093     11.64369789      0.00000000 C
  constrain_relaxation z
atom      70.38142802      7.92711236      0.00000000 C
  constrain_relaxation z
atom      14.55693492      2.09731918      0.00000000 C
  constrain_relaxation z
atom      14.93917479     13.41918689      0.00000000 C
  constrain_relaxation z
atom      11.09249086     10.31755078      0.00000000 C
  constrain_relaxation z
atom     111.45243209      7.69415949      0.00000000 C
  constrain_relaxation z
atom      71.52808420      1.47777502      0.00000000 C
  constrain_relaxation z
atom     110.93812333      9.02881203      0.00000000 C
  constrain_relaxation z
atom      13.27668775      5.65150302      0.00000000 C
  constrain_relaxation z
atom      43.98842871      2.98706468      0.00000000 C
  constrain_relaxation z
atom      70.00606307      5.48459047      0.00000000 C
  constrain_relaxation z
atom     112.48218545      5.01649788      0.00000000 C
  constrain_relaxation z
atom      68.82595622     11.90749164      0.00000000 C
  constrain_relaxation z
atom      12.12070536     12.97547329      0.00000000 C
  constrain_relaxation z
atom     108.64035465      8.13946462      0.00000000 C
  constrain_relaxation z
atom      14.04449983      0.76563464      0.00000000 C
  constrain_relaxation z
atom     114.44332791      3.46407096      0.00000000 C
  constrain_relaxation z
atom      69.49190385      6.81776236      0.00000000 C
  constrain_relaxation z
atom     111.82580053     10.14479557      0.00000000 C
  constrain_relaxation z
atom     113.36506039      6.12652660      0.00000000 C
  constrain_relaxation z
atom      45.65224119     10.75514672      0.00000000 C
  constrain_relaxation z
atom     114.95506896      2.12676876      0.00000000 C
  constrain_relaxation z
atom      71.13902242     12.79826118      0.00000000 C
  constrain_relaxation z
atom      67.55394270      8.37382358      0.00000000 C
  constrain_relaxation z
atom      13.66264877      3.20746093      0.00000000 C
  constrain_relaxation z
atom      14.17206424      4.54050037      0.00000000 C
  constrain_relaxation z
atom      70.62990952      0.36687353      0.00000000 C
  constrain_relaxation z
atom      47.44527066      8.53422441      0.00000000 C
  constrain_relaxation z
atom      10.19343214     11.42591115      0.00000000 C
  constrain_relaxation z
atom      44.75688140     11.86562403      0.00000000 C
  constrain_relaxation z
atom      10.71040264     12.75352016      0.00000000 C
  constrain_relaxation z
atom     109.02462737     10.58570053      0.00000000 C
  constrain_relaxation z
atom     109.53323566      9.25142611      0.00000000 C
  constrain_relaxation z
atom      66.13790784      8.59780438      0.00000000 C
  constrain_relaxation z
atom     109.91872837     11.69861831      0.00000000 C
  constrain_relaxation z
atom      48.72459693      4.98762165      0.00000000 C
  constrain_relaxation z
atom      44.49996184      4.31873527      0.00000000 C
  constrain_relaxation z
atom      45.90806742      4.54135538      0.00000000 C
  constrain_relaxation z
atom     112.85624932      7.46950125      0.00000000 C
  constrain_relaxation z
atom     114.04049069      1.03491015      0.00000000 C
  constrain_relaxation z
atom       8.77962016     11.20830623      0.00000000 C
  constrain_relaxation z
atom     114.76405961      5.89218586      0.00000000 C
  constrain_relaxation z
atom      12.63642969      0.54232690      0.00000000 C
  constrain_relaxation z
atom      66.49848277     11.02203190      0.00000000 C
  constrain_relaxation z
atom      12.25605566      2.98316136      0.00000000 C
  constrain_relaxation z
atom      47.06018945     10.97647288      0.00000000 C
  constrain_relaxation z
atom      50.13371302      5.21243861      0.00000000 C
  constrain_relaxation z
atom      11.36399103      4.09412810      0.00000000 C
  constrain_relaxation z
atom      65.25444269      7.49239634      0.00000000 C
  constrain_relaxation z
atom     113.22729024      9.92750103      0.00000000 C
  constrain_relaxation z
atom       7.87282066     12.31177929      0.00000000 C
  constrain_relaxation z
atom      46.80380605      3.43210526      0.00000000 C
  constrain_relaxation z
atom      46.29180940      2.10012826      0.00000000 C
  constrain_relaxation z
atom     113.73882676      8.59353286      0.00000000 C
  constrain_relaxation z
atom     116.37455296      1.88464097      0.00000000 C
  constrain_relaxation z
atom     115.34353734      4.57236134      0.00000000 C
  constrain_relaxation z
atom      48.21212580      3.65608593      0.00000000 C
  constrain_relaxation z
atom     111.32512848     11.48033582      0.00000000 C
  constrain_relaxation z
atom      50.65425584      6.54036145      0.00000000 C
  constrain_relaxation z
atom       9.81336886      0.09679072      0.00000000 C
  constrain_relaxation z
atom       8.40044563     -0.12639594      0.00000000 C
  constrain_relaxation z
atom      68.71682052      1.91730325      0.00000000 C
  constrain_relaxation z
atom      69.22149128      0.58435122      0.00000000 C
  constrain_relaxation z
atom      44.88404412      1.87719569      0.00000000 C
  constrain_relaxation z
atom      68.31919663     13.23697779      0.00000000 C
  constrain_relaxation z
atom      11.74280910      1.65104349      0.00000000 C
  constrain_relaxation z
atom      10.33496597      1.42559611      0.00000000 C
  constrain_relaxation z
atom      11.87008229      5.42908498      0.00000000 C
  constrain_relaxation z
atom     115.61358493      7.01698503      0.00000000 C
  constrain_relaxation z
atom     116.77942659      4.34479303      0.00000000 C
  constrain_relaxation z
atom       9.95964246      3.86811631      0.00000000 C
  constrain_relaxation z
atom     114.10977522     11.04752304      0.00000000 C
  constrain_relaxation z
atom      47.95588490      9.86562862      0.00000000 C
  constrain_relaxation z
atom      48.34213612      7.42510167      0.00000000 C
  constrain_relaxation z
atom      65.45144005      3.71365096      0.00000000 C
  constrain_relaxation z
atom      44.37266300      0.54497651      0.00000000 C
  constrain_relaxation z
atom      65.58760047      9.91548632      0.00000000 C
  constrain_relaxation z
atom      67.91906241     10.80401890      0.00000000 C
  constrain_relaxation z
atom      68.44674147      9.47909383      0.00000000 C
  constrain_relaxation z
atom      67.71971138      4.60028164      0.00000000 C
  constrain_relaxation z
atom      49.75263603      7.64595873      0.00000000 C
  constrain_relaxation z
atom      64.94106446      5.05482881      0.00000000 C
  constrain_relaxation z
atom      65.80274537      6.16924323      0.00000000 C
  constrain_relaxation z
atom      47.18698329      0.98984764      0.00000000 C
  constrain_relaxation z
atom      52.06921887      6.76372929      0.00000000 C
  constrain_relaxation z
atom      67.20557238      5.93577360      0.00000000 C
  constrain_relaxation z
atom      68.08537625      7.04679109      0.00000000 C
  constrain_relaxation z
atom     115.13877758      8.38030866      0.00000000 C
  constrain_relaxation z
atom     113.62972473     12.37941707      0.00000000 C
  constrain_relaxation z
atom     112.22316259     12.59372286      0.00000000 C
  constrain_relaxation z
atom     116.92642859      0.56522578      0.00000000 C
  constrain_relaxation z
atom     114.55580489     13.47448733      0.00000000 C
  constrain_relaxation z
atom     115.97785618     13.25161121      0.00000000 C
  constrain_relaxation z
atom      49.10722149      2.54639875      0.00000000 C
  constrain_relaxation z
atom      50.26156379      8.97571426      0.00000000 C
  constrain_relaxation z
atom       7.50775519      0.97888138      0.00000000 C
  constrain_relaxation z
atom       8.27293176      9.87882986      0.00000000 C
  constrain_relaxation z
atom       6.45236800     12.09375033      0.00000000 C
  constrain_relaxation z
atom      10.58343871      8.98585448      0.00000000 C
  constrain_relaxation z
atom      51.02762319      4.10612632      0.00000000 C
  constrain_relaxation z
atom      66.83827282      3.48213515      0.00000000 C
  constrain_relaxation z
atom       9.17512488      8.76836311      0.00000000 C
  constrain_relaxation z
atom     112.62486095      1.25940563      0.00000000 C
  constrain_relaxation z
atom     111.71713429      0.15903569      0.00000000 C
  constrain_relaxation z
atom      66.90792015     13.45027134      0.00000000 C
  constrain_relaxation z
atom      65.99290215     12.35266529      0.00000000 C
  constrain_relaxation z
atom     117.27374090      2.98146949      0.00000000 C
  constrain_relaxation z
atom      48.59380120      1.21320969      0.00000000 C
  constrain_relaxation z
atom      47.57075268     12.30887865      0.00000000 C
  constrain_relaxation z
atom      50.51456010      2.77203448      0.00000000 C
  constrain_relaxation z
atom       5.94686536     10.76312418      0.00000000 C
  constrain_relaxation z
atom       6.86177658      9.66552379      0.00000000 C
  constrain_relaxation z
atom      67.31107685      2.13484638      0.00000000 C
  constrain_relaxation z
atom      45.26823833     13.19780127      0.00000000 C
  constrain_relaxation z
atom      46.67594960     13.42005059      0.00000000 C
  constrain_relaxation z
atom      49.36371199     10.08535227      0.00000000 C
  constrain_relaxation z
atom       9.44554385      2.53494972      0.00000000 C
  constrain_relaxation z
atom      51.67084765      9.19365192      0.00000000 C
  constrain_relaxation z
atom      48.97810306     12.53006600      0.00000000 C
  constrain_relaxation z
atom       8.03912888      2.30590295      0.00000000 C
  constrain_relaxation z
atom      63.83309909      7.71554272      0.00000000 C
  constrain_relaxation z
atom      64.57207927     12.56851321      0.00000000 C
  constrain_relaxation z
atom      63.66545089     11.46779338      0.00000000 C
  constrain_relaxation z
atom       5.54159673     13.20030748      0.00000000 C
  constrain_relaxation z
atom      64.15684930     10.12523336      0.00000000 C
  constrain_relaxation z
atom       6.09185134      0.75488637      0.00000000 C
  constrain_relaxation z
atom      49.87229635     11.41716205      0.00000000 C
  constrain_relaxation z
atom      52.43598181      4.33618912      0.00000000 C
  constrain_relaxation z
atom     115.50401028     10.83955177      0.00000000 C
  constrain_relaxation z
atom      64.58743679      2.58741565      0.00000000 C
  constrain_relaxation z
atom     116.00679277      9.53173479      0.00000000 C
  constrain_relaxation z
atom      62.97397000      6.60781801      0.00000000 C
  constrain_relaxation z
atom      63.23716392      9.01561757      0.00000000 C
  constrain_relaxation z
atom      52.97401887      5.66069664      0.00000000 C
  constrain_relaxation z
atom       7.26489571      7.21786608      0.00000000 C
  constrain_relaxation z
atom       8.67052141      7.43541962      0.00000000 C
  constrain_relaxation z
atom       9.56845428      6.32051271      0.00000000 C
  constrain_relaxation z
atom       9.07159837      4.98121715      0.00000000 C
  constrain_relaxation z
atom     116.99095884      6.79587292      0.00000000 C
  constrain_relaxation z
atom      49.48677400      0.10126167      0.00000000 C
  constrain_relaxation z
atom      53.31897537      3.22617672      0.00000000 C
  constrain_relaxation z
atom     117.41519737      9.35159998      0.00000000 C
  constrain_relaxation z
atom      11.48152571      7.87495006      0.00000000 C
  constrain_relaxation z
atom      10.97414780      6.54176988      0.00000000 C
  constrain_relaxation z
atom      63.54984912      5.29171532      0.00000000 C
  constrain_relaxation z
atom       7.67351370      4.75241422      0.00000000 C
  constrain_relaxation z
atom       7.15944493      3.41693032      0.00000000 C
  constrain_relaxation z
atom       6.35680198      8.33721989      0.00000000 C
  constrain_relaxation z
atom      52.57868312      8.09329183      0.00000000 C
  constrain_relaxation z
atom      62.73590234      4.15078351      0.00000000 C
  constrain_relaxation z
atom      52.17693963     10.52206851      0.00000000 C
  constrain_relaxation z
atom     117.70098194      7.98135900      0.00000000 C
  constrain_relaxation z
atom     117.67349668      5.49519728      0.00000000 C
  constrain_relaxation z
atom       5.20851760      1.86030749      0.00000000 C
  constrain_relaxation z
atom      52.81007414      1.88319649      0.00000000 C
  constrain_relaxation z
atom      51.40614070      1.65854045      0.00000000 C
  constrain_relaxation z
atom     116.43906207     11.91111326      0.00000000 C
  constrain_relaxation z
atom      63.22327671      2.82675159      0.00000000 C
  constrain_relaxation z
atom       5.75674942      3.18344349      0.00000000 C
  constrain_relaxation z
atom      66.40288102      1.01550542      0.00000000 C
  constrain_relaxation z
atom      64.99446268      1.22813347      0.00000000 C
  constrain_relaxation z
atom      54.39733300      5.88861713      0.00000000 C
  constrain_relaxation z
atom       3.78732498      1.63715188      0.00000000 C
  constrain_relaxation z
atom     117.83349994     11.67444256      0.00000000 C
  constrain_relaxation z
atom       6.79220028      5.87057346      0.00000000 C
  constrain_relaxation z
atom       4.94850871      8.12459284      0.00000000 C
  constrain_relaxation z
atom       3.61970530     11.64798719      0.00000000 C
  constrain_relaxation z
atom      55.45812687     12.27623542      0.00000000 C
  constrain_relaxation z
atom     118.78679030     12.71506109      0.00000000 C
  constrain_relaxation z
atom      53.58362305     10.73637064      0.00000000 C
  constrain_relaxation z
atom      64.02982830      0.11990615      0.00000000 C
  constrain_relaxation z
atom       2.21327829     11.43744738      0.00000000 C
  constrain_relaxation z
atom      54.06375809     12.06827410      0.00000000 C
  constrain_relaxation z
atom      53.99444316      8.31777481      0.00000000 C
  constrain_relaxation z
atom      50.89176383      0.32387507      0.00000000 C
  constrain_relaxation z
atom       5.40550225      5.63904057      0.00000000 C
  constrain_relaxation z
atom      51.27880227     11.63544328      0.00000000 C
  constrain_relaxation z
atom      62.25882899     11.67831909      0.00000000 C
  constrain_relaxation z
atom       4.52618975     10.54725393      0.00000000 C
  constrain_relaxation z
atom      54.90915739      7.22592937      0.00000000 C
  constrain_relaxation z
atom       3.98395274      9.23281115      0.00000000 C
  constrain_relaxation z
atom       2.92833895      2.74489352      0.00000000 C
  constrain_relaxation z
atom      56.39329495     11.20467341      0.00000000 C
  constrain_relaxation z
atom       4.11100626     12.99055346      0.00000000 C
  constrain_relaxation z
atom       3.19144387      0.33710606      0.00000000 C
  constrain_relaxation z
atom       4.89520209      4.29787961      0.00000000 C
  constrain_relaxation z
atom      53.18115435     13.18828605      0.00000000 C
  constrain_relaxation z
atom      51.77954903     12.97099508      0.00000000 C
  constrain_relaxation z
atom      53.69276649      0.75918252      0.00000000 C
  constrain_relaxation z
atom       3.50413118      4.06098193      0.00000000 C
  constrain_relaxation z
atom       2.53354030      9.01453832      0.00000000 C
  constrain_relaxation z
atom      62.57928017      0.33817599      0.00000000 C
  constrain_relaxation z
atom      54.71810977      3.46050833      0.00000000 C
  constrain_relaxation z
atom      54.50981585      9.64130313      0.00000000 C
  constrain_relaxation z
atom      55.09283815      0.97240799      0.00000000 C
  constrain_relaxation z
atom      55.93201021      9.86417164      0.00000000 C
  constrain_relaxation z
atom      55.56777057      2.33573363      0.00000000 C
  constrain_relaxation z
atom      55.29766870      4.78034370      0.00000000 C
  constrain_relaxation z
atom      55.96096909     -0.17900257      0.00000000 C
  constrain_relaxation z
atom      57.78790677     11.44132576      0.00000000 C
  constrain_relaxation z
atom       2.69033044      5.20194029      0.00000000 C
  constrain_relaxation z
atom      58.74136447     10.40074930      0.00000000 C
  constrain_relaxation z
atom      57.22815442      6.37122561      0.00000000 C
  constrain_relaxation z
atom       3.17764111      6.52593834      0.00000000 C
  constrain_relaxation z
atom       4.54164499      6.76529944      0.00000000 C
  constrain_relaxation z
atom      56.73373781      5.00790809      0.00000000 C
  constrain_relaxation z
atom      62.30434280      1.76573877      0.00000000 C
  constrain_relaxation z
atom      57.62796486      3.85751530      0.00000000 C
  constrain_relaxation z
atom      57.36949628      0.00111165      0.00000000 C
  constrain_relaxation z
atom      56.94527583      2.55681393      0.00000000 C
  constrain_relaxation z
atom      56.32879850      7.46804162      0.00000000 C
  constrain_relaxation z
atom      56.88071740      8.78747260      0.00000000 C
  constrain_relaxation z
atom       2.25882188      7.58693557      0.00000000 C
  constrain_relaxation z
atom      57.65547198      1.37134902      0.00000000 C
  constrain_relaxation z
atom     118.38898625      0.30328696      0.00000000 C
  constrain_relaxation z
atom      58.34348520      9.04941076      0.00000000 C
  constrain_relaxation z
atom       0.93737176      7.20414225      0.00000000 C
  constrain_relaxation z
atom      61.54090927      6.81837944      0.00000000 C
  constrain_relaxation z
atom       1.72586831      0.14540382      0.00000000 C
  constrain_relaxation z
atom      59.42498782      5.49930121      0.00000000 C
  constrain_relaxation z
atom       1.49548469      2.53434010      0.00000000 C
  constrain_relaxation z
atom      60.80947530      5.65611586      0.00000000 C
  constrain_relaxation z
atom     119.47021217      3.85338811      0.00000000 C
  constrain_relaxation z
atom       0.76417247      3.69661288      0.00000000 C
  constrain_relaxation z
atom       1.33362591      4.95631652      0.00000000 C
  constrain_relaxation z
atom     118.68741966      2.70537286      0.00000000 C
  constrain_relaxation z
atom      59.04560383      4.11644284      0.00000000 C
  constrain_relaxation z
atom      60.82675404      8.06627396      0.00000000 C
  constrain_relaxation z
atom      61.77137236      9.20734880      0.00000000 C
  constrain_relaxation z
atom     119.35311597      1.39752759      0.00000000 C
  constrain_relaxation z
atom       0.78135948      1.28647571      0.00000000 C
  constrain_relaxation z
atom      59.30773201      7.95518134      0.00000000 C
  constrain_relaxation z
atom      58.64202244      6.64730114      0.00000000 C
  constrain_relaxation z
atom      61.35199840     10.55811349      0.00000000 C
  constrain_relaxation z
atom     118.45646985     10.38961061      0.00000000 C
  constrain_relaxation z
atom      58.41077835     12.72617260      0.00000000 C
  constrain_relaxation z
atom       1.30660227     12.55772555      0.00000000 C
  constrain_relaxation z
atom      61.37904420      4.39642389      0.00000000 C
  constrain_relaxation z
atom      60.41192524      3.42440415      0.00000000 C
  constrain_relaxation z
atom     119.09093929      5.23631003      0.00000000 C
  constrain_relaxation z
atom       0.36646353      5.92826346      0.00000000 C
  constrain_relaxation z
atom      58.95381612      1.40484942      0.00000000 C
  constrain_relaxation z
atom       1.54462543     10.17100406      0.00000000 C
  constrain_relaxation z
atom      60.11859025      1.09795398      0.00000000 C
  constrain_relaxation z
atom      59.95969585     12.47148889      0.00000000 C
  constrain_relaxation z
atom      61.59035845     12.94483992      0.00000000 C
  constrain_relaxation z
atom      -0.08523719     10.64423924      0.00000000 C
  constrain_relaxation z
atom       0.07369683      8.25498630      0.00000000 C
  constrain_relaxation z
atom      60.98275634      2.14846837      0.00000000 C
  constrain_relaxation z
atom      -0.01066678     12.06254960      0.00000000 C
  constrain_relaxation z
atom     118.99922990      7.94811532      0.00000000 C
  constrain_relaxation z
atom      60.03436596     11.05326045      0.00000000 C
  constrain_relaxation z


==> anc/geometry.in.029_45678.v3.2D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    120.03829024     -0.00000000     -0.00000000
lattice_vector      0.00000000     13.75146799      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom      87.10314420      8.88920185     -0.00000000 C
  constrain_relaxation z
atom      89.40776905      9.77647093     -0.00000000 C
  constrain_relaxation z
atom      90.30385672     10.88549618     -0.00000000 C
  constrain_relaxation z
atom      29.77343054     10.88069677     -0.00000000 C
  constrain_relaxation z
atom      30.66962233      9.77177345     -0.00000000 C
  constrain_relaxation z
atom      85.69461328      9.11097531     -0.00000000 C
  constrain_relaxation z
atom      89.91974913      8.44570410     -0.00000000 C
  constrain_relaxation z
atom      30.15751831      8.44097216     -0.00000000 C
  constrain_relaxation z
atom      28.74913379      8.21899408     -0.00000000 C
  constrain_relaxation z
atom      91.71238949     10.66375934     -0.00000000 C
  constrain_relaxation z
atom      91.32828577      8.22395859     -0.00000000 C
  constrain_relaxation z
atom      91.84027430      6.89320240     -0.00000000 C
  constrain_relaxation z
atom      30.28553536     12.21148721     -0.00000000 C
  constrain_relaxation z
atom      27.85293421      9.32791258     -0.00000000 C
  constrain_relaxation z
atom      28.36503190     10.65872174     -0.00000000 C
  constrain_relaxation z
atom      90.94418749      5.78414828      0.00000000 C
  constrain_relaxation z
atom      89.02365030      7.33667322     -0.00000000 C
  constrain_relaxation z
atom      92.22437381      9.33300179     -0.00000000 C
  constrain_relaxation z
atom      87.99923326      9.99821475     -0.00000000 C
  constrain_relaxation z
atom      93.24881557      6.67145581      0.00000000 C
  constrain_relaxation z
atom      27.46882879     11.76763414     -0.00000000 C
  constrain_relaxation z
atom      87.48726098     11.32899160     -0.00000000 C
  constrain_relaxation z
atom      86.07873203     11.55076149     -0.00000000 C
  constrain_relaxation z
atom      26.44454084      9.10593386     -0.00000000 C
  constrain_relaxation z
atom      25.93247849      7.77510220     -0.00000000 C
  constrain_relaxation z
atom      85.18266048     10.44176076     -0.00000000 C
  constrain_relaxation z
atom      93.63291899      9.11128166     -0.00000000 C
  constrain_relaxation z
atom      87.61511934      7.55842464     -0.00000000 C
  constrain_relaxation z
atom      29.38934307     13.32040440     -0.00000000 C
  constrain_relaxation z
atom      94.14490983      7.78052999     -0.00000000 C
  constrain_relaxation z
atom      85.95085879      1.56984552      0.00000000 C
  constrain_relaxation z
atom      86.46284293      0.23907016      0.00000000 C
  constrain_relaxation z
atom      31.05370074      7.33203192     -0.00000000 C
  constrain_relaxation z
atom      85.56677446     12.88154297     -0.00000000 C
  constrain_relaxation z
atom      92.60849081     11.77280648     -0.00000000 C
  constrain_relaxation z
atom      87.87137404      0.01731121      0.00000000 C
  constrain_relaxation z
atom      29.90144877      0.89973418      0.00000000 C
  constrain_relaxation z
atom      88.38335489     12.43800866     -0.00000000 C
  constrain_relaxation z
atom      88.76745721      1.12632326      0.00000000 C
  constrain_relaxation z
atom      88.25547006      2.45708527      0.00000000 C
  constrain_relaxation z
atom      84.54232311      1.79163473      0.00000000 C
  constrain_relaxation z
atom      86.84694057      2.67884545      0.00000000 C
  constrain_relaxation z
atom      89.53564961      6.00588378      0.00000000 C
  constrain_relaxation z
atom      89.79188299     12.21625768     -0.00000000 C
  constrain_relaxation z
atom      92.09651291     13.10355943     -0.00000000 C
  constrain_relaxation z
atom      90.68797161     13.32528196     -0.00000000 C
  constrain_relaxation z
atom      86.33493487      4.00961819      0.00000000 C
  constrain_relaxation z
atom      83.38997139      8.22373280     -0.00000000 C
  constrain_relaxation z
atom      84.79850589      8.00196381     -0.00000000 C
  constrain_relaxation z
atom      84.15825458     13.10333042     -0.00000000 C
  constrain_relaxation z
atom      83.64626769      0.68264465      0.00000000 C
  constrain_relaxation z
atom      92.99261217      0.46113157      0.00000000 C
  constrain_relaxation z
atom      32.07800769      9.99372729     -0.00000000 C
  constrain_relaxation z
atom      86.71903107      6.44939892      0.00000000 C
  constrain_relaxation z
atom      85.31049397      6.67115490      0.00000000 C
  constrain_relaxation z
atom      84.03032588      3.12239912      0.00000000 C
  constrain_relaxation z
atom      95.55346758      7.55880128     -0.00000000 C
  constrain_relaxation z
atom      30.92572604      3.56144350      0.00000000 C
  constrain_relaxation z
atom      31.30982907      1.12170231      0.00000000 C
  constrain_relaxation z
atom      23.24365572     11.10176282     -0.00000000 C
  constrain_relaxation z
atom      82.23771902      0.90442151      0.00000000 C
  constrain_relaxation z
atom      26.82867735      6.66616251      0.00000000 C
  constrain_relaxation z
atom      29.00526456      2.00865898      0.00000000 C
  constrain_relaxation z
atom      96.44954061      8.66786308     -0.00000000 C
  constrain_relaxation z
atom      31.82189976      2.45249891      0.00000000 C
  constrain_relaxation z
atom      90.17598922      0.90457023      0.00000000 C
  constrain_relaxation z
atom      82.87804449      9.55453330     -0.00000000 C
  constrain_relaxation z
atom      87.23102119      5.11862591      0.00000000 C
  constrain_relaxation z
atom      83.77412030     10.66353065     -0.00000000 C
  constrain_relaxation z
atom      95.93754317      9.99861004     -0.00000000 C
  constrain_relaxation z
atom      25.54832943     10.21484018     -0.00000000 C
  constrain_relaxation z
atom      94.01703445     11.55108308     -0.00000000 C
  constrain_relaxation z
atom      94.52900039     10.22033372     -0.00000000 C
  constrain_relaxation z
atom      29.51734728      3.33947096      0.00000000 C
  constrain_relaxation z
atom      27.98095385     13.09843204     -0.00000000 C
  constrain_relaxation z
atom      24.52410664      7.55309977     -0.00000000 C
  constrain_relaxation z
atom      81.72570726      2.23518782      0.00000000 C
  constrain_relaxation z
atom      92.48062886      1.79187686      0.00000000 C
  constrain_relaxation z
atom      32.46208596      7.55399961     -0.00000000 C
  constrain_relaxation z
atom      84.92638925      4.23138230      0.00000000 C
  constrain_relaxation z
atom      32.59013107     11.32450948     -0.00000000 C
  constrain_relaxation z
atom      83.26218711     11.99433045     -0.00000000 C
  constrain_relaxation z
atom      82.62177457      3.34416734      0.00000000 C
  constrain_relaxation z
atom      32.97419272      8.88479307     -0.00000000 C
  constrain_relaxation z
atom      28.23706439      6.88817667     -0.00000000 C
  constrain_relaxation z
atom      96.06547480      6.22805067      0.00000000 C
  constrain_relaxation z
atom      24.13991450      9.99285926     -0.00000000 C
  constrain_relaxation z
atom      30.54161958      6.00120020      0.00000000 C
  constrain_relaxation z
atom      91.45618333      4.45339113      0.00000000 C
  constrain_relaxation z
atom      34.89473504     10.43751770     -0.00000000 C
  constrain_relaxation z
atom      97.85811981      8.44615154     -0.00000000 C
  constrain_relaxation z
atom      35.27874594      7.99779119     -0.00000000 C
  constrain_relaxation z
atom      34.38257927      9.10674653     -0.00000000 C
  constrain_relaxation z
atom      81.85365195     12.21613857     -0.00000000 C
  constrain_relaxation z
atom     100.16274485      9.33342695     -0.00000000 C
  constrain_relaxation z
atom      23.62787578      8.66201491     -0.00000000 C
  constrain_relaxation z
atom      27.21279819      4.22639958      0.00000000 C
  constrain_relaxation z
atom      31.69393033     12.43344785     -0.00000000 C
  constrain_relaxation z
atom      96.83363158     11.10767704     -0.00000000 C
  constrain_relaxation z
atom      26.31662655      5.33532364      0.00000000 C
  constrain_relaxation z
atom      92.86473037      4.23165557      0.00000000 C
  constrain_relaxation z
atom      34.12647232      1.56550078      0.00000000 C
  constrain_relaxation z
atom      94.40115805      0.23941058      0.00000000 C
  constrain_relaxation z
atom      80.57338883      8.66730353     -0.00000000 C
  constrain_relaxation z
atom      81.46951832      9.77633447     -0.00000000 C
  constrain_relaxation z
atom      27.59687453      1.78666739      0.00000000 C
  constrain_relaxation z
atom      80.95764247     11.10714350     -0.00000000 C
  constrain_relaxation z
atom      34.76661223      6.66698735      0.00000000 C
  constrain_relaxation z
atom      82.49386796      7.11474436     -0.00000000 C
  constrain_relaxation z
atom      79.42107981      1.34799503      0.00000000 C
  constrain_relaxation z
atom      29.13323954      5.77922402      0.00000000 C
  constrain_relaxation z
atom      28.62116937      4.44839944      0.00000000 C
  constrain_relaxation z
atom      33.99852238     11.54645463     -0.00000000 C
  constrain_relaxation z
atom      94.91312157     12.66013565     -0.00000000 C
  constrain_relaxation z
atom      80.31712102      2.45697311      0.00000000 C
  constrain_relaxation z
atom      89.15155244      3.56609526      0.00000000 C
  constrain_relaxation z
atom      88.63955934      4.89686102      0.00000000 C
  constrain_relaxation z
atom      84.41439888      5.56216302      0.00000000 C
  constrain_relaxation z
atom      83.00584157      5.78394346      0.00000000 C
  constrain_relaxation z
atom      81.34169673     13.54691740     -0.00000000 C
  constrain_relaxation z
atom      79.93315399      0.01725274      0.00000000 C
  constrain_relaxation z
atom      93.76082701      5.34070714      0.00000000 C
  constrain_relaxation z
atom      95.16939341      5.11900179      0.00000000 C
  constrain_relaxation z
atom      97.21778446     13.54749100     -0.00000000 C
  constrain_relaxation z
atom      96.32168581     12.43843354     -0.00000000 C
  constrain_relaxation z
atom      33.35824602      6.44502598      0.00000000 C
  constrain_relaxation z
atom      26.06042643     11.54564724     -0.00000000 C
  constrain_relaxation z
atom      36.43105345      0.67848987      0.00000000 C
  constrain_relaxation z
atom      33.23027774      2.67445576      0.00000000 C
  constrain_relaxation z
atom     100.67483651      8.00270777     -0.00000000 C
  constrain_relaxation z
atom      27.08476455      0.45586021      0.00000000 C
  constrain_relaxation z
atom      96.70584335      1.12677328      0.00000000 C
  constrain_relaxation z
atom      91.07209101      2.01360137      0.00000000 C
  constrain_relaxation z
atom      90.56008863      3.34435751      0.00000000 C
  constrain_relaxation z
atom      35.66276010      5.55803427      0.00000000 C
  constrain_relaxation z
atom      82.10975330      4.67494059      0.00000000 C
  constrain_relaxation z
atom      98.37014528      7.11541927     -0.00000000 C
  constrain_relaxation z
atom      24.01209277      6.22223949      0.00000000 C
  constrain_relaxation z
atom      23.75580159     12.43256549     -0.00000000 C
  constrain_relaxation z
atom      25.16420804     12.65453397     -0.00000000 C
  constrain_relaxation z
atom      99.77876565      6.89367987     -0.00000000 C
  constrain_relaxation z
atom      78.01242897      1.56971436      0.00000000 C
  constrain_relaxation z
atom      35.91901535     13.09915703     -0.00000000 C
  constrain_relaxation z
atom      22.85957868     13.54143158     -0.00000000 C
  constrain_relaxation z
atom      97.47405489      6.00634984      0.00000000 C
  constrain_relaxation z
atom      31.43779555      4.89225636      0.00000000 C
  constrain_relaxation z
atom      93.37672793      2.90091299      0.00000000 C
  constrain_relaxation z
atom      95.68139393      3.78826141      0.00000000 C
  constrain_relaxation z
atom      32.20602762      0.01276862      0.00000000 C
  constrain_relaxation z
atom      97.08997728      3.56655163      0.00000000 C
  constrain_relaxation z
atom      97.60196781      2.23581919      0.00000000 C
  constrain_relaxation z
atom      26.70071014      2.89557764      0.00000000 C
  constrain_relaxation z
atom      79.80510134      3.78769554      0.00000000 C
  constrain_relaxation z
atom      78.26877007      7.78003695     -0.00000000 C
  constrain_relaxation z
atom      79.54908443     11.32894588     -0.00000000 C
  constrain_relaxation z
atom      79.03714637     12.65973822     -0.00000000 C
  constrain_relaxation z
atom      32.84616026      5.11422454      0.00000000 C
  constrain_relaxation z
atom      95.29728434      1.34847101      0.00000000 C
  constrain_relaxation z
atom      94.78528256      2.67921384      0.00000000 C
  constrain_relaxation z
atom      35.53482735      1.78745083      0.00000000 C
  constrain_relaxation z
atom      36.04684109      3.11824756      0.00000000 C
  constrain_relaxation z
atom      36.68714099      8.21975116     -0.00000000 C
  constrain_relaxation z
atom      79.16487518      8.88907906     -0.00000000 C
  constrain_relaxation z
atom      98.62634041     13.32575182     -0.00000000 C
  constrain_relaxation z
atom      81.08531107      7.33647424     -0.00000000 C
  constrain_relaxation z
atom      99.13823246     11.99498547     -0.00000000 C
  constrain_relaxation z
atom      77.11642825      0.46080858      0.00000000 C
  constrain_relaxation z
atom      77.62854239     12.88160930     -0.00000000 C
  constrain_relaxation z
atom      23.37177879      1.12075140      0.00000000 C
  constrain_relaxation z
atom      22.21949425      8.44003204     -0.00000000 C
  constrain_relaxation z
atom     100.29079982      5.56296520      0.00000000 C
  constrain_relaxation z
atom      78.39646462      4.00936324      0.00000000 C
  constrain_relaxation z
atom      78.65310180     10.21994688     -0.00000000 C
  constrain_relaxation z
atom      36.81526718     11.99020141     -0.00000000 C
  constrain_relaxation z
atom      24.90824424      5.11331419      0.00000000 C
  constrain_relaxation z
atom     100.54682432     11.77321849     -0.00000000 C
  constrain_relaxation z
atom      80.70115518      4.89667249      0.00000000 C
  constrain_relaxation z
atom      34.51061794     12.87722860     -0.00000000 C
  constrain_relaxation z
atom      33.61441028      0.23470625      0.00000000 C
  constrain_relaxation z
atom      99.90670366      3.12319387      0.00000000 C
  constrain_relaxation z
atom      36.30312322     10.65943494     -0.00000000 C
  constrain_relaxation z
atom      21.45113195     13.31948039     -0.00000000 C
  constrain_relaxation z
atom      35.15069548      4.22722211      0.00000000 C
  constrain_relaxation z
atom      33.74232906      4.00526237      0.00000000 C
  constrain_relaxation z
atom      77.24463182     10.44186535     -0.00000000 C
  constrain_relaxation z
atom      97.98608994      4.67561656      0.00000000 C
  constrain_relaxation z
atom      99.39472054      4.45393806      0.00000000 C
  constrain_relaxation z
atom      98.75416717      9.55519025     -0.00000000 C
  constrain_relaxation z
atom      98.24219724     10.88593231     -0.00000000 C
  constrain_relaxation z
atom     100.93104378      0.46161778      0.00000000 C
  constrain_relaxation z
atom     101.05878079     10.44245261     -0.00000000 C
  constrain_relaxation z
atom      99.52249678      0.68336421      0.00000000 C
  constrain_relaxation z
atom      99.01055559      2.01414860      0.00000000 C
  constrain_relaxation z
atom      76.86025279      8.00170731     -0.00000000 C
  constrain_relaxation z
atom      37.45518811      3.34022192      0.00000000 C
  constrain_relaxation z
atom     102.08352408      7.78098573     -0.00000000 C
  constrain_relaxation z
atom      37.19933779      9.55050937     -0.00000000 C
  constrain_relaxation z
atom      76.34863151      9.33273989     -0.00000000 C
  constrain_relaxation z
atom     101.44283710     12.88224844     -0.00000000 C
  constrain_relaxation z
atom      25.29233063      2.67357057      0.00000000 C
  constrain_relaxation z
atom      78.78057989      6.44917670      0.00000000 C
  constrain_relaxation z
atom      80.18919032      6.22745430      0.00000000 C
  constrain_relaxation z
atom     102.97955447      8.88990612     -0.00000000 C
  constrain_relaxation z
atom      21.83524477     10.87979493     -0.00000000 C
  constrain_relaxation z
atom      21.32323671      9.54895308     -0.00000000 C
  constrain_relaxation z
atom      75.96412793      6.89257008     -0.00000000 C
  constrain_relaxation z
atom      76.47569076      5.56164173      0.00000000 C
  constrain_relaxation z
atom      77.88442160      5.34009903      0.00000000 C
  constrain_relaxation z
atom      20.93892037     11.98868844     -0.00000000 C
  constrain_relaxation z
atom      76.73268937     11.77265923     -0.00000000 C
  constrain_relaxation z
atom      21.70753750      7.10915340     -0.00000000 C
  constrain_relaxation z
atom      24.78019234      1.34276046      0.00000000 C
  constrain_relaxation z
atom      25.67636717      0.23386364      0.00000000 C
  constrain_relaxation z
atom      21.06724446      2.00764492      0.00000000 C
  constrain_relaxation z
atom      20.55491443      0.67691189      0.00000000 C
  constrain_relaxation z
atom     101.31534823      2.90149098      0.00000000 C
  constrain_relaxation z
atom     102.46742118     10.22057021     -0.00000000 C
  constrain_relaxation z
atom     102.59560687      6.45027789      0.00000000 C
  constrain_relaxation z
atom     103.62030098      3.78900195      0.00000000 C
  constrain_relaxation z
atom      19.14639633      0.45503002      0.00000000 C
  constrain_relaxation z
atom     102.85134148     12.66030984     -0.00000000 C
  constrain_relaxation z
atom      22.60372345      6.00021401      0.00000000 C
  constrain_relaxation z
atom      37.58326996      7.11080418     -0.00000000 C
  constrain_relaxation z
atom      37.07109904      5.78001838      0.00000000 C
  constrain_relaxation z
atom      38.22365451     12.21212117     -0.00000000 C
  constrain_relaxation z
atom      38.35136775      2.23125785      0.00000000 C
  constrain_relaxation z
atom      20.17115716      3.11649774      0.00000000 C
  constrain_relaxation z
atom      37.96720211      4.67104255      0.00000000 C
  constrain_relaxation z
atom      24.39617820      3.78246757      0.00000000 C
  constrain_relaxation z
atom      38.60776172      9.77241736     -0.00000000 C
  constrain_relaxation z
atom      74.55558858      7.11419885     -0.00000000 C
  constrain_relaxation z
atom      22.47564362      2.22963720      0.00000000 C
  constrain_relaxation z
atom      77.50036392      2.90040812      0.00000000 C
  constrain_relaxation z
atom      19.53050925     11.76682862     -0.00000000 C
  constrain_relaxation z
atom      19.01847928     10.43594662     -0.00000000 C
  constrain_relaxation z
atom     104.38830604      8.66807638     -0.00000000 C
  constrain_relaxation z
atom      75.70771279      0.68256268      0.00000000 C
  constrain_relaxation z
atom      74.94036556      9.55471387     -0.00000000 C
  constrain_relaxation z
atom     104.51652028      4.89802219      0.00000000 C
  constrain_relaxation z
atom      18.76276920      2.89449295      0.00000000 C
  constrain_relaxation z
atom     104.00437998      6.22856698      0.00000000 C
  constrain_relaxation z
atom     104.90056402      7.33745764     -0.00000000 C
  constrain_relaxation z
atom      19.91483791      9.32697287     -0.00000000 C
  constrain_relaxation z
atom      38.99164504      7.33275733     -0.00000000 C
  constrain_relaxation z
atom      39.11997056     11.10317992     -0.00000000 C
  constrain_relaxation z
atom      17.86677167      4.00332941      0.00000000 C
  constrain_relaxation z
atom      37.83941144      0.90042203      0.00000000 C
  constrain_relaxation z
atom      22.98781955      3.56043427      0.00000000 C
  constrain_relaxation z
atom      74.81163664     13.32522797     -0.00000000 C
  constrain_relaxation z
atom      75.32398786     11.99459361     -0.00000000 C
  constrain_relaxation z
atom     106.82211641      5.78556683      0.00000000 C
  constrain_relaxation z
atom      20.68334084      4.44729980      0.00000000 C
  constrain_relaxation z
atom      22.09170798      4.66935467      0.00000000 C
  constrain_relaxation z
atom      18.63415557     12.87574357     -0.00000000 C
  constrain_relaxation z
atom     103.74737523      0.01795489      0.00000000 C
  constrain_relaxation z
atom      39.50397097      8.66346682     -0.00000000 C
  constrain_relaxation z
atom     103.36330506     11.32952194     -0.00000000 C
  constrain_relaxation z
atom      74.42840801     10.88561555     -0.00000000 C
  constrain_relaxation z
atom      38.73566114     13.54292482     -0.00000000 C
  constrain_relaxation z
atom     102.21153527      4.01058663      0.00000000 C
  constrain_relaxation z
atom     101.69947221      5.34130499      0.00000000 C
  constrain_relaxation z
atom      74.04467061      8.44547365     -0.00000000 C
  constrain_relaxation z
atom      17.22565591     12.65407016     -0.00000000 C
  constrain_relaxation z
atom     105.15567334     13.54734671     -0.00000000 C
  constrain_relaxation z
atom      40.65588295      1.34432778      0.00000000 C
  constrain_relaxation z
atom      40.14403180      0.01341019      0.00000000 C
  constrain_relaxation z
atom      73.65929466      6.00471259      0.00000000 C
  constrain_relaxation z
atom     103.23573188      1.34898011      0.00000000 C
  constrain_relaxation z
atom     101.82718019      1.57067925      0.00000000 C
  constrain_relaxation z
atom     104.77204004     11.10749859     -0.00000000 C
  constrain_relaxation z
atom     105.28441618      9.77684106     -0.00000000 C
  constrain_relaxation z
atom      76.09162729      3.12205897      0.00000000 C
  constrain_relaxation z
atom     105.66765555     12.21642263     -0.00000000 C
  constrain_relaxation z
atom      39.88772418      6.22383644      0.00000000 C
  constrain_relaxation z
atom      39.37554394      4.89306086      0.00000000 C
  constrain_relaxation z
atom      40.52835479     11.32502061     -0.00000000 C
  constrain_relaxation z
atom      40.27156356      3.78411096      0.00000000 C
  constrain_relaxation z
atom      39.75964352      2.45329409      0.00000000 C
  constrain_relaxation z
atom     104.13188915      2.45809455      0.00000000 C
  constrain_relaxation z
atom      18.37899288      5.33407112      0.00000000 C
  constrain_relaxation z
atom      18.25019138      1.56392010      0.00000000 C
  constrain_relaxation z
atom      72.25060561      6.22588063      0.00000000 C
  constrain_relaxation z
atom     105.92547422      4.67667319      0.00000000 C
  constrain_relaxation z
atom     106.05140230      0.90504794      0.00000000 C
  constrain_relaxation z
atom     105.54046072      2.23634570      0.00000000 C
  constrain_relaxation z
atom      41.67985652      4.00625836      0.00000000 C
  constrain_relaxation z
atom      16.71371091     11.32311364     -0.00000000 C
  constrain_relaxation z
atom      75.57950778      4.45259232      0.00000000 C
  constrain_relaxation z
atom      73.01997131     11.10788867     -0.00000000 C
  constrain_relaxation z
atom      72.12464787      9.99856206     -0.00000000 C
  constrain_relaxation z
atom      17.61017691     10.21399478     -0.00000000 C
  constrain_relaxation z
atom      72.50701174     12.43836743     -0.00000000 C
  constrain_relaxation z
atom      72.63671958      8.66735432     -0.00000000 C
  constrain_relaxation z
atom      74.17058539      4.67380256      0.00000000 C
  constrain_relaxation z
atom      19.78731592      5.55621497      0.00000000 C
  constrain_relaxation z
atom      20.29923503      6.88708410     -0.00000000 C
  constrain_relaxation z
atom      41.42470029     10.21608140     -0.00000000 C
  constrain_relaxation z
atom      40.91246242      8.88533818     -0.00000000 C
  constrain_relaxation z
atom     108.23148458      5.56438052      0.00000000 C
  constrain_relaxation z
atom     108.74200467      4.23395276      0.00000000 C
  constrain_relaxation z
atom     107.07611789     11.99395500     -0.00000000 C
  constrain_relaxation z
atom      42.19207669      5.33698989      0.00000000 C
  constrain_relaxation z
atom      17.48295953      6.44290002      0.00000000 C
  constrain_relaxation z
atom      71.74151525      7.55788304     -0.00000000 C
  constrain_relaxation z
atom     107.97148069     13.10316284     -0.00000000 C
  constrain_relaxation z
atom      19.40298629      7.99602361     -0.00000000 C
  constrain_relaxation z
atom     110.15090993      4.01331730      0.00000000 C
  constrain_relaxation z
atom      17.99471860      7.77391901     -0.00000000 C
  constrain_relaxation z
atom     107.45937991      0.68295618      0.00000000 C
  constrain_relaxation z
atom     106.43679327      3.34573054      0.00000000 C
  constrain_relaxation z
atom      17.09850753      8.88294753     -0.00000000 C
  constrain_relaxation z
atom      16.07485070      6.22043277      0.00000000 C
  constrain_relaxation z
atom      16.45827493      3.78126212      0.00000000 C
  constrain_relaxation z
atom      15.56248162      4.88983557      0.00000000 C
  constrain_relaxation z
atom     109.37927372     12.88038409     -0.00000000 C
  constrain_relaxation z
atom      75.19547716      2.01315973      0.00000000 C
  constrain_relaxation z
atom      43.21722885      7.99813222     -0.00000000 C
  constrain_relaxation z
atom      42.06412007      1.56644372      0.00000000 C
  constrain_relaxation z
atom     109.76200030      1.56981121      0.00000000 C
  constrain_relaxation z
atom     106.30953210      7.11584593     -0.00000000 C
  constrain_relaxation z
atom     107.58910927     10.66342351     -0.00000000 C
  constrain_relaxation z
atom      42.57588199      2.89743052      0.00000000 C
  constrain_relaxation z
atom      70.71687578     10.22102908     -0.00000000 C
  constrain_relaxation z
atom     110.27365813      0.23801886      0.00000000 C
  constrain_relaxation z
atom      73.40259530     13.54724089     -0.00000000 C
  constrain_relaxation z
atom     110.65558577      2.68079857      0.00000000 C
  constrain_relaxation z
atom     106.69349035      9.55465203     -0.00000000 C
  constrain_relaxation z
atom     107.20587793      8.22407836     -0.00000000 C
  constrain_relaxation z
atom      72.89023427      1.12629293      0.00000000 C
  constrain_relaxation z
atom      15.30557916     11.10152385     -0.00000000 C
  constrain_relaxation z
atom      14.79416749      9.77013818     -0.00000000 C
  constrain_relaxation z
atom     108.35462775      1.79229321      0.00000000 C
  constrain_relaxation z
atom     107.84550897      3.12433300      0.00000000 C
  constrain_relaxation z
atom      70.20265461     11.55124892     -0.00000000 C
  constrain_relaxation z
atom      15.17890417      7.32930412     -0.00000000 C
  constrain_relaxation z
atom      15.69032479      8.66071533     -0.00000000 C
  constrain_relaxation z
atom      16.84159020      1.34226758      0.00000000 C
  constrain_relaxation z
atom      16.32921791      0.01168891      0.00000000 C
  constrain_relaxation z
atom      43.60054168      5.55912392      0.00000000 C
  constrain_relaxation z
atom      73.78654152      2.23461480      0.00000000 C
  constrain_relaxation z
atom      73.27398243      3.56482544      0.00000000 C
  constrain_relaxation z
atom      41.80865791      7.77642511     -0.00000000 C
  constrain_relaxation z
atom      41.29608457      6.44583908      0.00000000 C
  constrain_relaxation z
atom      15.94524281      2.45095944      0.00000000 C
  constrain_relaxation z
atom      71.86464161      3.78575539      0.00000000 C
  constrain_relaxation z
atom      42.96032655      0.45742851      0.00000000 C
  constrain_relaxation z
atom      42.83316999     10.43779497     -0.00000000 C
  constrain_relaxation z
atom      43.72960217      9.32872532     -0.00000000 C
  constrain_relaxation z
atom      41.04038403     12.65588108     -0.00000000 C
  constrain_relaxation z
atom      44.11357233      6.88946486     -0.00000000 C
  constrain_relaxation z
atom      12.49069405     10.65841586     -0.00000000 C
  constrain_relaxation z
atom      71.35415500      5.11611486      0.00000000 C
  constrain_relaxation z
atom     110.54074361      6.45157129      0.00000000 C
  constrain_relaxation z
atom      70.96627830      2.67762227      0.00000000 C
  constrain_relaxation z
atom      69.82253007      9.11173955     -0.00000000 C
  constrain_relaxation z
atom      13.38658742      9.54786953     -0.00000000 C
  constrain_relaxation z
atom      13.77109360      7.10626577     -0.00000000 C
  constrain_relaxation z
atom      45.13824007      9.55007976     -0.00000000 C
  constrain_relaxation z
atom      14.40916713     12.21098149     -0.00000000 C
  constrain_relaxation z
atom     109.12989079      6.67236820      0.00000000 C
  constrain_relaxation z
atom     112.06138039      2.45839731      0.00000000 C
  constrain_relaxation z
atom      46.03511311      8.44111983     -0.00000000 C
  constrain_relaxation z
atom      45.52245234      7.11103220     -0.00000000 C
  constrain_relaxation z
atom      42.44865507     12.87785757     -0.00000000 C
  constrain_relaxation z
atom      12.87621574      8.21564828     -0.00000000 C
  constrain_relaxation z
atom      13.00107880     11.99020667     -0.00000000 C
  constrain_relaxation z
atom     112.95954531      3.56344017      0.00000000 C
  constrain_relaxation z
atom     111.05185475      5.12093689      0.00000000 C
  constrain_relaxation z
atom      46.41931673      6.00284260      0.00000000 C
  constrain_relaxation z
atom      47.82931906      6.22450184      0.00000000 C
  constrain_relaxation z
atom      69.04438233      4.22857278      0.00000000 C
  constrain_relaxation z
atom      69.55544735      2.89804395      0.00000000 C
  constrain_relaxation z
atom      43.34511471     11.76875463     -0.00000000 C
  constrain_relaxation z
atom      70.33416220      7.78003084     -0.00000000 C
  constrain_relaxation z
atom      14.53632961      2.22953341      0.00000000 C
  constrain_relaxation z
atom      14.92054732     13.54192551     -0.00000000 C
  constrain_relaxation z
atom      11.08422893     10.43741495     -0.00000000 C
  constrain_relaxation z
atom     111.43967053      7.55893694     -0.00000000 C
  constrain_relaxation z
atom      71.48094351      1.34799579      0.00000000 C
  constrain_relaxation z
atom     110.92070601      8.88710543     -0.00000000 C
  constrain_relaxation z
atom      13.25831598      5.77520147      0.00000000 C
  constrain_relaxation z
atom      43.98395638      3.11997479      0.00000000 C
  constrain_relaxation z
atom      69.94526920      5.33639623      0.00000000 C
  constrain_relaxation z
atom     112.46216931      4.89908491      0.00000000 C
  constrain_relaxation z
atom      68.79359275     11.77383567     -0.00000000 C
  constrain_relaxation z
atom      12.10417169     13.10018054     -0.00000000 C
  constrain_relaxation z
atom     108.61519555      8.00209726     -0.00000000 C
  constrain_relaxation z
atom      14.02367232      0.89948965      0.00000000 C
  constrain_relaxation z
atom     114.36522578      3.33445555      0.00000000 C
  constrain_relaxation z
atom      69.44063159      6.66882581      0.00000000 C
  constrain_relaxation z
atom     111.81310834      9.99550255     -0.00000000 C
  constrain_relaxation z
atom     113.36725260      6.00861788      0.00000000 C
  constrain_relaxation z
atom      45.64962208     10.88105889     -0.00000000 C
  constrain_relaxation z
atom     114.87801495      2.00191985      0.00000000 C
  constrain_relaxation z
atom      71.09751315     12.66048440     -0.00000000 C
  constrain_relaxation z
atom      67.52709933      8.22115289     -0.00000000 C
  constrain_relaxation z
atom      13.63946104      3.33778070      0.00000000 C
  constrain_relaxation z
atom      14.15389267      4.66734850      0.00000000 C
  constrain_relaxation z
atom      70.58528284      0.23991174      0.00000000 C
  constrain_relaxation z
atom      47.44410328      8.66159168     -0.00000000 C
  constrain_relaxation z
atom      10.18836378     11.54954227     -0.00000000 C
  constrain_relaxation z
atom      44.75321375     11.99044886     -0.00000000 C
  constrain_relaxation z
atom      10.69590169     12.88096583     -0.00000000 C
  constrain_relaxation z
atom     108.99863077     10.44101241     -0.00000000 C
  constrain_relaxation z
atom     109.51089838      9.11003136     -0.00000000 C
  constrain_relaxation z
atom      66.12207418      8.44139003     -0.00000000 C
  constrain_relaxation z
atom     109.89353719     11.55007915     -0.00000000 C
  constrain_relaxation z
atom      48.72716253      5.11791202      0.00000000 C
  constrain_relaxation z
atom      44.49632713      4.45058764      0.00000000 C
  constrain_relaxation z
atom      45.90487837      4.67323117      0.00000000 C
  constrain_relaxation z
atom     112.85339074      7.33940676     -0.00000000 C
  constrain_relaxation z
atom     113.97419148      0.90709338      0.00000000 C
  constrain_relaxation z
atom       8.78242540     11.33155113     -0.00000000 C
  constrain_relaxation z
atom     114.77949521      5.78934136      0.00000000 C
  constrain_relaxation z
atom      12.61464701      0.67924594      0.00000000 C
  constrain_relaxation z
atom      66.48807972     10.88583841     -0.00000000 C
  constrain_relaxation z
atom      12.22942186      3.11637046      0.00000000 C
  constrain_relaxation z
atom      47.05767594     11.10204303     -0.00000000 C
  constrain_relaxation z
atom      50.13945890      5.34066410      0.00000000 C
  constrain_relaxation z
atom      11.33157619      4.22310499      0.00000000 C
  constrain_relaxation z
atom      65.21830640      7.34627629     -0.00000000 C
  constrain_relaxation z
atom     113.22233469      9.77161491     -0.00000000 C
  constrain_relaxation z
atom       7.88198299     12.44429741     -0.00000000 C
  constrain_relaxation z
atom      46.80045511      3.56547429      0.00000000 C
  constrain_relaxation z
atom      46.28767209      2.23438372      0.00000000 C
  constrain_relaxation z
atom     113.75126325      8.44838758     -0.00000000 C
  constrain_relaxation z
atom     116.29141981      1.76669881      0.00000000 C
  constrain_relaxation z
atom     115.25753119      4.43923617      0.00000000 C
  constrain_relaxation z
atom      48.20865399      3.78974247      0.00000000 C
  constrain_relaxation z
atom     111.30261116     11.32707153     -0.00000000 C
  constrain_relaxation z
atom      50.65591211      6.66879292      0.00000000 C
  constrain_relaxation z
atom       9.79628384      0.23847413      0.00000000 C
  constrain_relaxation z
atom       8.38699152      0.02143955      0.00000000 C
  constrain_relaxation z
atom      68.65656644      1.79048991      0.00000000 C
  constrain_relaxation z
atom      69.17549998      0.46243623      0.00000000 C
  constrain_relaxation z
atom      44.87989837      2.01117633      0.00000000 C
  constrain_relaxation z
atom      68.28315286     13.10529344     -0.00000000 C
  constrain_relaxation z
atom      11.71609775      1.78719415      0.00000000 C
  constrain_relaxation z
atom      10.30577565      1.56761906      0.00000000 C
  constrain_relaxation z
atom      11.85007150      5.55120011      0.00000000 C
  constrain_relaxation z
atom     115.68444059      6.90806331     -0.00000000 C
  constrain_relaxation z
atom     116.65180024      4.19848746      0.00000000 C
  constrain_relaxation z
atom       9.91923166      4.00072996      0.00000000 C
  constrain_relaxation z
atom     114.11353560     10.87511483     -0.00000000 C
  constrain_relaxation z
atom      47.95458559      9.99219494     -0.00000000 C
  constrain_relaxation z
atom      48.34265199      7.55377440     -0.00000000 C
  constrain_relaxation z
atom      65.31685219      3.55884005      0.00000000 C
  constrain_relaxation z
atom      44.36847381      0.67975095      0.00000000 C
  constrain_relaxation z
atom      65.60289916      9.76189234     -0.00000000 C
  constrain_relaxation z
atom      67.89678867     10.66432945     -0.00000000 C
  constrain_relaxation z
atom      68.41519232      9.33356503     -0.00000000 C
  constrain_relaxation z
atom      67.63408556      4.44994962      0.00000000 C
  constrain_relaxation z
atom      49.75293461      7.77370603     -0.00000000 C
  constrain_relaxation z
atom      64.83888426      4.90879437      0.00000000 C
  constrain_relaxation z
atom      65.73107129      6.01387537      0.00000000 C
  constrain_relaxation z
atom      47.18254740      1.12511274      0.00000000 C
  constrain_relaxation z
atom      52.07018984      6.89032604     -0.00000000 C
  constrain_relaxation z
atom      67.13675112      5.78547396      0.00000000 C
  constrain_relaxation z
atom      68.03485008      6.89079283     -0.00000000 C
  constrain_relaxation z
atom     115.17153479      8.23117860     -0.00000000 C
  constrain_relaxation z
atom     113.60819149     12.21430522     -0.00000000 C
  constrain_relaxation z
atom     112.19946630     12.43634635     -0.00000000 C
  constrain_relaxation z
atom     116.85168077      0.45605482      0.00000000 C
  constrain_relaxation z
atom     114.49342817     13.33793503     -0.00000000 C
  constrain_relaxation z
atom     115.89949640     13.13027686     -0.00000000 C
  constrain_relaxation z
atom      49.10239425      2.68206361      0.00000000 C
  constrain_relaxation z
atom      50.26243258      9.10295353     -0.00000000 C
  constrain_relaxation z
atom       7.47821668      1.12270745      0.00000000 C
  constrain_relaxation z
atom       8.28470533      9.99474645     -0.00000000 C
  constrain_relaxation z
atom       6.47442434     12.22951146     -0.00000000 C
  constrain_relaxation z
atom      10.57704582      9.10324850     -0.00000000 C
  constrain_relaxation z
atom      51.03791782      4.23585232      0.00000000 C
  constrain_relaxation z
atom      66.72906528      3.34014912      0.00000000 C
  constrain_relaxation z
atom       9.17375974      8.87869569     -0.00000000 C
  constrain_relaxation z
atom     112.56916294      1.12791770      0.00000000 C
  constrain_relaxation z
atom     111.68101009      0.01575428      0.00000000 C
  constrain_relaxation z
atom      66.87394034     13.32865505     -0.00000000 C
  constrain_relaxation z
atom      65.98281770     12.22489799     -0.00000000 C
  constrain_relaxation z
atom     117.17413169      2.85799504      0.00000000 C
  constrain_relaxation z
atom      48.58938292      1.34938377      0.00000000 C
  constrain_relaxation z
atom      47.56806591     12.43388949     -0.00000000 C
  constrain_relaxation z
atom      50.50942850      2.90865694      0.00000000 C
  constrain_relaxation z
atom       6.00039294     10.89350637     -0.00000000 C
  constrain_relaxation z
atom       6.88808767      9.77280228     -0.00000000 C
  constrain_relaxation z
atom      67.24286782      2.00950796      0.00000000 C
  constrain_relaxation z
atom      45.26462982     13.32185842     -0.00000000 C
  constrain_relaxation z
atom      46.67217013     13.54431339     -0.00000000 C
  constrain_relaxation z
atom      49.36281380     10.21173966     -0.00000000 C
  constrain_relaxation z
atom       9.40279918      2.67270325      0.00000000 C
  constrain_relaxation z
atom      51.67167422      9.32045228     -0.00000000 C
  constrain_relaxation z
atom      48.97449261     12.65519088     -0.00000000 C
  constrain_relaxation z
atom       7.98847262      2.45167701      0.00000000 C
  constrain_relaxation z
atom      63.80488983      7.58079192     -0.00000000 C
  constrain_relaxation z
atom      64.57714012     12.45106314     -0.00000000 C
  constrain_relaxation z
atom      63.74543902     11.30416935     -0.00000000 C
  constrain_relaxation z
atom       5.54839345     13.32995658     -0.00000000 C
  constrain_relaxation z
atom      64.19686362      9.96889180     -0.00000000 C
  constrain_relaxation z
atom       6.06423919      0.90191388      0.00000000 C
  constrain_relaxation z
atom      49.87036199     11.54325149     -0.00000000 C
  constrain_relaxation z
atom      52.45302156      4.46077031      0.00000000 C
  constrain_relaxation z
atom     115.51921480     10.64832941     -0.00000000 C
  constrain_relaxation z
atom      64.41198576      2.43978591      0.00000000 C
  constrain_relaxation z
atom     116.08978620      9.32463511     -0.00000000 C
  constrain_relaxation z
atom      62.92225508      6.48914998      0.00000000 C
  constrain_relaxation z
atom      63.24471043      8.89125638     -0.00000000 C
  constrain_relaxation z
atom      52.97664980      5.78884014      0.00000000 C
  constrain_relaxation z
atom       7.26144429      7.31586212     -0.00000000 C
  constrain_relaxation z
atom       8.66414619      7.54355689     -0.00000000 C
  constrain_relaxation z
atom       9.54924045      6.43283429      0.00000000 C
  constrain_relaxation z
atom       9.02077267      5.10574695      0.00000000 C
  constrain_relaxation z
atom     117.10530988      6.69806634      0.00000000 C
  constrain_relaxation z
atom      49.48168525      0.23797082      0.00000000 C
  constrain_relaxation z
atom      53.34582433      3.34999243      0.00000000 C
  constrain_relaxation z
atom     117.54459990      9.10979755     -0.00000000 C
  constrain_relaxation z
atom      11.46933377      7.99165985     -0.00000000 C
  constrain_relaxation z
atom      10.95632817      6.65903395      0.00000000 C
  constrain_relaxation z
atom      63.44460857      5.14886372      0.00000000 C
  constrain_relaxation z
atom       7.60560595      4.88133652      0.00000000 C
  constrain_relaxation z
atom       7.08200827      3.55339295      0.00000000 C
  constrain_relaxation z
atom       6.39328980      8.43186662     -0.00000000 C
  constrain_relaxation z
atom      52.58044252      8.21943334     -0.00000000 C
  constrain_relaxation z
atom      62.58532471      4.01423276      0.00000000 C
  constrain_relaxation z
atom      52.17670803     10.64917799     -0.00000000 C
  constrain_relaxation z
atom     118.10062445      7.75022957     -0.00000000 C
  constrain_relaxation z
atom     117.51129388      5.33274791      0.00000000 C
  constrain_relaxation z
atom       5.14561969      1.99169365      0.00000000 C
  constrain_relaxation z
atom      52.79715279      2.02640026      0.00000000 C
  constrain_relaxation z
atom      51.39452685      1.79817502      0.00000000 C
  constrain_relaxation z
atom     116.35107110     11.79492225     -0.00000000 C
  constrain_relaxation z
atom      62.99117265      2.64903312      0.00000000 C
  constrain_relaxation z
atom       5.66173593      3.32903994      0.00000000 C
  constrain_relaxation z
atom      66.34505500      0.90026000      0.00000000 C
  constrain_relaxation z
atom      64.92480947      1.11682175      0.00000000 C
  constrain_relaxation z
atom      54.39685266      6.01379241      0.00000000 C
  constrain_relaxation z
atom       3.72261114      1.75448925      0.00000000 C
  constrain_relaxation z
atom     117.71367922     11.59442839     -0.00000000 C
  constrain_relaxation z
atom       6.71279858      5.99237520      0.00000000 C
  constrain_relaxation z
atom       5.00383384      8.20414323     -0.00000000 C
  constrain_relaxation z
atom       3.68587384     11.76881556     -0.00000000 C
  constrain_relaxation z
atom      55.44754734     12.42072415     -0.00000000 C
  constrain_relaxation z
atom     118.69237225     12.63132999     -0.00000000 C
  constrain_relaxation z
atom      53.58420835     10.86452260     -0.00000000 C
  constrain_relaxation z
atom      64.00658012      0.02306918      0.00000000 C
  constrain_relaxation z
atom       2.29310837     11.51813741     -0.00000000 C
  constrain_relaxation z
atom      54.05824465     12.20063853     -0.00000000 C
  constrain_relaxation z
atom      53.99435477      8.44083307     -0.00000000 C
  constrain_relaxation z
atom      50.88491172      0.46293209      0.00000000 C
  constrain_relaxation z
atom       5.29390405      5.77522209      0.00000000 C
  constrain_relaxation z
atom      51.27625832     11.76167861     -0.00000000 C
  constrain_relaxation z
atom      62.38286394     11.50398637     -0.00000000 C
  constrain_relaxation z
atom       4.61102092     10.67405256     -0.00000000 C
  constrain_relaxation z
atom      54.91294567      7.35133222     -0.00000000 C
  constrain_relaxation z
atom       4.16419963      9.32875721     -0.00000000 C
  constrain_relaxation z
atom       2.84426357      2.86522551      0.00000000 C
  constrain_relaxation z
atom      56.37274724     11.32631865     -0.00000000 C
  constrain_relaxation z
atom       4.12919480     13.10877900     -0.00000000 C
  constrain_relaxation z
atom       3.15425400      0.42903345      0.00000000 C
  constrain_relaxation z
atom       4.76644637      4.44056937      0.00000000 C
  constrain_relaxation z
atom      53.17054344     13.32105569     -0.00000000 C
  constrain_relaxation z
atom      51.77398456     13.09858731     -0.00000000 C
  constrain_relaxation z
atom      53.66533587      0.91066208      0.00000000 C
  constrain_relaxation z
atom       3.35033332      4.22201936      0.00000000 C
  constrain_relaxation z
atom       2.80790791      9.10320852     -0.00000000 C
  constrain_relaxation z
atom      62.55176966      0.23718664      0.00000000 C
  constrain_relaxation z
atom      54.76465749      3.56775983      0.00000000 C
  constrain_relaxation z
atom      54.51023464      9.76439499     -0.00000000 C
  constrain_relaxation z
atom      55.05468792      1.13902919      0.00000000 C
  constrain_relaxation z
atom      55.92936774      9.98624180     -0.00000000 C
  constrain_relaxation z
atom      55.64209026      2.44035089      0.00000000 C
  constrain_relaxation z
atom      55.29216570      4.90256463      0.00000000 C
  constrain_relaxation z
atom      55.89431020      0.01465769      0.00000000 C
  constrain_relaxation z
atom      57.76541562     11.57771752     -0.00000000 C
  constrain_relaxation z
atom       2.47354472      5.37602383      0.00000000 C
  constrain_relaxation z
atom      58.78391310     10.55920669     -0.00000000 C
  constrain_relaxation z
atom      57.21416519      6.47881079      0.00000000 C
  constrain_relaxation z
atom       2.98085143      6.71996151      0.00000000 C
  constrain_relaxation z
atom       4.41645963      6.90299297     -0.00000000 C
  constrain_relaxation z
atom      56.70819595      5.12179709      0.00000000 C
  constrain_relaxation z
atom      61.99589367      1.59650876      0.00000000 C
  constrain_relaxation z
atom      57.58506604      3.96816177      0.00000000 C
  constrain_relaxation z
atom      57.25047890      0.24094358      0.00000000 C
  constrain_relaxation z
atom      57.07763108      2.62411785      0.00000000 C
  constrain_relaxation z
atom      56.33584502      7.58925701     -0.00000000 C
  constrain_relaxation z
atom      56.90424256      8.91491227     -0.00000000 C
  constrain_relaxation z
atom       2.12858523      7.86223821     -0.00000000 C
  constrain_relaxation z
atom      57.92974289      1.48214522      0.00000000 C
  constrain_relaxation z
atom     118.30578048      0.22484529      0.00000000 C
  constrain_relaxation z
atom      58.36541633      9.16949856     -0.00000000 C
  constrain_relaxation z
atom      -0.46096376      7.36132751     -0.00000000 C
  constrain_relaxation z
atom      61.50503441      6.74610423      0.00000000 C
  constrain_relaxation z
atom       1.69301399      0.17523148      0.00000000 C
  constrain_relaxation z
atom      59.38185331      5.55365178      0.00000000 C
  constrain_relaxation z
atom       1.43046936      2.61869383      0.00000000 C
  constrain_relaxation z
atom      60.75455626      5.59679427      0.00000000 C
  constrain_relaxation z
atom     119.34194317      3.74919015      0.00000000 C
  constrain_relaxation z
atom       0.67646122      3.79157188      0.00000000 C
  constrain_relaxation z
atom       1.09505600      5.15396528      0.00000000 C
  constrain_relaxation z
atom     118.59131388      2.60018921      0.00000000 C
  constrain_relaxation z
atom      58.96346312      4.19106961      0.00000000 C
  constrain_relaxation z
atom      60.82255823      8.01555106     -0.00000000 C
  constrain_relaxation z
atom      61.79065901      9.12168035     -0.00000000 C
  constrain_relaxation z
atom     119.27381672      1.33056725      0.00000000 C
  constrain_relaxation z
atom       0.75064225      1.32322255      0.00000000 C
  constrain_relaxation z
atom      59.30762335      8.02192118     -0.00000000 C
  constrain_relaxation z
atom      58.62779570      6.72619735      0.00000000 C
  constrain_relaxation z
atom      61.40432793     10.46660783     -0.00000000 C
  constrain_relaxation z
atom     118.29396970     10.31788324     -0.00000000 C
  constrain_relaxation z
atom      58.12888288     12.92240749     -0.00000000 C
  constrain_relaxation z
atom       1.27468383     12.53708136     -0.00000000 C
  constrain_relaxation z
atom      61.24118693      4.28853935      0.00000000 C
  constrain_relaxation z
atom      60.19162559      3.36545034      0.00000000 C
  constrain_relaxation z
atom     118.85541449      5.05760954      0.00000000 C
  constrain_relaxation z
atom      -0.13314978      5.98026581      0.00000000 C
  constrain_relaxation z
atom      59.38387721      1.12634752      0.00000000 C
  constrain_relaxation z
atom       1.92957671     10.17358783     -0.00000000 C
  constrain_relaxation z
atom      59.41658376     13.45524208     -0.00000000 C
  constrain_relaxation z
atom      60.40835141     12.51320264     -0.00000000 C
  constrain_relaxation z
atom      61.80245595     12.78028540     -0.00000000 C
  constrain_relaxation z
atom      -0.35009004     10.58405875     -0.00000000 C
  constrain_relaxation z
atom       0.67444341      8.21892339     -0.00000000 C
  constrain_relaxation z
atom      60.51917352      1.98446646      0.00000000 C
  constrain_relaxation z
atom      -0.05789149     11.99740478     -0.00000000 C
  constrain_relaxation z
atom       0.64165167      9.64149523     -0.00000000 C
  constrain_relaxation z
atom      60.11631109     11.09974998     -0.00000000 C
  constrain_relaxation z


==> anc/geometry.in.029_45678.v3.3D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    120.03824514      0.00000000     -0.00000000
lattice_vector      0.00000000     13.75132948      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom      87.10363785      8.88748128     -0.01362987 C
atom      89.40829852      9.77478822     -0.01621075 C
atom      90.30438633     10.88381681     -0.01680048 C
atom      29.77287799     10.88227558     -0.00883304 C
atom      30.66908953      9.77338844     -0.00828772 C
atom      85.69508808      9.10920248     -0.01141922 C
atom      89.92030009      8.44404465     -0.01662899 C
atom      30.15697133      8.44259755     -0.00847156 C
atom      28.74856751      8.22061259     -0.00930767 C
atom      91.71291761     10.66208966     -0.01762171 C
atom      91.32884349      8.22232610     -0.01741296 C
atom      91.84082241      6.89156624     -0.01755347 C
atom      30.28499183     12.21306515     -0.00821996 C
atom      27.85234282      9.32952117     -0.01011235 C
atom      28.36445402     10.66030403     -0.00984072 C
atom      90.94472214      5.78252574     -0.01702584 C
atom      89.02417706      7.33501653     -0.01587870 C
atom      92.22491838      9.33134246     -0.01784225 C
atom      87.99975069      9.99649745     -0.01474637 C
atom      93.24936948      6.66977496     -0.01812730 C
atom      27.46824662     11.76921816     -0.01039101 C
atom      87.48776121     11.32724417     -0.01399359 C
atom      86.07921666     11.54895722     -0.01191246 C
atom      26.44393077      9.10757373     -0.01096526 C
atom      25.93187837      7.77675784     -0.01089234 C
atom      85.18311581     10.43994780     -0.01047022 C
atom      93.63345745      9.10958761     -0.01834033 C
atom      87.61562828      7.55673494     -0.01436900 C
atom      29.38879200     13.32196034     -0.00859967 C
atom      94.14544413      7.77882168     -0.01843228 C
atom      85.95135481      1.56813824     -0.01159125 C
atom      86.46334542      0.23738273     -0.01241417 C
atom      31.05319720      7.33370290     -0.00761388 C
atom      85.56726031     12.87970822     -0.01101572 C
atom      92.60902981     11.77111335     -0.01796555 C
atom      87.87188775      0.01568770     -0.01434046 C
atom      29.90091901      0.90142190     -0.00786355 C
atom      88.38387157     12.43626830     -0.01498770 C
atom      88.76798197      1.12471190     -0.01530043 C
atom      88.25598490      2.45544151     -0.01480200 C
atom      84.54279879      1.78986618     -0.00912650 C
atom      86.84744295      2.67715237     -0.01302005 C
atom      89.53616947      6.00424511     -0.01618473 C
atom      89.79240636     12.21456031     -0.01630954 C
atom      92.09704045     13.10186268     -0.01759753 C
atom      90.68850525     13.32358147     -0.01684601 C
atom      86.33542868      4.00789722     -0.01236932 C
atom      83.39041095      8.22185490     -0.00714832 C
atom      84.79897002      8.00015687     -0.00989066 C
atom      84.15871350     13.10143593     -0.00849902 C
atom      83.64672543      0.68085591     -0.00744943 C
atom      92.99315492      0.45953959     -0.01781533 C
atom      32.07749528      9.99540004     -0.00733679 C
atom      86.71953244      6.44768033     -0.01313457 C
atom      85.31097027      6.66938185     -0.01082878 C
atom      84.03078943      3.12059326     -0.00818713 C
atom      95.55400912      7.55706470     -0.01874501 C
atom      30.92520193      3.56312892     -0.00686623 C
atom      31.30931507      1.12342846     -0.00688920 C
atom      23.24304896     11.10346166     -0.01320961 C
atom      82.23815089      0.90255571     -0.00456831 C
atom      26.82809688      6.66780359     -0.01006196 C
atom      29.00472759      2.01032971     -0.00830599 C
atom      96.45005185      8.66609192     -0.01901628 C
atom      31.82139018      2.45423400     -0.00639389 C
atom      90.17652182      0.90299319     -0.01646695 C
atom      82.87846392      9.55261514     -0.00607131 C
atom      87.23151338      5.11692479     -0.01378640 C
atom      83.77455282     10.66164930     -0.00786608 C
atom      95.93804735      9.99683721     -0.01904635 C
atom      25.54771887     10.21648556     -0.01174942 C
atom      94.01755533     11.54935547     -0.01851740 C
atom      94.52952631     10.21860761     -0.01868398 C
atom      29.51680896      3.34114190     -0.00781958 C
atom      27.98039188     13.09999703     -0.00976025 C
atom      24.52349483      7.55475743     -0.01167626 C
atom      81.72611175      2.23328780     -0.00344046 C
atom      92.48116607      1.79027632     -0.01757429 C
atom      32.46161143      7.55571200     -0.00676011 C
atom      84.92686760      4.22960164     -0.00996950 C
atom      32.58963199     11.32617998     -0.00686928 C
atom      83.26261982     11.99241166     -0.00680428 C
atom      82.62221537      3.34228098     -0.00536303 C
atom      32.97371659      8.88651607     -0.00667484 C
atom      28.23650042      6.88980771     -0.00925954 C
atom      96.06600046      6.22630091     -0.01873436 C
atom      24.13930374      9.99453036     -0.01258780 C
atom      30.54111029      6.00285882     -0.00755285 C
atom      91.45671369      4.45178293     -0.01722606 C
atom      34.89429297     10.43928727     -0.00540912 C
atom      97.85861998      8.44432590     -0.01923422 C
atom      35.27832083      7.99958492     -0.00503256 C
atom      34.38212496      9.10851104     -0.00573597 C
atom      81.85405851     12.21415171     -0.00381662 C
atom     100.16321629      9.33151850     -0.01941284 C
atom      23.62727070      8.66370891     -0.01256416 C
atom      27.21223197      4.22807078     -0.00952007 C
atom      31.69340938     12.43507430     -0.00722158 C
atom      96.83414203     11.10585201     -0.01930642 C
atom      26.31603474      5.33698850     -0.01015742 C
atom      92.86525133      4.23001378     -0.01782173 C
atom      34.12601320      1.56732431     -0.00532855 C
atom      94.40168963      0.23778107     -0.01826887 C
atom      80.57377716      8.66527383     -0.00089341 C
atom      81.46991912      9.77433415     -0.00297187 C
atom      27.59632144      1.78835858     -0.00946021 C
atom      80.95804547     11.10512028     -0.00180390 C
atom      34.76618179      6.66876359     -0.00508513 C
atom      82.49429465      7.11282366     -0.00525605 C
atom      79.42143017      1.34600699      0.00181308 C
atom      29.13270739      5.78086983     -0.00841695 C
atom      28.62061688      4.45005305     -0.00854795 C
atom      33.99804790     11.54817282     -0.00594719 C
atom      94.91365666     12.65836608     -0.01865361 C
atom      80.31749747      2.45498908     -0.00026576 C
atom      89.15207011      3.56445782     -0.01574215 C
atom      88.64006714      4.89520428     -0.01537191 C
atom      84.41486335      5.56034937     -0.00910627 C
atom      83.00628161      5.78205054     -0.00628361 C
atom      81.34210582     13.54490146     -0.00264166 C
atom      79.93352662      0.01529848      0.00058160 C
atom      93.76137550      5.33901706     -0.01822743 C
atom      95.16992927      5.11728342     -0.01850664 C
atom      97.21829708     13.54563527     -0.01905884 C
atom      96.32220115     12.43662111     -0.01905913 C
atom      33.35778547      6.44676440     -0.00589214 C
atom      26.05983446     11.54727004     -0.01143778 C
atom      36.43065360      0.68039556     -0.00403829 C
atom      33.22979906      2.67622531     -0.00563180 C
atom     100.67531775      8.00079856     -0.01918576 C
atom      27.08419243      0.45756117     -0.01019880 C
atom      96.70636921      1.12505475     -0.01868192 C
atom      91.07263530      2.01202127     -0.01698810 C
atom      90.56061448      3.34276307     -0.01672904 C
atom      35.66235923      5.55984884     -0.00429379 C
atom      82.11017825      4.67301166     -0.00433117 C
atom      98.37064498      7.11358955     -0.01908580 C
atom      24.01147460      6.22392967     -0.01172314 C
atom      23.75519519     12.43422628     -0.01292163 C
atom      25.16361070     12.65615918     -0.01196944 C
atom      99.77925529      6.89181775     -0.01911376 C
atom      78.01274778      1.56767165      0.00504559 C
atom      35.91860591     13.10091257     -0.00459302 C
atom      22.85898149     13.54310714     -0.01330776 C
atom      97.47457359      6.00455287     -0.01883650 C
atom      31.43729931      4.89394695     -0.00670532 C
atom      93.37726934      2.89927956     -0.01787114 C
atom      95.68193732      3.78654468     -0.01839788 C
atom      32.20553361      0.01453728     -0.00663191 C
atom      97.09049827      3.56479081     -0.01856262 C
atom      97.60248828      2.23404981     -0.01873441 C
atom      26.70014467      2.89726830     -0.00994440 C
atom      79.80546438      3.78568347      0.00088650 C
atom      78.26912264      7.77793228      0.00459658 C
atom      79.54946364     11.32685341      0.00148080 C
atom      79.03751210     12.65762660      0.00264690 C
atom      32.84567823      5.11595835     -0.00589272 C
atom      95.29782432      1.34680478     -0.01832814 C
atom      94.78581296      2.67755112     -0.01817405 C
atom      35.53440942      1.78931194     -0.00439591 C
atom      36.04643229      3.12011235     -0.00384760 C
atom      36.68673955      8.22160333     -0.00418485 C
atom      79.16523658      8.88699704      0.00249971 C
atom      98.62684096     13.32383096     -0.01938264 C
atom      81.08570803      7.33447150     -0.00212928 C
atom      99.13870593     11.99305927     -0.01959799 C
atom      77.11674097      0.45875898      0.00704253 C
atom      77.62888295     12.87943451      0.00590735 C
atom      23.37117980      1.12253687     -0.01272200 C
atom      22.21888905      8.44178779     -0.01327373 C
atom     100.29128230      5.56109107     -0.01895767 C
atom      78.39679918      4.00730129      0.00411138 C
atom      78.65345916     10.21784445      0.00367577 C
atom      36.81487903     11.99201483     -0.00411667 C
atom      24.90763964      5.11498992     -0.01102764 C
atom     100.54726789     11.77125240     -0.01951332 C
atom      80.70155341      4.89465753     -0.00122643 C
atom      34.51017005     12.87894887     -0.00550733 C
atom      33.61394295      0.23651352     -0.00585730 C
atom      99.90717657      3.12134970     -0.01906180 C
atom      36.30271149     10.66124059     -0.00447766 C
atom      21.45053192     13.32120938     -0.01406174 C
atom      35.15026627      4.22903552     -0.00439646 C
atom      33.74186963      4.00703422     -0.00524783 C
atom      77.24496812     10.43970737      0.00692212 C
atom      97.98660679      4.67380715     -0.01872670 C
atom      99.39521159      4.45210511     -0.01889111 C
atom      98.75466279      9.55330127     -0.01949948 C
atom      98.24267335     10.88405574     -0.01956453 C
atom     100.93149312      0.45975997     -0.01942477 C
atom     101.05923215     10.44049270     -0.01932746 C
atom      99.52297807      0.68154894     -0.01934766 C
atom      99.01105187      2.01234245     -0.01907350 C
atom      76.86058107      7.99959604      0.00775144 C
atom      37.45481658      3.34214087     -0.00297100 C
atom     102.08397850      7.77902744     -0.01877781 C
atom      37.19894839      9.55237296     -0.00392182 C
atom      76.34893647      9.33060723      0.00888042 C
atom     101.44327145     12.88025003     -0.01935865 C
atom      25.29175682      2.67527721     -0.01099230 C
atom      78.78093827      6.44709120      0.00327353 C
atom      80.18957982      6.22541266     -0.00006462 C
atom     102.97998164      8.88792889     -0.01837577 C
atom      21.83464345     10.88153427     -0.01374301 C
atom      21.32263391      9.55072174     -0.01371550 C
atom      75.96440602      6.89048884      0.00945333 C
atom      76.47598512      5.55956349      0.00828133 C
atom      77.88474667      5.33802438      0.00524896 C
atom      20.93831821     11.99044268     -0.01418125 C
atom      76.73301455     11.77050281      0.00798081 C
atom      21.70691537      7.11090411     -0.01337798 C
atom      24.77960084      1.34450671     -0.01168794 C
atom      25.67578402      0.23560374     -0.01133236 C
atom      21.06662743      2.00947722     -0.01395005 C
atom      20.55430459      0.67877936     -0.01441096 C
atom     101.31578724      2.89960757     -0.01912520 C
atom     102.46783972     10.21858372     -0.01875279 C
atom     102.59605310      6.44831872     -0.01852547 C
atom     103.62069133      3.78701962     -0.01835079 C
atom      19.14579135      0.45693720     -0.01489462 C
atom     102.85173669     12.65828412     -0.01884041 C
atom      22.60309789      6.00195982     -0.01271423 C
atom      37.58289688      7.11270325     -0.00353116 C
atom      37.07072747      5.78189733     -0.00355042 C
atom      38.22329536     12.21400298     -0.00324725 C
atom      38.35102663      2.23323609     -0.00251403 C
atom      20.17052352      3.11832682     -0.01419644 C
atom      37.96686058      4.67296683     -0.00282406 C
atom      24.39558076      3.78417106     -0.01145623 C
atom      38.60740275      9.77435853     -0.00304688 C
atom      74.55582478      7.11217757      0.01200630 C
atom      22.47502889      2.23142852     -0.01306921 C
atom      77.50068326      2.89835159      0.00613894 C
atom      19.52992124     11.76863007     -0.01445855 C
atom      19.01790022     10.43775243     -0.01413063 C
atom     104.38869803      8.66610936     -0.01730046 C
atom      75.70800286      0.68049561      0.00999633 C
atom      74.94063523      9.55263117      0.01156202 C
atom     104.51687783      4.89604869     -0.01770139 C
atom      18.76213935      2.89637858     -0.01462966 C
atom     104.00479504      6.22660023     -0.01780873 C
atom     104.90095545      7.33550234     -0.01695253 C
atom      19.91425667      9.32879347     -0.01393475 C
atom      38.99131045      7.33473297     -0.00272999 C
atom      39.11964212     11.10511845     -0.00273170 C
atom      17.86616782      4.00522634     -0.01455043 C
atom      37.83905036      0.90239240     -0.00309617 C
atom      22.98721422      3.56219282     -0.01251034 C
atom      74.81191754     13.32304223      0.01184771 C
atom      75.32428361     11.99242242      0.01095760 C
atom     106.82238261      5.78366271     -0.01580968 C
atom      20.68271715      4.44909484     -0.01382535 C
atom      22.09107545      4.67110240     -0.01303948 C
atom      18.63356578     12.87752794     -0.01481671 C
atom     103.74775137      0.01607117     -0.01853729 C
atom      39.50363283      8.66547171     -0.00244360 C
atom     103.36370576     11.32752711     -0.01837706 C
atom      74.42868800     10.88353605      0.01260307 C
atom      38.73532404     13.54481875     -0.00279326 C
atom     102.21196509      4.00865179     -0.01877688 C
atom     101.69992694      5.33938129     -0.01878777 C
atom      74.04484828      8.44339847      0.01282463 C
atom      17.22507772     12.65585919     -0.01448692 C
atom     105.15601513     13.54536952     -0.01757857 C
atom      40.65560777      1.34641015     -0.00112624 C
atom      40.14372957      0.01548412     -0.00183081 C
atom      73.65956331      6.00268878      0.01346977 C
atom     103.23612186      1.34707561     -0.01887962 C
atom     101.82760928      1.56880133     -0.01925895 C
atom     104.77240329     11.10550475     -0.01728629 C
atom     105.28477435      9.77486576     -0.01653167 C
atom      76.09192770      3.11997701      0.00906045 C
atom     105.66797976     12.21446040     -0.01678402 C
atom      39.88741121      6.22585088     -0.00200046 C
atom      39.37522192      4.89504928     -0.00205531 C
atom      40.52805345     11.32701931     -0.00175775 C
atom      40.27127511      3.78614265     -0.00122936 C
atom      39.75933310      2.45532356     -0.00158965 C
atom     104.13228510      2.45616243     -0.01839276 C
atom      18.37838855      5.33591547     -0.01430902 C
atom      18.24959152      1.56581811     -0.01485841 C
atom      72.25082153      6.22381370      0.01509542 C
atom     105.92578143      4.67477990     -0.01681910 C
atom     106.05175730      0.90320851     -0.01705878 C
atom     105.54083432      2.23449657     -0.01750335 C
atom      41.67959443      4.00834119     -0.00001957 C
atom      16.71314830     11.32489616     -0.01383379 C
atom      75.57980798      4.45051142      0.01005916 C
atom      73.02015351     11.10560656      0.01488560 C
atom      72.12478894      9.99646028      0.01555820 C
atom      17.60960809     10.21583776     -0.01387141 C
atom      72.50729619     12.43626338      0.01539851 C
atom      72.63686540      8.66526264      0.01459272 C
atom      74.17088226      4.67179361      0.01270248 C
atom      19.78670975      5.55803254     -0.01405214 C
atom      20.29863851      6.88890807     -0.01390085 C
atom      41.42443043     10.21813649     -0.00099892 C
atom      40.91214609      8.88739390     -0.00138618 C
atom     108.23165728      5.56237204     -0.01428851 C
atom     108.74232167      4.23204083     -0.01297624 C
atom     107.07639269     11.99201159     -0.01524350 C
atom      42.19182893      5.33907163      0.00018973 C
atom      17.48235428      6.44475877     -0.01416809 C
atom      71.74163439      7.55582278      0.01519953 C
atom     107.97175870     13.10122173     -0.01456938 C
atom      19.40237406      7.99784104     -0.01398609 C
atom     110.15119145      4.01153791     -0.01130131 C
atom      17.99413591      7.77574499     -0.01395301 C
atom     107.45969951      0.68110984     -0.01559472 C
atom     106.43714785      3.34393781     -0.01647469 C
atom      17.09794056      8.88479014     -0.01357912 C
atom      16.07423298      6.22222890     -0.01412310 C
atom      16.45767366      3.78313980     -0.01444339 C
atom      15.56184894      4.89165115     -0.01427079 C
atom     109.37952055     12.87852379     -0.01240094 C
atom      75.19577889      2.01110274      0.01088052 C
atom      43.21693021      8.00028815      0.00075763 C
atom      42.06387726      1.56856232      0.00020837 C
atom     109.76227652      1.56806394     -0.01181212 C
atom     106.30990592      7.11393978     -0.01567917 C
atom     107.58936689     10.66151678     -0.01420250 C
atom      42.57564928      2.89954444      0.00098462 C
atom      70.71693321     10.21891774      0.01688635 C
atom     110.27389213      0.23633856     -0.01109052 C
atom      73.40285961     13.54507819      0.01409637 C
atom     110.65585007      2.67909592     -0.01068287 C
atom     106.69381396      9.55271788     -0.01488760 C
atom     107.20625019      8.22219269     -0.01423114 C
atom      72.89049861      1.12429858      0.01454005 C
atom      15.30502936     11.10327422     -0.01282552 C
atom      14.79361299      9.77191208     -0.01201235 C
atom     108.35495536      1.79044890     -0.01426933 C
atom     107.84580368      3.12237315     -0.01419326 C
atom      70.20283640     11.54924460      0.01639461 C
atom      15.17834607      7.33108283     -0.01320547 C
atom      15.68977468      8.66254061     -0.01281817 C
atom      16.84100542      1.34417296     -0.01449647 C
atom      16.32864840      0.01358876     -0.01422394 C
atom      43.60029428      5.56124686      0.00160280 C
atom      73.78682123      2.23260522      0.01328506 C
atom      73.27424739      3.56281105      0.01410986 C
atom      41.80834890      7.77850585     -0.00058848 C
atom      41.29580317      6.44788839     -0.00092370 C
atom      15.94469178      2.45281441     -0.01399064 C
atom      71.86490422      3.78371402      0.01536672 C
atom      42.96011086      0.45957673      0.00089399 C
atom      42.83291883     10.43988894      0.00043882 C
atom      43.72934640      9.33085815      0.00141352 C
atom      41.04011925     12.65786978     -0.00128433 C
atom      44.11332420      6.89158000      0.00167138 C
atom      12.49020772     10.66005965     -0.01047060 C
atom      71.35438209      5.11402500      0.01543935 C
atom     110.54088851      6.44977322     -0.01111167 C
atom      70.96647872      2.67560853      0.01597668 C
atom      69.82267048      9.10968199      0.01695916 C
atom      13.38605311      9.54945688     -0.01115486 C
atom      13.77047569      7.10813640     -0.01208531 C
atom      45.13799223      9.55221482      0.00345467 C
atom      14.40864147     12.21268391     -0.01269049 C
atom     109.13004827      6.67041828     -0.01317484 C
atom     112.06161447      2.45686487     -0.00828371 C
atom      46.03482222      8.44321399      0.00430997 C
atom      45.52217808      7.11315510      0.00316349 C
atom      42.44842616     12.87988676      0.00013619 C
atom      12.87559808      8.21729991     -0.01057940 C
atom      13.00058848     11.99188118     -0.01145973 C
atom     112.95971271      3.56199522     -0.00721876 C
atom     111.05206699      5.11922412     -0.01050339 C
atom      46.41909828      6.00493474      0.00439025 C
atom      47.82915043      6.22642774      0.00611579 C
atom      69.04450638      4.22675749      0.01512452 C
atom      69.55565027      2.89624756      0.01556867 C
atom      43.34491666     11.77083708      0.00116779 C
atom      70.33419960      7.77783116      0.01659131 C
atom      14.53581168      2.23135141     -0.01271708 C
atom      14.92001987     13.54362762     -0.01331753 C
atom      11.08375106     10.43910333     -0.00766862 C
atom     111.43970825      7.55731364     -0.01002259 C
atom      71.48118670      1.34600146      0.01586773 C
atom     110.92083200      8.88544537     -0.01066132 C
atom      13.25782067      5.77704218     -0.01131015 C
atom      43.98374618      3.12210567      0.00266169 C
atom      69.94543308      5.33445344      0.01548500 C
atom     112.46235911      4.89757244     -0.00826662 C
atom      68.79378453     11.77213020      0.01609187 C
atom      12.10369868     13.10184372     -0.01046585 C
atom     108.61549853      8.00019184     -0.01310011 C
atom      14.02316876      0.90129733     -0.01263458 C
atom     114.36535615      3.33323109     -0.00416456 C
atom      69.44062852      6.66677573      0.01647938 C
atom     111.81326128      9.99386404     -0.00848901 C
atom     113.36727305      6.00728191     -0.00564155 C
atom      45.64943674     10.88314202      0.00475707 C
atom     114.87812801      2.00076792     -0.00326835 C
atom      71.09774747     12.65826702      0.01613994 C
atom      67.52718272      8.21967567      0.01412402 C
atom      13.63898955      3.33954342     -0.01176511 C
atom      14.15327411      4.66915756     -0.01303469 C
atom      70.58552867      0.23796877      0.01653663 C
atom      47.44380810      8.66351802      0.00688414 C
atom      10.18789421     11.55110782     -0.00639343 C
atom      44.75303949     11.99252770      0.00332242 C
atom      10.69547191     12.88251465     -0.00803578 C
atom     108.99883677     10.43917257     -0.01235762 C
atom     109.51110475      9.10822734     -0.01209649 C
atom      66.12214845      8.44010067      0.01217127 C
atom     109.89373480     11.54826038     -0.01121571 C
atom      48.72700521      5.11982010      0.00695117 C
atom      44.49615429      4.45271029      0.00306347 C
atom      45.90472349      4.67534495      0.00454110 C
atom     112.85337722      7.33802929     -0.00758336 C
atom     113.97433831      0.90586162     -0.00501486 C
atom       8.78198855     11.33294704     -0.00332797 C
atom     114.77949083      5.78818242     -0.00214605 C
atom      12.61415836      0.68105188     -0.01102993 C
atom      66.48821825     10.88440702      0.01214310 C
atom      12.22897928      3.11810931     -0.00994098 C
atom      47.05752383     11.10405362      0.00682325 C
atom      50.13925279      5.34252845      0.00713001 C
atom      11.33117242      4.22480812     -0.00815041 C
atom      65.21836900      7.34510111      0.01160801 C
atom     113.22244888      9.77019173     -0.00664118 C
atom       7.88158730     12.44559585     -0.00153013 C
atom      46.80033979      3.56759943      0.00580500 C
atom      46.28750506      2.23657935      0.00532817 C
atom     113.75131155      8.44702552     -0.00529102 C
atom     116.29148998      1.76579619     -0.00134859 C
atom     115.25753601      4.43812278     -0.00180540 C
atom      48.20859926      3.79166853      0.00658435 C
atom     111.30276798     11.32537917     -0.00891850 C
atom      50.65575621      6.67064376      0.00682874 C
atom       9.79585385      0.24006501     -0.00637045 C
atom       8.38660660      0.02292123     -0.00332416 C
atom      68.65677596      1.78880228      0.01528305 C
atom      69.17574987      0.46071371      0.01606242 C
atom      44.87971880      2.01332845      0.00359505 C
atom      68.28333009     13.10369067      0.01548479 C
atom      11.71560173      1.78897838     -0.00955124 C
atom      10.30532812      1.56922053     -0.00726617 C
atom      11.84959898      5.55295167     -0.00903565 C
atom     115.68440728      6.90698264     -0.00002496 C
atom     116.65177194      4.19761965      0.00095122 C
atom       9.91890320      4.00224860     -0.00579346 C
atom     114.11357113     10.87378721     -0.00459969 C
atom      47.95443956      9.99408002      0.00701468 C
atom      48.34243432      7.55565010      0.00692225 C
atom      65.31696542      3.55764470      0.01086159 C
atom      44.36830007      0.68188425      0.00258779 C
atom      65.60296254      9.76064398      0.01105286 C
atom      67.89695085     10.66271194      0.01478689 C
atom      68.41534916      9.33185802      0.01549827 C
atom      67.63421345      4.44843915      0.01340547 C
atom      49.75272965      7.77567564      0.00696459 C
atom      64.83893039      4.90766329      0.01020982 C
atom      65.73112795      6.01262411      0.01148729 C
atom      47.18240419      1.12737435      0.00616930 C
atom      52.07008287      6.89195871      0.00795532 C
atom      67.13679574      5.78401075      0.01328293 C
atom      68.03487244      6.88924927      0.01495237 C
atom     115.17153689      8.23002393     -0.00143822 C
atom     113.60828775     12.21290205     -0.00569578 C
atom     112.19960320     12.43473741     -0.00778029 C
atom     116.85170092      0.45523105     -0.00097510 C
atom     114.49351421     13.33662355     -0.00453382 C
atom     115.89952937     13.12918507     -0.00247516 C
atom      49.10231579      2.68387252      0.00668004 C
atom      50.26231410      9.10481093      0.00858545 C
atom       7.47785577      1.12410900     -0.00184959 C
atom       8.28426628      9.99609730     -0.00160021 C
atom       6.47407836     12.23061490      0.00183519 C
atom      10.57650189      9.10496967     -0.00598248 C
atom      51.03769384      4.23761074      0.00711832 C
atom      66.72920185      3.33871876      0.01256039 C
atom       9.17330400      8.88016785     -0.00316473 C
atom     112.56934396      1.12645446     -0.00739639 C
atom     111.68121321      0.01421940     -0.00894861 C
atom      66.87407883     13.32705544      0.01328924 C
atom      65.98289615     12.22350467      0.01194764 C
atom     117.17413614      2.85721587      0.00093273 C
atom      48.58930755      1.35121588      0.00661340 C
atom      47.56796035     12.43587727      0.00716936 C
atom      50.50933802      2.91037613      0.00686783 C
atom       6.00003108     10.89459728      0.00448949 C
atom       6.88769137      9.77403106      0.00238692 C
atom      67.24306230      2.00800807      0.01356215 C
atom      45.26450518     13.32390624      0.00397234 C
atom      46.67206193     13.54638505      0.00600193 C
atom      49.36268430     10.21357554      0.00848895 C
atom       9.40236543      2.67424700     -0.00570313 C
atom      51.67160274      9.32209130      0.01015154 C
atom      48.97442032     12.65699670      0.00825894 C
atom       7.98808453      2.45313731     -0.00335320 C
atom      63.80495385      7.57992179      0.01028407 C
atom      64.57720715     12.44992361      0.01123263 C
atom      63.74540949     11.30321361      0.01073106 C
atom       5.54808813     13.33091400      0.00279258 C
atom      64.19690880      9.96791961      0.01055473 C
atom       6.06394839      0.90304552      0.00108879 C
atom      49.87026425     11.54502610      0.00932311 C
atom      52.45276126      4.46247011      0.00743859 C
atom     115.51921235     10.64719012     -0.00160678 C
atom      64.41205677      2.43877840      0.01071034 C
atom     116.08974919      9.32359302      0.00061352 C
atom      62.92229888      6.48843241      0.00824606 C
atom      63.24473451      8.89047428      0.01055781 C
atom      52.97657350      5.79038286      0.00885723 C
atom       7.26106667      7.31716205     -0.00009751 C
atom       8.66371898      7.54499217     -0.00263020 C
atom       9.54880462      6.43434637     -0.00517736 C
atom       9.02043071      5.10717233     -0.00454092 C
atom     117.10522885      6.69728146      0.00343000 C
atom      49.48166718      0.23981606      0.00748556 C
atom      53.34563999      3.35156973      0.00893119 C
atom     117.54453762      9.10905572      0.00452737 C
atom      11.46874396      7.99342811     -0.00810443 C
atom      10.95581154      6.66070948     -0.00734209 C
atom      63.44466224      5.14803976      0.00797536 C
atom       7.60529450      4.88272503     -0.00283858 C
atom       7.08164444      3.55478672     -0.00189433 C
atom       6.39291589      8.43304567      0.00289279 C
atom      52.58035687      8.22097615      0.00983845 C
atom      62.58529193      4.01360436      0.00741549 C
atom      52.17666254     10.65073446      0.01111574 C
atom     118.10050556      7.74960426      0.00601094 C
atom     117.51113371      5.33200741      0.00391898 C
atom       5.14535831      1.99268695      0.00247833 C
atom      52.79711477      2.02797512      0.00935685 C
atom      51.39451016      1.79989973      0.00776307 C
atom     116.35101009     11.79387171     -0.00077485 C
atom      62.99120731      2.64836894      0.00976526 C
atom       5.66144620      3.33009126      0.00130987 C
atom      66.34518659      0.89888872      0.01319482 C
atom      64.92493834      1.11575302      0.01200111 C
atom      54.39687992      6.01495583      0.01029906 C
atom       3.72242015      1.75519636      0.00452187 C
atom     117.71358018     11.59366576      0.00274923 C
atom       6.71246981      5.99362435      0.00027547 C
atom       5.00354510      8.20502254      0.00649891 C
atom       3.68556177     11.76947969      0.00852723 C
atom      55.44753960     12.42168478      0.01460510 C
atom     118.69220206     12.63075313      0.00410319 C
atom      53.58417888     10.86586133      0.01172897 C
atom      64.00665615      0.02216890      0.01168267 C
atom       2.29286177     11.51848852      0.01129277 C
atom      54.05820711     12.20195581      0.01216869 C
atom      53.99430604      8.44207816      0.01127207 C
atom      50.88490520      0.46468147      0.00858632 C
atom       5.29363141      5.77616436      0.00338975 C
atom      51.27619888     11.76327873      0.01051935 C
atom      62.38282506     11.50335523      0.01152485 C
atom       4.61071268     10.67487756      0.00817568 C
atom      54.91293205      7.35244642      0.01132014 C
atom       4.16394103      9.32953874      0.00985739 C
atom       2.84408857      2.86578244      0.00635505 C
atom      56.37268925     11.32714584      0.01527574 C
atom       4.12894032     13.10946606      0.00555732 C
atom       3.15404969      0.42967169      0.00541601 C
atom       4.76612696      4.44146743      0.00404284 C
atom      53.17051089     13.32244386      0.01098917 C
atom      51.77395020     13.10013467      0.01008332 C
atom      53.66530225      0.91214216      0.01089867 C
atom       3.35007232      4.22265404      0.00718273 C
atom       2.80773204      9.10366981      0.01327048 C
atom      62.55184052      0.23663729      0.01194192 C
atom      54.76453321      3.56895659      0.01043322 C
atom      54.51020336      9.76557049      0.01198471 C
atom      55.05469113      1.14017264      0.01276952 C
atom      55.92937500      9.98711770      0.01311856 C
atom      55.64202366      2.44142496      0.01216585 C
atom      55.29217773      4.90360689      0.01040106 C
atom      55.89433309      0.01571012      0.01526474 C
atom      57.76541425     11.57822329      0.01660091 C
atom       2.47328317      5.37646883      0.00910721 C
atom      58.78386328     10.55953127      0.01453987 C
atom      57.21422365      6.47948177      0.01088325 C
atom       2.98061823      6.72044653      0.00939555 C
atom       4.41620514      6.90380824      0.00665976 C
atom      56.70826333      5.12254766      0.01087323 C
atom      61.99588448      1.59605412      0.01110247 C
atom      57.58514939      3.96875955      0.01073053 C
atom      57.25055289      0.24166762      0.01689176 C
atom      57.07758350      2.62485331      0.01276611 C
atom      56.33588470      7.59006062      0.01166942 C
atom      56.90428649      8.91562986      0.01249105 C
atom       2.12845688      7.86258741      0.01199433 C
atom      57.92981202      1.48276813      0.01484082 C
atom     118.30574644      0.22438244      0.00203580 C
atom      58.36547691      9.16988128      0.01258855 C
atom      -0.46107086      7.36111868      0.00904474 C
atom      61.50509213      6.74578787      0.00747492 C
atom       1.69286104      0.17553807      0.00632526 C
atom      59.38194138      5.55381197      0.00727262 C
atom       1.43037359      2.61889530      0.00671803 C
atom      60.75459965      5.59661729      0.00564379 C
atom     119.34183686      3.74889984      0.00636057 C
atom       0.67635439      3.79161390      0.00796276 C
atom       1.09480805      5.15408086      0.00944156 C
atom     118.59130350      2.59977555      0.00353965 C
atom      58.96353067      4.19131638      0.00864713 C
atom      60.82261342      8.01532678      0.00975589 C
atom      61.79067055      9.12126024      0.01080665 C
atom     119.27379428      1.33025504      0.00372469 C
atom       0.75058589      1.32333570      0.00546340 C
atom      59.30773985      8.02212817      0.01056803 C
atom      58.62791776      6.72650128      0.00961000 C
atom      61.40421360     10.46620938      0.01197738 C
atom     118.29389537     10.31723177      0.00596847 C
atom      58.12892734     12.92284140      0.01797734 C
atom       1.27443585     12.53723396      0.00881705 C
atom      61.24116524      4.28830276      0.00583774 C
atom      60.19156220      3.36540787      0.00801643 C
atom     118.85524403      5.05722979      0.00666209 C
atom      -0.13340284      5.98009705      0.00874020 C
atom      59.38394466      1.12658272      0.01463103 C
atom       1.92937908     10.17388270      0.01428616 C
atom      59.41670081     13.45536110      0.01660505 C
atom      60.40833380     12.51308419      0.01452755 C
atom      61.80247038     12.77975338      0.01257590 C
atom      -0.35018895     10.58378711      0.00999559 C
atom       0.67434275      8.21889574      0.01197077 C
atom      60.51920013      1.98443448      0.01119835 C
atom      -0.05806364     11.99717585      0.00837358 C
atom       0.64156914      9.64146195      0.01334606 C
atom      60.11622114     11.09969809      0.01389834 C


==> anc/geometry.in.029_57.2D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    119.91789672      0.00000000      0.00000000
lattice_vector      0.00000000     13.75993980      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom      90.57756552     13.52507259     -0.00000000 C
  constrain_relaxation z
atom      29.72336162     10.64006655     -0.00000000 C
  constrain_relaxation z
atom      90.06567340      1.09666520      0.00000000 C
  constrain_relaxation z
atom      28.31499967     10.41791340     -0.00000000 C
  constrain_relaxation z
atom      30.10739202      8.19883906     -0.00000000 C
  constrain_relaxation z
atom      88.65731275      1.31881044      0.00000000 C
  constrain_relaxation z
atom      30.23523731     11.97161197     -0.00000000 C
  constrain_relaxation z
atom      28.69902949      7.97668745     -0.00000000 C
  constrain_relaxation z
atom      30.61928710      9.53038037     -0.00000000 C
  constrain_relaxation z
atom      29.33931235     13.08130540     -0.00000000 C
  constrain_relaxation z
atom      27.80309764      9.08637292     -0.00000000 C
  constrain_relaxation z
atom      87.76138195      0.20912635      0.00000000 C
  constrain_relaxation z
atom      31.00332806      7.08915288     -0.00000000 C
  constrain_relaxation z
atom      90.19351262     11.08384954     -0.00000000 C
  constrain_relaxation z
atom      89.68163826     12.41538947     -0.00000000 C
  constrain_relaxation z
atom      27.93095995     12.85914607     -0.00000000 C
  constrain_relaxation z
atom      27.41907688     11.52759934     -0.00000000 C
  constrain_relaxation z
atom      91.98593117     13.30293517     -0.00000000 C
  constrain_relaxation z
atom      26.39472840      8.86422576     -0.00000000 C
  constrain_relaxation z
atom      92.88187531      0.65268124      0.00000000 C
  constrain_relaxation z
atom      25.11480638     12.41512399     -0.00000000 C
  constrain_relaxation z
atom      32.41168909      7.31129761     -0.00000000 C
  constrain_relaxation z
atom      88.27328058     12.63753382     -0.00000000 C
  constrain_relaxation z
atom      30.49143003      5.75756524      0.00000000 C
  constrain_relaxation z
atom      31.64358811     12.19376643     -0.00000000 C
  constrain_relaxation z
atom      31.25951988      0.87508200      0.00000000 C
  constrain_relaxation z
atom      88.14542337      2.65034386      0.00000000 C
  constrain_relaxation z
atom      89.04134709      3.76003187      0.00000000 C
  constrain_relaxation z
atom      32.15543730     13.52532453     -0.00000000 C
  constrain_relaxation z
atom      32.02765234      9.75252249     -0.00000000 C
  constrain_relaxation z
atom      33.30761575      6.20156974      0.00000000 C
  constrain_relaxation z
atom      30.87546489      3.31632676      0.00000000 C
  constrain_relaxation z
atom      27.03504746      0.20889792      0.00000000 C
  constrain_relaxation z
atom      31.38734836      4.64787606      0.00000000 C
  constrain_relaxation z
atom      29.46711379      3.09416828      0.00000000 C
  constrain_relaxation z
atom      24.47445274      7.31055185     -0.00000000 C
  constrain_relaxation z
atom      85.84112094      1.76279265      0.00000000 C
  constrain_relaxation z
atom      89.80945566      8.64258871     -0.00000000 C
  constrain_relaxation z
atom      92.75398548      4.42542381      0.00000000 C
  constrain_relaxation z
atom      87.37736772     11.52784338     -0.00000000 C
  constrain_relaxation z
atom      86.73706233      2.87247885      0.00000000 C
  constrain_relaxation z
atom      25.49879854      9.97390263     -0.00000000 C
  constrain_relaxation z
atom      26.01071367     11.30543562     -0.00000000 C
  constrain_relaxation z
atom      32.92359380      8.64283102     -0.00000000 C
  constrain_relaxation z
atom      86.35302121      0.43126513      0.00000000 C
  constrain_relaxation z
atom      86.22519925      4.20402187      0.00000000 C
  constrain_relaxation z
atom      92.49780303     11.97139280     -0.00000000 C
  constrain_relaxation z
atom      92.36997010      1.98421185      0.00000000 C
  constrain_relaxation z
atom      23.96258866      5.97895776      0.00000000 C
  constrain_relaxation z
atom      25.62670134     13.74667018     -0.00000000 C
  constrain_relaxation z
atom      28.57119102      4.20386547      0.00000000 C
  constrain_relaxation z
atom      89.29759775      9.97414539     -0.00000000 C
  constrain_relaxation z
atom      32.79571047      4.87003590      0.00000000 C
  constrain_relaxation z
atom      91.34562390      4.64758049      0.00000000 C
  constrain_relaxation z
atom      84.43275864      1.98492464      0.00000000 C
  constrain_relaxation z
atom      34.07561631      1.31910491      0.00000000 C
  constrain_relaxation z
atom      26.26690009      5.09140791      0.00000000 C
  constrain_relaxation z
atom      91.21780488      8.42043068     -0.00000000 C
  constrain_relaxation z
atom      83.92090212      3.31646484      0.00000000 C
  constrain_relaxation z
atom      25.88282213      7.53269165     -0.00000000 C
  constrain_relaxation z
atom      26.77877163      6.42295506      0.00000000 C
  constrain_relaxation z
atom      88.52947762      5.09157857      0.00000000 C
  constrain_relaxation z
atom      28.18713681      6.64509979      0.00000000 C
  constrain_relaxation z
atom      29.08306840      5.53541523      0.00000000 C
  constrain_relaxation z
atom      88.91353673      7.53288620     -0.00000000 C
  constrain_relaxation z
atom      84.81685186      4.42615670      0.00000000 C
  constrain_relaxation z
atom      90.44970558      3.53788785      0.00000000 C
  constrain_relaxation z
atom      90.96160495      2.20635119      0.00000000 C
  constrain_relaxation z
atom      29.85117191      0.65291923      0.00000000 C
  constrain_relaxation z
atom      28.95525352      1.76261358      0.00000000 C
  constrain_relaxation z
atom      27.54690402      1.54045105      0.00000000 C
  constrain_relaxation z
atom      87.88925287     10.19629825     -0.00000000 C
  constrain_relaxation z
atom      27.16283938      3.98171012      0.00000000 C
  constrain_relaxation z
atom      87.12113200      5.31372469      0.00000000 C
  constrain_relaxation z
atom      93.64989046      5.53512103      0.00000000 C
  constrain_relaxation z
atom      31.77137320      2.20663327      0.00000000 C
  constrain_relaxation z
atom      93.26589771      3.09388899      0.00000000 C
  constrain_relaxation z
atom      86.99335015      9.08659762     -0.00000000 C
  constrain_relaxation z
atom      33.56377829     13.74748216     -0.00000000 C
  constrain_relaxation z
atom      24.73080171      1.09642569      0.00000000 C
  constrain_relaxation z
atom      85.07311757     10.64030589     -0.00000000 C
  constrain_relaxation z
atom      95.05824859      5.31294905      0.00000000 C
  constrain_relaxation z
atom      89.42539601      6.20128055      0.00000000 C
  constrain_relaxation z
atom      25.24264200      2.42798966      0.00000000 C
  constrain_relaxation z
atom      26.65098733      2.65014940      0.00000000 C
  constrain_relaxation z
atom      83.53679407      0.87524189      0.00000000 C
  constrain_relaxation z
atom      85.96901184     11.75000089     -0.00000000 C
  constrain_relaxation z
atom      22.55421628      5.75683363      0.00000000 C
  constrain_relaxation z
atom      95.95412090      6.42263516      0.00000000 C
  constrain_relaxation z
atom      34.71598522      6.42370629      0.00000000 C
  constrain_relaxation z
atom      95.44222536      7.75423225     -0.00000000 C
  constrain_relaxation z
atom      91.72965462      7.08887676     -0.00000000 C
  constrain_relaxation z
atom      90.83374246      5.97913004      0.00000000 C
  constrain_relaxation z
atom      33.17971915      2.42879833      0.00000000 C
  constrain_relaxation z
atom      33.69161503      3.76034112      0.00000000 C
  constrain_relaxation z
atom      85.58501723      9.30876324     -0.00000000 C
  constrain_relaxation z
atom      94.29024693      0.43054921      0.00000000 C
  constrain_relaxation z
atom      34.45969435     12.63777129     -0.00000000 C
  constrain_relaxation z
atom      24.09041892      9.75176016     -0.00000000 C
  constrain_relaxation z
atom      23.57847373      8.42023492     -0.00000000 C
  constrain_relaxation z
atom      93.90616182     11.74926522     -0.00000000 C
  constrain_relaxation z
atom      94.67427660      2.87174718      0.00000000 C
  constrain_relaxation z
atom      87.50519771      7.75504038     -0.00000000 C
  constrain_relaxation z
atom      86.60928503      6.64528134      0.00000000 C
  constrain_relaxation z
atom      85.20095589      6.86743046      0.00000000 C
  constrain_relaxation z
atom      24.85853893      4.86926436      0.00000000 C
  constrain_relaxation z
atom      24.34671504      3.53769572      0.00000000 C
  constrain_relaxation z
atom      32.53952233     11.08406884     -0.00000000 C
  constrain_relaxation z
atom      23.32246036      0.87424141      0.00000000 C
  constrain_relaxation z
atom      83.66476583     10.86246545     -0.00000000 C
  constrain_relaxation z
atom      82.76892078      9.75276879     -0.00000000 C
  constrain_relaxation z
atom      81.61654906      2.42887961      0.00000000 C
  constrain_relaxation z
atom      35.99585402      2.87282245      0.00000000 C
  constrain_relaxation z
atom      84.04873227     13.30366484     -0.00000000 C
  constrain_relaxation z
atom      85.45710186     13.08152923     -0.00000000 C
  constrain_relaxation z
atom      93.13799980      6.86667733      0.00000000 C
  constrain_relaxation z
atom      94.03389402      7.97643355     -0.00000000 C
  constrain_relaxation z
atom      21.65820717      6.86653705      0.00000000 C
  constrain_relaxation z
atom      35.09997418      3.98249919      0.00000000 C
  constrain_relaxation z
atom      35.61190551      5.31403235      0.00000000 C
  constrain_relaxation z
atom      84.68914477      8.19905039     -0.00000000 C
  constrain_relaxation z
atom      34.33196031      8.86496542     -0.00000000 C
  constrain_relaxation z
atom      35.22792529      7.75527908     -0.00000000 C
  constrain_relaxation z
atom      94.80211151     12.85895026     -0.00000000 C
  constrain_relaxation z
atom      35.86800781     12.85993205     -0.00000000 C
  constrain_relaxation z
atom      34.84382074     10.19651104     -0.00000000 C
  constrain_relaxation z
atom      33.94787559     11.30620836     -0.00000000 C
  constrain_relaxation z
atom      96.33811001      8.86393796     -0.00000000 C
  constrain_relaxation z
atom      21.78609425     10.63928797     -0.00000000 C
  constrain_relaxation z
atom      23.19449610     10.86143435     -0.00000000 C
  constrain_relaxation z
atom      35.48395406      1.54129069      0.00000000 C
  constrain_relaxation z
atom      36.76394245     11.75021660     -0.00000000 C
  constrain_relaxation z
atom      36.25217825     10.41863162     -0.00000000 C
  constrain_relaxation z
atom      82.51254191      3.53857621      0.00000000 C
  constrain_relaxation z
atom      21.40222010     13.08045947     -0.00000000 C
  constrain_relaxation z
atom      36.37981120      0.43157283      0.00000000 C
  constrain_relaxation z
atom      95.57019797      3.98141931      0.00000000 C
  constrain_relaxation z
atom      83.28076050      8.42121876     -0.00000000 C
  constrain_relaxation z
atom      22.04244677      4.42524520      0.00000000 C
  constrain_relaxation z
atom      95.18622051      1.54022854      0.00000000 C
  constrain_relaxation z
atom      81.36058277      9.97495171     -0.00000000 C
  constrain_relaxation z
atom      83.15282339     12.19399022     -0.00000000 C
  constrain_relaxation z
atom      37.40414015      3.09499860      0.00000000 C
  constrain_relaxation z
atom      37.14817241      9.30892150     -0.00000000 C
  constrain_relaxation z
atom      20.24984466      6.64443280      0.00000000 C
  constrain_relaxation z
atom      93.52205817      9.30794990     -0.00000000 C
  constrain_relaxation z
atom      22.81057054     13.30263971     -0.00000000 C
  constrain_relaxation z
atom      23.70644593     12.19295785     -0.00000000 C
  constrain_relaxation z
atom      82.00078107      4.87015567      0.00000000 C
  constrain_relaxation z
atom      38.17224286     11.97238269     -0.00000000 C
  constrain_relaxation z
atom      82.12841796      1.09734389      0.00000000 C
  constrain_relaxation z
atom      84.30503398      5.75771735      0.00000000 C
  constrain_relaxation z
atom      20.63413069      4.20307544      0.00000000 C
  constrain_relaxation z
atom      22.42658540      1.98394603      0.00000000 C
  constrain_relaxation z
atom      22.93839222      3.31553094      0.00000000 C
  constrain_relaxation z
atom      82.89671938      5.97992085      0.00000000 C
  constrain_relaxation z
atom      22.17008519      8.19812763     -0.00000000 C
  constrain_relaxation z
atom      36.63629970      7.97738020     -0.00000000 C
  constrain_relaxation z
atom      20.89019556     11.74896410     -0.00000000 C
  constrain_relaxation z
atom      79.69654429      3.98262167      0.00000000 C
  constrain_relaxation z
atom      97.36246887      6.20045544      0.00000000 C
  constrain_relaxation z
atom      91.60185910     10.86170048     -0.00000000 C
  constrain_relaxation z
atom      92.11371271      9.53014898     -0.00000000 C
  constrain_relaxation z
atom      20.50639425      0.43019609      0.00000000 C
  constrain_relaxation z
atom      21.01827422      1.76174349      0.00000000 C
  constrain_relaxation z
atom      19.73817781      5.31280052      0.00000000 C
  constrain_relaxation z
atom      94.41799004     10.41770568     -0.00000000 C
  constrain_relaxation z
atom      80.59247944      5.09234756      0.00000000 C
  constrain_relaxation z
atom      96.97859769      3.75927590      0.00000000 C
  constrain_relaxation z
atom      21.27409593      9.30779263     -0.00000000 C
  constrain_relaxation z
atom      40.47644928     11.08484209     -0.00000000 C
  constrain_relaxation z
atom      80.20820013      2.65099128      0.00000000 C
  constrain_relaxation z
atom      97.87449413      4.86895746      0.00000000 C
  constrain_relaxation z
atom      96.21048400     12.63681911     -0.00000000 C
  constrain_relaxation z
atom      38.68395308     13.30400169     -0.00000000 C
  constrain_relaxation z
atom      95.82631254     10.19552225     -0.00000000 C
  constrain_relaxation z
atom      40.09215952     13.52627491     -0.00000000 C
  constrain_relaxation z
atom      37.53228370      6.86766347      0.00000000 C
  constrain_relaxation z
atom      37.02029332      5.53617345      0.00000000 C
  constrain_relaxation z
atom      37.78810534      0.65376923      0.00000000 C
  constrain_relaxation z
atom      19.86565067      9.08574504     -0.00000000 C
  constrain_relaxation z
atom      19.35373141      7.75421165     -0.00000000 C
  constrain_relaxation z
atom      37.91619515      4.42649810      0.00000000 C
  constrain_relaxation z
atom      17.43386910      6.20041725      0.00000000 C
  constrain_relaxation z
atom      80.46476924      8.86527541     -0.00000000 C
  constrain_relaxation z
atom      97.49059785      2.42778264      0.00000000 C
  constrain_relaxation z
atom      96.59460770      1.31811931      0.00000000 C
  constrain_relaxation z
atom      97.74642137      8.64173080     -0.00000000 C
  constrain_relaxation z
atom      19.09803941      0.20796138      0.00000000 C
  constrain_relaxation z
atom      39.06817741     10.86265647     -0.00000000 C
  constrain_relaxation z
atom      18.96963760     10.19542490     -0.00000000 C
  constrain_relaxation z
atom      17.94535675      7.53221656     -0.00000000 C
  constrain_relaxation z
atom      19.48176967     11.52685274     -0.00000000 C
  constrain_relaxation z
atom      18.32988421      5.09061349      0.00000000 C
  constrain_relaxation z
atom      97.10648671     13.74651839     -0.00000000 C
  constrain_relaxation z
atom      38.29999609      1.98531221      0.00000000 C
  constrain_relaxation z
atom      40.60405542      1.09790149      0.00000000 C
  constrain_relaxation z
atom      80.84856063     11.30645397     -0.00000000 C
  constrain_relaxation z
atom      38.55652141      9.53102613     -0.00000000 C
  constrain_relaxation z
atom      16.66500762     11.08317491     -0.00000000 C
  constrain_relaxation z
atom      17.56109065      9.97348407     -0.00000000 C
  constrain_relaxation z
atom      82.38494743      7.31150642     -0.00000000 C
  constrain_relaxation z
atom      80.97665612      7.53372768     -0.00000000 C
  constrain_relaxation z
atom      78.28827478      4.20481197      0.00000000 C
  constrain_relaxation z
atom      39.32459766      4.64861341      0.00000000 C
  constrain_relaxation z
atom      39.83671549      5.98003654      0.00000000 C
  constrain_relaxation z
atom     100.05050860      9.52916855     -0.00000000 C
  constrain_relaxation z
atom      20.12241217      2.87145266      0.00000000 C
  constrain_relaxation z
atom      99.28292173      4.64684565      0.00000000 C
  constrain_relaxation z
atom      98.64228328      9.75144453     -0.00000000 C
  constrain_relaxation z
atom      78.54433168     10.41893756     -0.00000000 C
  constrain_relaxation z
atom      81.23244198     13.74762217     -0.00000000 C
  constrain_relaxation z
atom      81.74443487     12.41613262     -0.00000000 C
  constrain_relaxation z
atom      79.05643055      9.08751433     -0.00000000 C
  constrain_relaxation z
atom      79.82401872      0.20973311      0.00000000 C
  constrain_relaxation z
atom      78.92802708     12.85999472     -0.00000000 C
  constrain_relaxation z
atom      79.44015210     11.52856853     -0.00000000 C
  constrain_relaxation z
atom      41.37244486      9.97503521     -0.00000000 C
  constrain_relaxation z
atom      39.70832811      2.20754755      0.00000000 C
  constrain_relaxation z
atom      80.08078874      6.42396904      0.00000000 C
  constrain_relaxation z
atom      42.01234363      1.32025552      0.00000000 C
  constrain_relaxation z
atom      77.39227990      3.09500676      0.00000000 C
  constrain_relaxation z
atom      40.22041162      3.53897063      0.00000000 C
  constrain_relaxation z
atom      16.28166259     13.52388644     -0.00000000 C
  constrain_relaxation z
atom      18.20228698      1.31760606      0.00000000 C
  constrain_relaxation z
atom      17.17745504     12.41440379     -0.00000000 C
  constrain_relaxation z
atom      18.58593172     12.63648222     -0.00000000 C
  constrain_relaxation z
atom      76.62344043     11.97224946     -0.00000000 C
  constrain_relaxation z
atom     100.94634067     10.63887741     -0.00000000 C
  constrain_relaxation z
atom      42.52463497      2.65155981      0.00000000 C
  constrain_relaxation z
atom      18.71418664      2.64917645      0.00000000 C
  constrain_relaxation z
atom      77.77676222      5.53654348      0.00000000 C
  constrain_relaxation z
atom      17.04916323      8.64200277     -0.00000000 C
  constrain_relaxation z
atom      99.79505342      3.31541537      0.00000000 C
  constrain_relaxation z
atom      98.89904122      2.20573747      0.00000000 C
  constrain_relaxation z
atom      99.02651938     12.19278975     -0.00000000 C
  constrain_relaxation z
atom      78.16069391      7.97786971     -0.00000000 C
  constrain_relaxation z
atom      78.67258377      6.64625207      0.00000000 C
  constrain_relaxation z
atom      16.79397258      1.09525086      0.00000000 C
  constrain_relaxation z
atom      75.98419612      3.31723498      0.00000000 C
  constrain_relaxation z
atom      40.98796934     12.41656615     -0.00000000 C
  constrain_relaxation z
atom      43.93325640      2.87375661      0.00000000 C
  constrain_relaxation z
atom     100.17875863      5.75647613      0.00000000 C
  constrain_relaxation z
atom      42.78053167     10.19725850     -0.00000000 C
  constrain_relaxation z
atom      76.24010485      9.53153607     -0.00000000 C
  constrain_relaxation z
atom      77.13587639     10.64102144     -0.00000000 C
  constrain_relaxation z
atom      77.51950130     13.08193869     -0.00000000 C
  constrain_relaxation z
atom      43.67659253      9.08715541     -0.00000000 C
  constrain_relaxation z
atom      75.47304708      4.64925655      0.00000000 C
  constrain_relaxation z
atom      17.81835306      3.75888426      0.00000000 C
  constrain_relaxation z
atom      75.21471874     12.19387421     -0.00000000 C
  constrain_relaxation z
atom      41.62886493      3.76104803      0.00000000 C
  constrain_relaxation z
atom      42.14129626      5.09227799      0.00000000 C
  constrain_relaxation z
atom      79.31210957      1.54126441      0.00000000 C
  constrain_relaxation z
atom      38.94070743      7.08976045     -0.00000000 C
  constrain_relaxation z
atom      39.45261384      8.42129071     -0.00000000 C
  constrain_relaxation z
atom      76.36863753      5.75901120      0.00000000 C
  constrain_relaxation z
atom      98.51485212     13.52441809     -0.00000000 C
  constrain_relaxation z
atom      99.41096057      0.87420640      0.00000000 C
  constrain_relaxation z
atom      16.02576101      5.97819426      0.00000000 C
  constrain_relaxation z
atom      43.29168500     11.52927613     -0.00000000 C
  constrain_relaxation z
atom      77.90375378      1.76326089      0.00000000 C
  constrain_relaxation z
atom     102.09968253      4.20316483      0.00000000 C
  constrain_relaxation z
atom     101.58723431      5.53439859      0.00000000 C
  constrain_relaxation z
atom      15.51459180      4.64617324      0.00000000 C
  constrain_relaxation z
atom     101.20360012      3.09347406      0.00000000 C
  constrain_relaxation z
atom      15.12967318      7.08834115     -0.00000000 C
  constrain_relaxation z
atom     103.50842914      3.98154235      0.00000000 C
  constrain_relaxation z
atom      98.13056832     11.08306785     -0.00000000 C
  constrain_relaxation z
atom      96.72225294     11.30523622     -0.00000000 C
  constrain_relaxation z
atom      72.90916872     11.30560423     -0.00000000 C
  constrain_relaxation z
atom      41.24523649      6.20197357      0.00000000 C
  constrain_relaxation z
atom      43.55001811      5.31389952      0.00000000 C
  constrain_relaxation z
atom      44.06201388      6.64515001      0.00000000 C
  constrain_relaxation z
atom      98.25830103      7.31018142     -0.00000000 C
  constrain_relaxation z
atom      74.31842656     11.08444510     -0.00000000 C
  constrain_relaxation z
atom      74.83148254      9.75373600     -0.00000000 C
  constrain_relaxation z
atom     102.48303012      6.64388308      0.00000000 C
  constrain_relaxation z
atom      15.64067872      8.42031279     -0.00000000 C
  constrain_relaxation z
atom      74.06516591      4.87207464      0.00000000 C
  constrain_relaxation z
atom     103.89167546      6.42168453      0.00000000 C
  constrain_relaxation z
atom      16.41020620      3.53641864      0.00000000 C
  constrain_relaxation z
atom      15.89829100      2.20477228      0.00000000 C
  constrain_relaxation z
atom      43.16560329      7.75518664     -0.00000000 C
  constrain_relaxation z
atom      44.82903305      1.76470118      0.00000000 C
  constrain_relaxation z
atom     102.35448715     10.41641082     -0.00000000 C
  constrain_relaxation z
atom      75.59912825      0.87516647      0.00000000 C
  constrain_relaxation z
atom      77.00758464      0.65347379      0.00000000 C
  constrain_relaxation z
atom      76.75240309      8.20022795     -0.00000000 C
  constrain_relaxation z
atom     100.81933748      0.65221205      0.00000000 C
  constrain_relaxation z
atom      42.90799915      0.21073078      0.00000000 C
  constrain_relaxation z
atom      42.39609472     12.63903013     -0.00000000 C
  constrain_relaxation z
atom      14.35994329     11.97097945     -0.00000000 C
  constrain_relaxation z
atom     104.40474619      5.09097292      0.00000000 C
  constrain_relaxation z
atom     104.65800944     11.30334664     -0.00000000 C
  constrain_relaxation z
atom      45.47073536      6.86618316      0.00000000 C
  constrain_relaxation z
atom      14.87301410     13.30168861     -0.00000000 C
  constrain_relaxation z
atom      12.18672931      2.86763245      0.00000000 C
  constrain_relaxation z
atom      13.72190697      6.86630856      0.00000000 C
  constrain_relaxation z
atom      45.08433517      9.30913854     -0.00000000 C
  constrain_relaxation z
atom      75.85673792      7.09070393     -0.00000000 C
  constrain_relaxation z
atom      15.25626030     10.86155203     -0.00000000 C
  constrain_relaxation z
atom      14.74424818      9.53029908     -0.00000000 C
  constrain_relaxation z
atom      41.75714953      7.53349839     -0.00000000 C
  constrain_relaxation z
atom      40.86097337      8.64328513     -0.00000000 C
  constrain_relaxation z
atom      13.59475476      3.09137855      0.00000000 C
  constrain_relaxation z
atom      14.10668392      4.42335397      0.00000000 C
  constrain_relaxation z
atom      46.36812230      5.75606077      0.00000000 C
  constrain_relaxation z
atom     103.12401091      1.54030750      0.00000000 C
  constrain_relaxation z
atom     101.71552895      1.76199696      0.00000000 C
  constrain_relaxation z
atom      14.49013336      1.98200777      0.00000000 C
  constrain_relaxation z
atom      73.29399762     13.74615673     -0.00000000 C
  constrain_relaxation z
atom      74.70272130     13.52512229     -0.00000000 C
  constrain_relaxation z
atom     103.25010197     11.52616282     -0.00000000 C
  constrain_relaxation z
atom      72.01199569     10.19714015     -0.00000000 C
  constrain_relaxation z
atom      72.52688690      8.86738311     -0.00000000 C
  constrain_relaxation z
atom      13.21164647      5.53362540      0.00000000 C
  constrain_relaxation z
atom      44.31612836      0.43349454      0.00000000 C
  constrain_relaxation z
atom      11.29312780      3.97756352      0.00000000 C
  constrain_relaxation z
atom     105.16993878      9.97137132     -0.00000000 C
  constrain_relaxation z
atom      11.80480779      5.31042106      0.00000000 C
  constrain_relaxation z
atom      74.44861009      7.31347067     -0.00000000 C
  constrain_relaxation z
atom      73.93570382      8.64467923     -0.00000000 C
  constrain_relaxation z
atom     101.97072142      7.97523857     -0.00000000 C
  constrain_relaxation z
atom      13.97721095      0.65079922      0.00000000 C
  constrain_relaxation z
atom      44.69956586     11.75209188     -0.00000000 C
  constrain_relaxation z
atom     100.43481020     11.97060379     -0.00000000 C
  constrain_relaxation z
atom     101.33082467     13.08040551     -0.00000000 C
  constrain_relaxation z
atom      12.95065580     11.74982119     -0.00000000 C
  constrain_relaxation z
atom      73.55325388      6.20404737      0.00000000 C
  constrain_relaxation z
atom     106.71123356      5.97827630      0.00000000 C
  constrain_relaxation z
atom     104.02044196      2.65028977      0.00000000 C
  constrain_relaxation z
atom      13.33549447      9.30926293     -0.00000000 C
  constrain_relaxation z
atom     102.86640097      9.08476191     -0.00000000 C
  constrain_relaxation z
atom      12.43808442     10.41938432     -0.00000000 C
  constrain_relaxation z
atom     106.19632502      7.30808321     -0.00000000 C
  constrain_relaxation z
atom      45.59457845     10.64182076     -0.00000000 C
  constrain_relaxation z
atom      45.21147992     13.08406181     -0.00000000 C
  constrain_relaxation z
atom      45.98028227      8.19846238     -0.00000000 C
  constrain_relaxation z
atom     103.63501769      0.20833834      0.00000000 C
  constrain_relaxation z
atom     102.73893481     12.85818132     -0.00000000 C
  constrain_relaxation z
atom     100.56240830      8.19759338     -0.00000000 C
  constrain_relaxation z
atom      99.66665200      7.08794598     -0.00000000 C
  constrain_relaxation z
atom      12.56836483      0.42809710      0.00000000 C
  constrain_relaxation z
atom     105.55304740     12.41361415     -0.00000000 C
  constrain_relaxation z
atom      44.44631058      4.20446548      0.00000000 C
  constrain_relaxation z
atom      75.08813719      2.20713426      0.00000000 C
  constrain_relaxation z
atom      73.17015433      3.76180043      0.00000000 C
  constrain_relaxation z
atom     104.78748190      7.53078640     -0.00000000 C
  constrain_relaxation z
atom     104.27456006      8.86199751     -0.00000000 C
  constrain_relaxation z
atom     106.95988353     12.19041021     -0.00000000 C
  constrain_relaxation z
atom      45.85556839      4.42562304      0.00000000 C
  constrain_relaxation z
atom      46.75274031      3.31715771      0.00000000 C
  constrain_relaxation z
atom      11.67264241      1.53616761      0.00000000 C
  constrain_relaxation z
atom     105.04278608     13.74629494     -0.00000000 C
  constrain_relaxation z
atom      71.63119320      7.75930822     -0.00000000 C
  constrain_relaxation z
atom      72.14526248      6.42779451      0.00000000 C
  constrain_relaxation z
atom      46.23784865      1.98740343      0.00000000 C
  constrain_relaxation z
atom     106.57796350      9.74762530     -0.00000000 C
  constrain_relaxation z
atom     107.47156421     10.85755647     -0.00000000 C
  constrain_relaxation z
atom      46.61947432     13.30780865     -0.00000000 C
  constrain_relaxation z
atom      47.13354266      0.87933023      0.00000000 C
  constrain_relaxation z
atom     105.81403519      4.86981478      0.00000000 C
  constrain_relaxation z
atom      10.91092826      6.42215773      0.00000000 C
  constrain_relaxation z
atom       9.88598853      3.75254507      0.00000000 C
  constrain_relaxation z
atom      47.77768148      5.97557924      0.00000000 C
  constrain_relaxation z
atom      48.16341344      3.53834616      0.00000000 C
  constrain_relaxation z
atom      73.68039733      2.42911942      0.00000000 C
  constrain_relaxation z
atom      47.51304615     12.19787734     -0.00000000 C
  constrain_relaxation z
atom      70.22235640      7.98370316     -0.00000000 C
  constrain_relaxation z
atom      11.41855419      7.75597913     -0.00000000 C
  constrain_relaxation z
atom      12.82592631      7.97702938     -0.00000000 C
  constrain_relaxation z
atom       9.50619032      6.19948917      0.00000000 C
  constrain_relaxation z
atom      71.25168992      5.31786127      0.00000000 C
  constrain_relaxation z
atom       9.37101097      2.41987391      0.00000000 C
  constrain_relaxation z
atom      71.76335039      3.98500624      0.00000000 C
  constrain_relaxation z
atom      69.70196433      9.31253057     -0.00000000 C
  constrain_relaxation z
atom      69.84458339      5.54288152      0.00000000 C
  constrain_relaxation z
atom     108.12193959      5.75709014      0.00000000 C
  constrain_relaxation z
atom     106.32660592      3.53937523      0.00000000 C
  constrain_relaxation z
atom     107.85376150     13.30214510     -0.00000000 C
  constrain_relaxation z
atom       7.21235624      7.09300242     -0.00000000 C
  constrain_relaxation z
atom      48.67806798      4.86657788      0.00000000 C
  constrain_relaxation z
atom      69.32962803      6.87555015      0.00000000 C
  constrain_relaxation z
atom     107.73619735      3.31985518      0.00000000 C
  constrain_relaxation z
atom      70.60132366     10.41832775     -0.00000000 C
  constrain_relaxation z
atom     109.76863179     11.74508077     -0.00000000 C
  constrain_relaxation z
atom     107.34613648      0.87597402      0.00000000 C
  constrain_relaxation z
atom      72.78444927      1.31844521      0.00000000 C
  constrain_relaxation z
atom     111.17207870     11.51961338     -0.00000000 C
  constrain_relaxation z
atom      72.39661525     12.63603659     -0.00000000 C
  constrain_relaxation z
atom      10.26376810      1.31177352      0.00000000 C
  constrain_relaxation z
atom      67.92138106      7.10283760     -0.00000000 C
  constrain_relaxation z
atom     105.93876210      1.09702569      0.00000000 C
  constrain_relaxation z
atom     105.42919546      2.42925671      0.00000000 C
  constrain_relaxation z
atom      48.92015157     12.42289664     -0.00000000 C
  constrain_relaxation z
atom     108.63661501      4.42885402      0.00000000 C
  constrain_relaxation z
atom     109.25850179     13.07947685     -0.00000000 C
  constrain_relaxation z
atom      11.02849297     10.19986561     -0.00000000 C
  constrain_relaxation z
atom     108.87870287     10.63253720     -0.00000000 C
  constrain_relaxation z
atom       5.30976663      5.53668470      0.00000000 C
  constrain_relaxation z
atom     108.24267748      1.98754178      0.00000000 C
  constrain_relaxation z
atom     107.09205092      8.41615521     -0.00000000 C
  constrain_relaxation z
atom      49.81004774     11.31035031     -0.00000000 C
  constrain_relaxation z
atom      47.38762484      8.41951360     -0.00000000 C
  constrain_relaxation z
atom       6.32095089      8.20782863     -0.00000000 C
  constrain_relaxation z
atom       4.81284648      4.19443723      0.00000000 C
  constrain_relaxation z
atom     110.04893236      4.21122232      0.00000000 C
  constrain_relaxation z
atom       8.99605981      4.86509074      0.00000000 C
  constrain_relaxation z
atom      67.39062744      8.43091377     -0.00000000 C
  constrain_relaxation z
atom      68.28856296      9.53509343     -0.00000000 C
  constrain_relaxation z
atom      49.43510835     13.75556273     -0.00000000 C
  constrain_relaxation z
atom       7.96272302      2.19263781      0.00000000 C
  constrain_relaxation z
atom      49.29993726      9.97595518     -0.00000000 C
  constrain_relaxation z
atom     110.95877897      5.31506103      0.00000000 C
  constrain_relaxation z
atom      12.05345542     12.85828103     -0.00000000 C
  constrain_relaxation z
atom      10.64274867     12.63709465     -0.00000000 C
  constrain_relaxation z
atom      48.54238291      1.10372623      0.00000000 C
  constrain_relaxation z
atom     113.84213147      1.10728358      0.00000000 C
  constrain_relaxation z
atom       7.08021434      3.30385496      0.00000000 C
  constrain_relaxation z
atom       5.67603398      3.07479817      0.00000000 C
  constrain_relaxation z
atom       4.43027633      6.66277791      0.00000000 C
  constrain_relaxation z
atom       4.92255700      7.98728256     -0.00000000 C
  constrain_relaxation z
atom      51.00016633      3.98037033      0.00000000 C
  constrain_relaxation z
atom      49.06277374      2.43255140      0.00000000 C
  constrain_relaxation z
atom      50.47617640      2.65511041      0.00000000 C
  constrain_relaxation z
atom     111.68447578     10.18384919     -0.00000000 C
  constrain_relaxation z
atom      51.37411317      1.55093398      0.00000000 C
  constrain_relaxation z
atom      50.09035129      5.08421101      0.00000000 C
  constrain_relaxation z
atom       5.88952976     10.64293384     -0.00000000 C
  constrain_relaxation z
atom      47.89523106      9.75328555     -0.00000000 C
  constrain_relaxation z
atom      47.00138341     10.86502678     -0.00000000 C
  constrain_relaxation z
atom       9.74335856     13.74288543     -0.00000000 C
  constrain_relaxation z
atom       3.03549863      6.45019912      0.00000000 C
  constrain_relaxation z
atom     109.02133345      6.86288258      0.00000000 C
  constrain_relaxation z
atom      50.59149828      6.41564489      0.00000000 C
  constrain_relaxation z
atom       6.70741538      5.75783601      0.00000000 C
  constrain_relaxation z
atom       7.59261140      4.63962129      0.00000000 C
  constrain_relaxation z
atom      67.55128062      4.65580538      0.00000000 C
  constrain_relaxation z
atom      68.95468926      4.43033108      0.00000000 C
  constrain_relaxation z
atom      10.12807431     11.30886370     -0.00000000 C
  constrain_relaxation z
atom     111.55233515      0.21300182      0.00000000 C
  constrain_relaxation z
atom      52.91648244      5.53250562      0.00000000 C
  constrain_relaxation z
atom       3.42370314      3.97127250      0.00000000 C
  constrain_relaxation z
atom     108.50092434      8.19176145     -0.00000000 C
  constrain_relaxation z
atom      67.76457428     10.86035361     -0.00000000 C
  constrain_relaxation z
atom      51.99867984      6.63326136      0.00000000 C
  constrain_relaxation z
atom      69.46479787      3.09593537      0.00000000 C
  constrain_relaxation z
atom      70.08666874     11.74655679     -0.00000000 C
  constrain_relaxation z
atom       8.61443130      7.31332820     -0.00000000 C
  constrain_relaxation z
atom       4.00030331      9.07457052     -0.00000000 C
  constrain_relaxation z
atom      67.03890665      5.99156803      0.00000000 C
  constrain_relaxation z
atom      66.34438459     11.07887286     -0.00000000 C
  constrain_relaxation z
atom       4.47683561     10.41679795     -0.00000000 C
  constrain_relaxation z
atom     112.05727672     12.63782714     -0.00000000 C
  constrain_relaxation z
atom      10.52201339      8.86754922     -0.00000000 C
  constrain_relaxation z
atom     110.15025762      0.43332482      0.00000000 C
  constrain_relaxation z
atom     109.64962125      1.76823896      0.00000000 C
  constrain_relaxation z
atom       2.86225678      2.65033912      0.00000000 C
  constrain_relaxation z
atom       8.32991963     13.52032749     -0.00000000 C
  constrain_relaxation z
atom       7.43194905      0.86455977      0.00000000 C
  constrain_relaxation z
atom     114.76438807      2.19457047      0.00000000 C
  constrain_relaxation z
atom       6.80736314      9.54217988     -0.00000000 C
  constrain_relaxation z
atom      68.57307688      1.98214301      0.00000000 C
  constrain_relaxation z
atom     109.39367911      9.29986365     -0.00000000 C
  constrain_relaxation z
atom      66.76605977     13.51323875     -0.00000000 C
  constrain_relaxation z
atom     114.33441439     13.54276851     -0.00000000 C
  constrain_relaxation z
atom      52.42035695      4.19888822      0.00000000 C
  constrain_relaxation z
atom      52.48506475      7.96765446     -0.00000000 C
  constrain_relaxation z
atom     110.43476971      6.64032459      0.00000000 C
  constrain_relaxation z
atom     110.80196842      9.07262801     -0.00000000 C
  constrain_relaxation z
atom      65.08945684      7.54684483     -0.00000000 C
  constrain_relaxation z
atom     110.55010287      2.87978568      0.00000000 C
  constrain_relaxation z
atom       2.59585909      8.82323989     -0.00000000 C
  constrain_relaxation z
atom      50.84335877      0.22286022      0.00000000 C
  constrain_relaxation z
atom       9.11506806      8.64824516     -0.00000000 C
  constrain_relaxation z
atom      70.98705631     12.85555607     -0.00000000 C
  constrain_relaxation z
atom      65.97452222      8.65468312     -0.00000000 C
  constrain_relaxation z
atom      48.28413953      7.30794004     -0.00000000 C
  constrain_relaxation z
atom      70.86950294      2.87326488      0.00000000 C
  constrain_relaxation z
atom       5.13070247      1.74862608      0.00000000 C
  constrain_relaxation z
atom      52.79021747      1.77470154      0.00000000 C
  constrain_relaxation z
atom       3.71052439      1.53016478      0.00000000 C
  constrain_relaxation z
atom       2.60373210      5.11885049      0.00000000 C
  constrain_relaxation z
atom      54.80564224      7.10091314     -0.00000000 C
  constrain_relaxation z
atom      65.63476989      6.22062544      0.00000000 C
  constrain_relaxation z
atom      50.19165965      8.86215969     -0.00000000 C
  constrain_relaxation z
atom      49.69104546      7.52724550     -0.00000000 C
  constrain_relaxation z
atom       8.21458599      9.75979455     -0.00000000 C
  constrain_relaxation z
atom       8.71575681     11.09123126     -0.00000000 C
  constrain_relaxation z
atom      71.37710723      1.53949776      0.00000000 C
  constrain_relaxation z
atom      65.42517541      9.97578679     -0.00000000 C
  constrain_relaxation z
atom     112.37901176      5.09654510      0.00000000 C
  constrain_relaxation z
atom     112.44373695      1.32782713      0.00000000 C
  constrain_relaxation z
atom     111.95732605      2.66217309      0.00000000 C
  constrain_relaxation z
atom      70.48059729      0.42792596      0.00000000 C
  constrain_relaxation z
atom      69.07369000      0.64723117      0.00000000 C
  constrain_relaxation z
atom     116.16883090      1.94324224      0.00000000 C
  constrain_relaxation z
atom      68.17324239     13.29562235     -0.00000000 C
  constrain_relaxation z
atom      68.67438845     11.96419078     -0.00000000 C
  constrain_relaxation z
atom       6.01580404      0.64079230      0.00000000 C
  constrain_relaxation z
atom       3.54923235     11.51603652     -0.00000000 C
  constrain_relaxation z
atom      53.88341900      8.18820117     -0.00000000 C
  constrain_relaxation z
atom      51.21345816     11.53582035     -0.00000000 C
  constrain_relaxation z
atom      53.33956529      3.09580105      0.00000000 C
  constrain_relaxation z
atom       3.10783894      0.22225129      0.00000000 C
  constrain_relaxation z
atom      53.67528243      0.66686369      0.00000000 C
  constrain_relaxation z
atom      62.82109992      6.64508049      0.00000000 C
  constrain_relaxation z
atom       6.38568015     11.97654880     -0.00000000 C
  constrain_relaxation z
atom       7.80591107     12.19506592     -0.00000000 C
  constrain_relaxation z
atom     114.73050953      5.98413963      0.00000000 C
  constrain_relaxation z
atom      65.84826154     12.41248554     -0.00000000 C
  constrain_relaxation z
atom       2.13927953     11.27225460     -0.00000000 C
  constrain_relaxation z
atom     115.05416737      8.41016101     -0.00000000 C
  constrain_relaxation z
atom       1.68225226      9.89667533     -0.00000000 C
  constrain_relaxation z
atom     115.65685680      7.10224730     -0.00000000 C
  constrain_relaxation z
atom      67.17103771      2.20247065      0.00000000 C
  constrain_relaxation z
atom      66.66611938      3.53758401      0.00000000 C
  constrain_relaxation z
atom     113.63398667      8.62862051     -0.00000000 C
  constrain_relaxation z
atom     115.21545891      4.63603670      0.00000000 C
  constrain_relaxation z
atom      63.66932738      7.76530790     -0.00000000 C
  constrain_relaxation z
atom     114.28785555      3.53679518      0.00000000 C
  constrain_relaxation z
atom     112.87516081      3.76292772      0.00000000 C
  constrain_relaxation z
atom     113.29825554      6.19962903      0.00000000 C
  constrain_relaxation z
atom       2.06980094      7.50237868     -0.00000000 C
  constrain_relaxation z
atom     112.74888546      7.52078390     -0.00000000 C
  constrain_relaxation z
atom     111.33274273      7.74454839     -0.00000000 C
  constrain_relaxation z
atom     113.45492622     12.41667731     -0.00000000 C
  constrain_relaxation z
atom      64.77162294      5.10098217      0.00000000 C
  constrain_relaxation z
atom      63.38252009      5.32415180      0.00000000 C
  constrain_relaxation z
atom      54.32913293      5.75864238      0.00000000 C
  constrain_relaxation z
atom     113.08865590      9.95479593     -0.00000000 C
  constrain_relaxation z
atom      51.59370224      9.08248582     -0.00000000 C
  constrain_relaxation z
atom       5.46643742     13.07962918     -0.00000000 C
  constrain_relaxation z
atom       4.03417952     12.86413715     -0.00000000 C
  constrain_relaxation z
atom      55.25669121      4.65939826      0.00000000 C
  constrain_relaxation z
atom      51.72583171     12.87158006     -0.00000000 C
  constrain_relaxation z
atom      53.12997230     13.10063763     -0.00000000 C
  constrain_relaxation z
atom     115.90243349      9.53034038     -0.00000000 C
  constrain_relaxation z
atom      52.09862138     10.41760156     -0.00000000 C
  constrain_relaxation z
atom      65.26851086      3.75873807      0.00000000 C
  constrain_relaxation z
atom      54.77177635      3.31129275      0.00000000 C
  constrain_relaxation z
atom      66.27967423      1.08764184      0.00000000 C
  constrain_relaxation z
atom      63.50805095     11.53938391     -0.00000000 C
  constrain_relaxation z
atom     113.95184357     11.07443590     -0.00000000 C
  constrain_relaxation z
atom     115.34098701     10.85127281     -0.00000000 C
  constrain_relaxation z
atom      55.09541598      0.88532551      0.00000000 C
  constrain_relaxation z
atom      63.06665984      9.07321783     -0.00000000 C
  constrain_relaxation z
atom      63.99296575     10.19127951     -0.00000000 C
  constrain_relaxation z
atom     116.62541372      4.39225341      0.00000000 C
  constrain_relaxation z
atom     115.72919408     13.33019284     -0.00000000 C
  constrain_relaxation z
atom     116.69488780      0.62238320      0.00000000 C
  constrain_relaxation z
atom      62.56259451      4.17656638      0.00000000 C
  constrain_relaxation z
atom      62.09814967     11.78317235     -0.00000000 C
  constrain_relaxation z
atom     117.08244054      3.01667295      0.00000000 C
  constrain_relaxation z
atom      56.73608676      8.67310196     -0.00000000 C
  constrain_relaxation z
atom      55.69808201      2.19323252      0.00000000 C
  constrain_relaxation z
atom      53.99312156     11.98099577     -0.00000000 C
  constrain_relaxation z
atom      64.43561174     12.63862474     -0.00000000 C
  constrain_relaxation z
atom      53.49623197     10.63875517     -0.00000000 C
  constrain_relaxation z
atom      64.38906254      2.63264089      0.00000000 C
  constrain_relaxation z
atom      55.77042074      9.72523261     -0.00000000 C
  constrain_relaxation z
atom      54.37568079      9.51265616     -0.00000000 C
  constrain_relaxation z
atom     116.16095892     11.99884624     -0.00000000 C
  constrain_relaxation z
atom      64.88132158      1.30819071      0.00000000 C
  constrain_relaxation z
atom      61.64114451     13.15874809     -0.00000000 C
  constrain_relaxation z
atom      62.99432406      2.84522096      0.00000000 C
  constrain_relaxation z
atom      55.94364571     13.52508730     -0.00000000 C
  constrain_relaxation z
atom      55.38222438     12.20416162     -0.00000000 C
  constrain_relaxation z
atom      56.20215031     11.05657797     -0.00000000 C
  constrain_relaxation z
atom      63.95910302      0.22090490      0.00000000 C
  constrain_relaxation z
atom      62.55470676      0.47224202      0.00000000 C
  constrain_relaxation z
atom      62.02866124      1.79309640      0.00000000 C
  constrain_relaxation z
atom      56.21003877      7.35224728     -0.00000000 C
  constrain_relaxation z
atom      56.66659563      4.90318291      0.00000000 C
  constrain_relaxation z
atom      57.12360110      6.27876042      0.00000000 C
  constrain_relaxation z
atom      57.59347689      3.76794443      0.00000000 C
  constrain_relaxation z
atom      61.17126609     10.64793711     -0.00000000 C
  constrain_relaxation z
atom      61.39707583      6.83411190      0.00000000 C
  constrain_relaxation z
atom      58.52016173      6.61110592      0.00000000 C
  constrain_relaxation z
atom      57.36767309     13.71411648     -0.00000000 C
  constrain_relaxation z
atom       0.28564164      9.56433574     -0.00000000 C
  constrain_relaxation z
atom     118.04481977     10.52414448     -0.00000000 C
  constrain_relaxation z
atom       0.71987109      3.64414277      0.00000000 C
  constrain_relaxation z
atom       1.43818108      2.46131162      0.00000000 C
  constrain_relaxation z
atom     117.32650864      9.34131433     -0.00000000 C
  constrain_relaxation z
atom       1.21234570     12.40748023     -0.00000000 C
  constrain_relaxation z
atom     118.47905297      2.68433179      0.00000000 C
  constrain_relaxation z
atom     117.55234861      5.52748031      0.00000000 C
  constrain_relaxation z
atom      60.67880452      5.65128001      0.00000000 C
  constrain_relaxation z
atom      60.24458117     13.49110280     -0.00000000 C
  constrain_relaxation z
atom      58.08594265     12.53128253     -0.00000000 C
  constrain_relaxation z
atom      61.61048890      9.26003711     -0.00000000 C
  constrain_relaxation z
atom      57.55168288     11.25512204     -0.00000000 C
  constrain_relaxation z
atom      58.18139302      8.95014019     -0.00000000 C
  constrain_relaxation z
atom      60.58335763      2.07013841      0.00000000 C
  constrain_relaxation z
atom     117.51052877     11.80030397     -0.00000000 C
  constrain_relaxation z
atom       1.25416011      4.92030902      0.00000000 C
  constrain_relaxation z
atom      57.15425466      2.38004709      0.00000000 C
  constrain_relaxation z
atom       1.65161419      0.03543330      0.00000000 C
  constrain_relaxation z
atom     118.14024591      0.34534794      0.00000000 C
  constrain_relaxation z
atom      61.21306324      4.37511483      0.00000000 C
  constrain_relaxation z
atom       0.62444409      7.22534291     -0.00000000 C
  constrain_relaxation z
atom     119.55699184      8.26641325     -0.00000000 C
  constrain_relaxation z
atom     117.11307877      6.91543269     -0.00000000 C
  constrain_relaxation z
atom     118.04029571      8.09152858     -0.00000000 C
  constrain_relaxation z
atom      59.45602371     12.37299502     -0.00000000 C
  constrain_relaxation z
atom       0.72439518      1.21152787      0.00000000 C
  constrain_relaxation z
atom     119.12560096      1.38641251      0.00000000 C
  constrain_relaxation z
atom      59.16670761      7.90906597     -0.00000000 C
  constrain_relaxation z
atom      60.68330583      8.08394261     -0.00000000 C
  constrain_relaxation z
atom      59.30871317      5.49299713      0.00000000 C
  constrain_relaxation z
atom     119.26765197      3.80243120      0.00000000 C
  constrain_relaxation z
atom      59.59804222      1.02906963      0.00000000 C
  constrain_relaxation z
atom      58.08143347      1.20395587      0.00000000 C
  constrain_relaxation z
atom     119.41493789     10.68243605     -0.00000000 C
  constrain_relaxation z
atom      58.94332446      4.12779291      0.00000000 C
  constrain_relaxation z
atom      60.20834661      3.40515012      0.00000000 C
  constrain_relaxation z
atom      58.55639757     10.28515330     -0.00000000 C
  constrain_relaxation z
atom      59.82141327     11.00779613     -0.00000000 C
  constrain_relaxation z
atom     118.51526866     12.77027363     -0.00000000 C
  constrain_relaxation z
atom     119.78034303     12.04764193     -0.00000000 C
  constrain_relaxation z
atom       0.24942262      5.89028051      0.00000000 C
  constrain_relaxation z
atom     118.90224476      5.16764352      0.00000000 C
  constrain_relaxation z


==> anc/geometry.in.029_57.3D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    119.67248782     -0.00000000     -0.00000000
lattice_vector     -0.00000000     13.74621075      0.00000000
lattice_vector      0.00000000      0.00000000    100.00000000
  constrain_relaxation .true.
atom      90.49523703     13.51245543      0.00941008 C
atom      29.76274091     10.63017332     -0.00833632 C
atom      89.98307888      1.09653477      0.00844933 C
atom      28.35440640     10.40847655     -0.00976431 C
atom      30.14682579      8.19133881     -0.00871910 C
atom      88.57474296      1.31823298      0.00869323 C
atom      30.27488718     11.96046967     -0.00883332 C
atom      28.73849030      7.96964275     -0.00898529 C
atom      30.65898422      9.52162925     -0.00967112 C
atom      29.37864285     13.06901787     -0.00823255 C
atom      27.84224211      9.07818611     -0.01136385 C
atom      87.67849443      0.20969137      0.01106193 C
atom      31.04307690      7.08279971     -0.01075214 C
atom      90.11114128     11.07361811      0.00857641 C
atom      89.59899336     12.40391387      0.00805981 C
atom      27.97031622     12.84731768     -0.01081783 C
atom      27.45816921     11.51701927     -0.01284331 C
atom      91.90356528     13.29076482      0.01497920 C
atom      26.43392433      8.85649540     -0.01857377 C
atom      92.79980416      0.65309912      0.02074036 C
atom      25.15365790     12.40385768     -0.02858479 C
atom      32.45139846      7.30449215     -0.01744387 C
atom      88.19065922     12.62561160      0.00946670 C
atom      30.53091146      5.75250787     -0.00933744 C
atom      31.68320575     12.18216762     -0.01319359 C
atom      31.29910113      0.87481700     -0.01151257 C
atom      88.06258536      2.64852375      0.00983368 C
atom      88.95882769      3.75706648      0.00817418 C
atom      32.19532949     13.51247649     -0.01577693 C
atom      32.06731150      9.74332313     -0.01520593 C
atom      33.34761837      6.19595501     -0.02384215 C
atom      30.91499843      3.31366498     -0.01023884 C
atom      27.07408978      0.20965317     -0.01463794 C
atom      31.42714869      4.64396332     -0.01207318 C
atom      29.50667499      3.09196514     -0.00819777 C
atom      24.51349198      7.30451815     -0.03517492 C
atom      85.75802192      1.76166981      0.02196827 C
atom      89.72703164      8.63476367      0.00807209 C
atom      92.67171324      4.42220382      0.01971159 C
atom      87.29442282     11.51706857      0.01254363 C
atom      86.65425858      2.87021555      0.01589362 C
atom      25.53770305      9.96502803     -0.02530048 C
atom      26.04985905     11.29531416     -0.02117678 C
atom      32.96355153      8.63477797     -0.02094398 C
atom      86.27017578      0.43138304      0.01827887 C
atom      86.14212472      4.20051279      0.01911182 C
atom      92.41570077     11.96046894      0.01801842 C
atom      92.28764852      1.98338556      0.01723416 C
atom      24.00138547      5.97422266     -0.04086820 C
atom      25.66579993     13.73415631     -0.02408821 C
atom      28.61042863      4.20051467     -0.00914065 C
atom      89.21489545      9.96506757      0.00796445 C
atom      32.83545974      4.86566817     -0.01988979 C
atom      91.26340188      4.64391264      0.01186139 C
atom      84.34974343      1.98335973      0.03492763 C
atom      34.11571490      1.31827948     -0.03049577 C
atom      26.30587280      5.08736368     -0.01939824 C
atom      91.13535415      8.41306208      0.01130310 C
atom      83.83763651      3.31365517      0.04063683 C
atom      25.92177036      7.52620842     -0.02225317 C
atom      26.81800467      6.41765930     -0.01618610 C
atom      88.44668262      5.08736287      0.00886766 C
atom      28.22633080      6.63935211     -0.01012434 C
atom      29.12257473      5.53081099     -0.00844541 C
atom      88.83079119      7.52621480      0.00822764 C
atom      84.73384405      4.42220466      0.03090143 C
atom      90.36716383      3.53536846      0.00909391 C
atom      90.87932666      2.20507824      0.01050944 C
atom      29.89077803      0.65311227     -0.00831962 C
atom      28.99453755      1.76166245     -0.00849148 C
atom      27.58621777      1.53995719     -0.01223097 C
atom      87.80657179     10.18676996      0.01052619 C
atom      27.20211238      3.97881519     -0.01403945 C
atom      87.03836677      5.30905903      0.01375222 C
atom      93.56791848      5.53074891      0.02682138 C
atom      31.81122931      2.20511999     -0.01371892 C
atom      93.18387065      3.09191787      0.02366334 C
atom      86.91034221      9.07822472      0.01434405 C
atom      33.60361439     13.73417834     -0.02585358 C
atom      24.76961132      1.09649511     -0.03224847 C
atom      84.98991058     10.63022970      0.02830995 C
atom      94.97617299      5.30904251      0.04141251 C
atom      89.34293075      6.19591030      0.00794581 C
atom      25.28170947      2.42680592     -0.02741906 C
atom      26.68998893      2.64850745     -0.01682596 C
atom      83.45351974      0.87481708      0.04529387 C
atom      85.88611224     11.73877477      0.02088617 C
atom      22.59316850      5.75254437     -0.05934902 C
atom      95.87231134      6.41757850      0.05270302 C
atom      34.75590205      6.41764844     -0.03736825 C
atom      95.36019516      7.74787250      0.04601720 C
atom      91.64748348      7.08275862      0.01352777 C
atom      90.75125542      5.97421001      0.01002148 C
atom      33.21952307      2.42682824     -0.02265063 C
atom      33.73166848      3.75712500     -0.02697074 C
atom      85.50205255      9.29993073      0.02380229 C
atom      94.20808715      0.43141025      0.03320009 C
atom      34.49981817     12.62562058     -0.03450641 C
atom      24.12942624      9.74333549     -0.03930989 C
atom      23.61726903      8.41305773     -0.04550484 C
atom      93.82398591     11.73877647      0.02931240 C
atom      94.59215235      2.87022718      0.03721765 C
atom      87.42246897      7.74792091      0.01194432 C
atom      86.52624546      6.63936612      0.01653718 C
atom      85.11796479      6.86106960      0.02714247 C
atom      24.89759196      4.86567405     -0.03116438 C
atom      24.38550824      3.53536163     -0.03637750 C
atom      32.57944756     11.07361962     -0.01822522 C
atom      23.36138590      0.87476989     -0.04835723 C
atom      83.58165924     10.85193603      0.04340060 C
atom      82.68552705      9.74339841      0.05500753 C
atom      81.53322640      2.42677571      0.07314040 C
atom      36.03606374      2.87029770     -0.05281114 C
atom      83.96567859     13.29075200      0.03907617 C
atom      85.37395358     13.06906031      0.02502152 C
atom      93.05577639      6.86104582      0.02249452 C
atom      93.95196345      7.96959817      0.03035696 C
atom      21.69697402      6.86109993     -0.07325642 C
atom      35.13992358      3.97883158     -0.04153708 C
atom      35.65207592      5.30911180     -0.04796511 C
atom      84.60586544      8.19138225      0.03198113 C
atom      34.37183518      8.85646446     -0.03337050 C
atom      35.26806765      7.74792637     -0.04339828 C
atom      94.72019478     12.84732633      0.03872736 C
atom      35.90801584     12.84732870     -0.05130593 C
atom      34.88394317     10.18675850     -0.03888319 C
atom      33.98773319     11.29530884     -0.02948228 C
atom      96.25631616      8.85643162      0.05813543 C
atom      21.82503734     10.63016935     -0.07073225 C
atom      23.23325064     10.85186877     -0.05021269 C
atom      35.52394678      1.54000227     -0.04613163 C
atom      36.80417967     11.73876491     -0.06427172 C
atom      36.29216594     10.40843912     -0.05689467 C
atom      82.42941999      3.53533251      0.05918022 C
atom      21.44111759     13.06896566     -0.07660370 C
atom      36.42006901      0.43144601     -0.05824034 C
atom      95.48832876      3.97876266      0.04784039 C
atom      83.19763887      8.41310422      0.04813989 C
atom      22.08115727      4.42221579     -0.06689783 C
atom      95.10431353      1.53995033      0.04324960 C
atom      81.27736728      9.96512144      0.07649643 C
atom      83.06950513     12.18221772      0.05001437 C
atom      37.44423149      3.09201987     -0.07378857 C
atom      37.18837061      9.29988447     -0.07052238 C
atom      20.28887282      6.63943387     -0.09825966 C
atom      93.43986496      9.29990875      0.02569568 C
atom      22.84927461     13.29068716     -0.05519680 C
atom      23.74540807     12.18214895     -0.04362767 C
atom      81.91740798      4.86565874      0.06675148 C
atom      38.21228086     11.96047730     -0.08758280 C
atom      82.04530935      1.09648096      0.06494911 C
atom      84.22176036      5.75251531      0.03612543 C
atom      20.67306600      4.20050132     -0.09064337 C
atom      22.46526786      1.98332652     -0.06075188 C
atom      22.97731768      3.31365497     -0.05365021 C
atom      82.81356824      5.97422142      0.05345309 C
atom      22.20905781      8.19139402     -0.06509050 C
atom      36.67628364      7.96959027     -0.06252401 C
atom      20.92893567     11.73870602     -0.08550727 C
atom      79.61323505      3.97880427      0.10810959 C
atom      97.28047508      6.19585532      0.07369348 C
atom      91.51945842     10.85192082      0.01297325 C
atom      92.03158155      9.52161346      0.01558257 C
atom      20.54508152      0.43128496     -0.09213786 C
atom      21.05715753      1.76158655     -0.08321838 C
atom      19.77698361      5.30906855     -0.10811229 C
atom      94.33606977     10.40846638      0.03435919 C
atom      80.50931881      5.08736935      0.09058121 C
atom      96.89654901      3.75706102      0.06793738 C
atom      21.31287611      9.29991379     -0.07942412 C
atom      40.51632979     11.07364344     -0.13446239 C
atom      80.12512445      2.64843975      0.09822568 C
atom      97.79265857      4.86559554      0.08245391 C
atom      96.12841894     12.62564685      0.05677106 C
atom      38.72423525     13.29083360     -0.09658429 C
atom      95.74426609     10.18675857      0.05118775 C
atom      40.13216731     13.51263354     -0.12468279 C
atom      37.57246483      6.86106818     -0.07657519 C
atom      37.06029809      5.53081036     -0.06804097 C
atom      37.82818627      0.65318317     -0.08027793 C
atom      19.90472759      9.07829715     -0.10534747 C
atom      19.39266211      7.74801046     -0.11608648 C
atom      37.95641376      4.42228130     -0.08254502 C
atom      17.47298699      6.19597024     -0.15978084 C
atom      80.38133098      8.85659101      0.09208454 C
atom      97.40871547      2.42680717      0.07647907 C
atom      96.51252906      1.31828769      0.06240529 C
atom      97.66443291      8.63469320      0.08018979 C
atom      19.13701712      0.20951274     -0.11939638 C
atom      39.10837077     10.85191125     -0.10478504 C
atom      19.00858855     10.18682394     -0.12318737 C
atom      17.98468584      7.52643043     -0.14738479 C
atom      19.52081011     11.51703296     -0.11203877 C
atom      18.36903558      5.08734458     -0.13819656 C
atom      97.02461370     13.73420492      0.07041506 C
atom      38.34026867      1.98348479     -0.08905521 C
atom      40.64425110      1.09674308     -0.13506133 C
atom      80.76518644     11.29538302      0.08543759 C
atom      38.59648166      9.52154771     -0.09508710 C
atom      16.70433405     11.07380809     -0.17534351 C
atom      17.60047896      9.96527054     -0.15486456 C
atom      82.30151641      7.30455071      0.06057866 C
atom      80.89340817      7.52628878      0.08312891 C
atom      78.20528508      4.20053656      0.13828255 C
atom      39.36454649      4.64394741     -0.10866873 C
atom      39.87676682      5.97415432     -0.11966192 C
atom      99.96841254      9.52144957      0.12463393 C
atom      20.16111112      2.87014285     -0.09979307 C
atom      99.20078714      4.64392321      0.10859728 C
atom      98.56048407      9.74324996      0.09651140 C
atom      78.46105975     10.40856326      0.13033932 C
atom      81.14912950     13.73417234      0.07933335 C
atom      81.66129101     12.40391602      0.07061034 C
atom      78.97327008      9.07836032      0.11943697 C
atom      79.74097902      0.20957963      0.10534072 C
atom      78.84484141     12.84726336      0.12323913 C
atom      79.35706110     11.51705455      0.11205950 C
atom      41.41238359      9.96501485     -0.15579160 C
atom      39.74833720      2.20525488     -0.11591691 C
atom      79.99736698      6.41772618      0.09976185 C
atom      42.05217044      1.31859885     -0.16713834 C
atom      77.30923989      3.09190687      0.15991970 C
atom      40.26055500      3.53545381     -0.12664404 C
atom      16.32086341     13.51225655     -0.18322169 C
atom      18.24111198      1.31802479     -0.13879521 C
atom      17.21675435     12.40387046     -0.16197020 C
atom      18.62480359     12.62552126     -0.13026326 C
atom      76.54059014     11.96027335      0.17552412 C
atom     100.86434561     10.63000683      0.14528633 C
atom      42.56451045      2.64872374     -0.17898377 C
atom      18.75319076      2.64834623     -0.12828960 C
atom      77.69351405      5.53097284      0.14928958 C
atom      17.08846770      8.63502756     -0.16847045 C
atom      99.71301193      3.31371514      0.11960908 C
atom      98.81687246      2.20518598      0.10200676 C
atom      98.94461751     12.18217491      0.10472626 C
atom      78.07736585      7.96984784      0.13889199 C
atom      78.58944544      6.63952644      0.12835172 C
atom      16.83320408      1.09616832     -0.17124733 C
atom      75.90160932      3.31367086      0.19652045 C
atom      41.02810401     12.40407992     -0.14530493 C
atom      43.97260985      2.87046998     -0.21415810 C
atom     100.09679145      5.75241725      0.12658475 C
atom      42.82002502     10.18677641     -0.19193158 C
atom      76.15711738      9.52182770      0.18343624 C
atom      77.05301033     10.63021000      0.16212978 C
atom      77.43673357     13.06881252      0.15499687 C
atom      43.71606240      9.07792814     -0.21694408 C
atom      75.39016199      4.64433003      0.20946479 C
atom      17.85726848      3.75690930     -0.14916904 C
atom      75.13244856     12.18157594      0.21187917 C
atom      41.66861451      3.75710663     -0.15796288 C
atom      42.18103679      5.08717057     -0.17118122 C
atom      79.22891164      1.53986670      0.11610768 C
atom      38.98062762      7.08268593     -0.10207122 C
atom      39.49269701      8.41297158     -0.11264899 C
atom      76.28578066      5.75291052      0.18376092 C
atom      98.43272513     13.51253874      0.09501604 C
atom      99.32894318      0.87490127      0.11260291 C
atom      16.06534987      5.97419722     -0.19629912 C
atom      43.33147632     11.51743583     -0.20472729 C
atom      77.82093254      1.76144956      0.14748966 C
atom     102.01727770      4.20070644      0.17119575 C
atom     101.50484912      5.53076909      0.15794287 C
atom      15.55390708      4.64353705     -0.20920979 C
atom     101.12113132      3.09216555      0.15092986 C
atom      15.16932561      7.08305006     -0.22154388 C
atom     103.42542854      3.97940786      0.20716704 C
atom      98.04853017     11.07360694      0.08750305 C
atom      96.64043143     11.29532005      0.06416450 C
atom      72.82768867     11.29418283      0.27234317 C
atom      41.28488678      6.19570883     -0.15093922 C
atom      43.58919073      5.30847033     -0.20708716 C
atom      44.10120769      6.63854113     -0.22387474 C
atom      98.17651135      7.30439353      0.08896927 C
atom      74.23616721     11.07323879      0.23371269 C
atom      74.74903081      9.74357618      0.21904964 C
atom     102.40075243      6.63914749      0.17898546 C
atom      15.68054440      8.41368141     -0.20568500 C
atom      73.98277786      4.86654561      0.25034986 C
atom     103.80884700      6.41740092      0.21422027 C
atom      16.44953423      3.53496666     -0.18355429 C
atom      15.93744295      2.20459343     -0.19484210 C
atom      43.20483663      7.74729601     -0.20122731 C
atom      44.86843831      1.76240155     -0.23831423 C
atom     102.27208717     10.40806936      0.17933940 C
atom      75.51679986      0.87419168      0.20592294 C
atom      76.92472481      0.65284303      0.16863186 C
atom      76.66945780      8.19170274      0.17143242 C
atom     100.73692820      0.65331948      0.14353609 C
atom      42.94794142      0.21017637     -0.19048718 C
atom      42.43584920     12.62601438     -0.17931790 C
atom      14.39990906     11.96084836     -0.23341072 C
atom     104.32171982      5.08774070      0.22876920 C
atom     104.57510652     11.29443112      0.24532735 C
atom      45.50922814      6.85940456     -0.26560022 C
atom      14.91277572     13.29050825     -0.21876224 C
atom      12.22695189      2.86782121     -0.30337240 C
atom      13.76216734      6.86146350     -0.26492582 C
atom      45.12323246      9.29951741     -0.25996980 C
atom      75.77369062      7.08328190      0.19507791 C
atom      15.29619249     10.85250805     -0.21162707 C
atom      14.78417956      9.52243646     -0.22855614 C
atom      41.79690001      7.52594956     -0.16439161 C
atom      40.90068715      8.63455858     -0.14353955 C
atom      13.63439504      3.09072586     -0.26118544 C
atom      14.14652149      4.42132317     -0.25003007 C
atom      46.40640822      5.75049947     -0.28703256 C
atom     103.04107514      1.54057945      0.20130694 C
atom     101.63314175      1.76192327      0.16441136 C
atom      14.52979470      1.98243583     -0.23194543 C
atom      73.21242881     13.73251429      0.27097607 C
atom      74.62043565     13.51164881      0.22883519 C
atom     103.16771326     11.51664740      0.20479652 C
atom      71.93076381     10.18656750      0.29406485 C
atom      72.44507560      8.85762596      0.28105372 C
atom      13.25149393      5.53028575     -0.28118857 C
atom      44.35559943      0.43233239     -0.22723219 C
atom      11.33322063      3.97647975     -0.34168972 C
atom     105.08723550      9.96383372      0.25639094 C
atom      11.84525547      5.30772309     -0.33037964 C
atom      74.36604450      7.30543729      0.23225333 C
atom      73.85320959      8.63550768      0.24347582 C
atom     101.88841182      7.96927340      0.16712482 C
atom      14.01695702      0.65236673     -0.24314596 C
atom      44.73887374     11.73965168     -0.24518638 C
atom     100.35257265     11.96044355      0.13444069 C
atom     101.24862475     13.06907312      0.15580467 C
atom      12.99143096     11.73990271     -0.27198184 C
atom      73.47064935      6.19714338      0.26153210 C
atom     106.62713302      5.97441288      0.28861721 C
atom     103.93744474      2.64933481      0.22399149 C
atom      13.37617284      9.30157228     -0.27063441 C
atom     102.78418023      9.07769571      0.19051513 C
atom      12.47900019     10.41047819     -0.29226089 C
atom     106.11281181      7.30335697      0.27570123 C
atom      45.63391141     10.63069151     -0.27610672 C
atom      45.25100287     13.07024928     -0.25623294 C
atom      46.01911847      8.19025824     -0.28683144 C
atom     103.55229982      0.20994815      0.21705355 C
atom     102.65626637     12.84730888      0.19199817 C
atom     100.48049491      8.19112766      0.13501246 C
atom      99.58458118      7.08261939      0.11584701 C
atom      12.60882163      0.43024864     -0.28067341 C
atom     105.47014321     12.40339124      0.27631657 C
atom      44.48547742      4.20013260     -0.22865771 C
atom      75.00557959      2.20482364      0.22181088 C
atom      73.08774678      3.75758568      0.28153936 C
atom     104.70467062      7.52546975      0.23842603 C
atom     104.19183459      8.85554168      0.22732596 C
atom     106.87638858     12.18082757      0.32526376 C
atom      45.89396874      4.42107553     -0.26688729 C
atom      46.79089984      3.31346177     -0.28836892 C
atom      11.71314744      1.53755236     -0.31025048 C
atom     104.95946423     13.73456782      0.26015466 C
atom      71.54940362      7.75032093      0.31065934 C
atom      72.06320792      6.42005087      0.30376123 C
atom      46.27658396      1.98451918     -0.27549048 C
atom     106.49468654      9.74092798      0.29832885 C
atom     107.38842377     10.84958521      0.33649414 C
atom      46.65845638     13.29315516     -0.29806984 C
atom      47.17226279      0.87721369     -0.30484461 C
atom     105.73020644      4.86679641      0.26708313 C
atom      10.95123254      6.41777744     -0.36645147 C
atom       9.92665487      3.75251881     -0.39217209 C
atom      47.81501363      5.97014441     -0.33053250 C
atom      48.20050327      3.53442992     -0.32455407 C
atom      73.59842412      2.42641208      0.26525853 C
atom      47.55219663     12.18449688     -0.33615994 C
atom      70.14136216      7.97374192      0.34858692 C
atom      11.45965393      7.74982324     -0.34234521 C
atom      12.86628649      7.97071939     -0.29200015 C
atom       9.54709303      6.19557890     -0.42692959 C
atom      71.16947620      5.31139282      0.34209921 C
atom       9.41208336      2.42135537     -0.38982352 C
atom      71.68151044      3.98015120      0.33077091 C
atom      69.62249881      9.30201377      0.35252315 C
atom      69.76290982      5.53535046      0.39262796 C
atom     108.03673234      5.75344333      0.32490265 C
atom     106.24263881      3.53737227      0.28727255 C
atom     107.77041461     13.29088365      0.36119807 C
atom       7.25314078      7.08703771     -0.52933287 C
atom      48.71465669      4.86203276     -0.34558652 C
atom      69.24834166      6.86651392      0.39029804 C
atom     107.65124141      3.31772787      0.33087406 C
atom      70.52117006     10.40753581      0.33060484 C
atom     109.68560406     11.73617365      0.43856844 C
atom     107.26199093      0.87671850      0.33717870 C
atom      72.70254363      1.31715636      0.29236519 C
atom     111.08862926     11.51152992      0.50444560 C
atom      72.31525757     12.62360796      0.29263587 C
atom      10.30510405      1.31412869     -0.34813820 C
atom      67.84076238      7.09225339      0.42984720 C
atom     105.85534997      1.09761464      0.28706825 C
atom     105.34546034      2.42846688      0.26579835 C
atom      48.95877574     12.40845711     -0.38634966 C
atom     108.55088027      4.42583773      0.34597077 C
atom     109.17456245     13.06868493      0.42147543 C
atom      11.07040471     10.19083261     -0.33609052 C
atom     108.79499730     10.62562465      0.38677210 C
atom       5.34844492      5.53273645     -0.65167864 C
atom     108.15834724      1.98673321      0.36059578 C
atom     107.00849191      8.41065951      0.30512703 C
atom      49.84938455     11.29790777     -0.43809024 C
atom      47.42576263      8.41115383     -0.33684288 C
atom       6.36130117      8.20020601     -0.53514576 C
atom       4.84943643      4.19104610     -0.65414527 C
atom     109.96177096      4.20779132      0.38355232 C
atom       9.03605269      4.86306747     -0.44408739 C
atom      67.31335698      8.41975856      0.40941936 C
atom      68.21073661      9.52397641      0.37995461 C
atom      49.47334301     13.73962019     -0.38392193 C
atom       8.00450301      2.19561797     -0.42932292 C
atom      49.33834188      9.96539296     -0.42101079 C
atom     110.86938142      5.31180240      0.38588851 C
atom      12.09450642     12.84751877     -0.29366843 C
atom      10.68491203     12.62655030     -0.33017174 C
atom      48.58031471      1.10063815     -0.34243013 C
atom     113.75958878      1.10661797      0.57825038 C
atom       7.12036196      3.30452436     -0.49750060 C
atom       5.71624602      3.07624100     -0.54804551 C
atom       4.46560721      6.65687847     -0.66470373 C
atom       4.96207914      7.97972392     -0.58413270 C
atom      51.03316045      3.97606554     -0.38538240 C
atom      49.09917973      2.42890816     -0.34626380 C
atom      50.51095005      2.65087033     -0.37340994 C
atom     111.60129738     10.17762935      0.49178423 C
atom      51.40833608      1.54665354     -0.40270012 C
atom      50.12554974      5.08007665     -0.38308428 C
atom       5.93736704     10.63363028     -0.44572496 C
atom      47.93418805      9.74319852     -0.36081734 C
atom      47.04016163     10.85325715     -0.32495532 C
atom       9.78624011     13.73207015     -0.35205430 C
atom       3.06758434      6.44411499     -0.71102144 C
atom     108.93540749      6.85896371      0.34665866 C
atom      50.62780817      6.41038839     -0.42228700 C
atom       6.74626338      5.75381690     -0.56990527 C
atom       7.63303332      4.63842413     -0.51012084 C
atom      67.46929396      4.64944615      0.51067305 C
atom      68.87231020      4.42480252      0.44457252 C
atom      10.17076758     11.29894443     -0.35131210 C
atom     111.46852488      0.21393270      0.52362148 C
atom      52.94807418      5.52734281     -0.43933270 C
atom       3.45911515      3.96549869     -0.72378717 C
atom     108.41654127      8.18723436      0.34280335 C
atom      67.68853188     10.84917286      0.39201921 C
atom      52.03410283      6.62850547     -0.46640321 C
atom      69.38335011      3.09228923      0.42738261 C
atom      70.00702403     11.73513880      0.35176081 C
atom       8.65487442      7.30729531     -0.46019823 C
atom       4.04428197      9.06841420     -0.51800423 C
atom      66.95662208      5.98334717      0.49807110 C
atom      66.27089167     11.06789075      0.40669217 C
atom       4.52665967     10.40751239     -0.44370528 C
atom     111.97540319     12.62692347      0.56414438 C
atom      10.56330165      8.85983823     -0.36589477 C
atom     110.06678393      0.43418953      0.45463779 C
atom     109.56445185      1.76718121      0.41455051 C
atom       2.90508719      2.64420634     -0.59420384 C
atom       8.37447752     13.51010556     -0.37945368 C
atom       7.47709636      0.86811245     -0.40889413 C
atom     114.67738370      2.19530805      0.51207656 C
atom       6.85134074      9.53246678     -0.47270137 C
atom      68.49113345      1.98057464      0.46068093 C
atom     109.30956677      9.29446023      0.38436112 C
atom      66.68760168     13.50161367      0.47323584 C
atom     114.25606223     13.52998403      0.65878378 C
atom      52.45080566      4.19478393     -0.39982578 C
atom      52.52414680      7.96076564     -0.52877673 C
atom     110.34717411      6.63699807      0.37388834 C
atom     110.71715161      9.06872130      0.42370066 C
atom      65.01274013      7.53679730      0.48149641 C
atom     110.46402967      2.87747816      0.42278933 C
atom       2.64092501      8.81745183     -0.46748620 C
atom      50.88093052      0.21914953     -0.42319493 C
atom       9.15720389      8.64028727     -0.42004066 C
atom      70.90666251     12.84325163      0.33650291 C
atom      65.89958154      8.64239493      0.41941735 C
atom      48.32212360      7.30113813     -0.36020954 C
atom      70.78749044      2.87009354      0.36686213 C
atom       5.17647893      1.75107159     -0.48089256 C
atom      52.82211562      1.76929179     -0.41249061 C
atom       3.75864741      1.53285476     -0.46380963 C
atom       2.63065578      5.11136772     -0.80879925 C
atom      54.84116555      7.09256049     -0.51142934 C
atom      65.55250730      6.21162741      0.54864524 C
atom      50.23056461      8.85367863     -0.45413479 C
atom      49.72823159      7.52068828     -0.41408245 C
atom       8.25762767      9.75058397     -0.42837717 C
atom       8.75988350     11.08089686     -0.38907480 C
atom      71.29591172      1.53805012      0.34274930 C
atom      65.35524736      9.96383733      0.39251235 C
atom     112.28702515      5.09308199      0.40039484 C
atom     112.36036431      1.32710205      0.52936409 C
atom     111.87032134      2.65936184      0.46697175 C
atom      70.39955794      0.42803377      0.36632067 C
atom      68.99346174      0.64758449      0.42050945 C
atom     116.08073887      1.94434709      0.46149827 C
atom      68.09388770     13.28349641      0.42887635 C
atom      68.59614056     11.95318504      0.38955883 C
atom       6.06332160      0.64547222     -0.41885294 C
atom       3.60775863     11.50754053     -0.34833996 C
atom      53.92337273      8.18125127     -0.57761906 C
atom      51.25241140     11.52255114     -0.50392152 C
atom      53.36645153      3.09073271     -0.38552850 C
atom       3.16826694      0.22618139     -0.32567262 C
atom      53.70896322      0.66369311     -0.47444118 C
atom      62.74135036      6.64366331      0.59485400 C
atom       6.43463262     11.96618828     -0.40614467 C
atom       7.85227322     12.18490757     -0.39150831 C
atom     114.62927322      5.98183593      0.34168249 C
atom      65.77362969     12.40044968      0.44628153 C
atom       2.20806030     11.26278114     -0.21525508 C
atom     114.96301329      8.40595766      0.45787936 C
atom       1.74670046      9.88888370     -0.25051489 C
atom     115.55339174      7.09928453      0.31972285 C
atom      67.08940369      2.20083369      0.52987889 C
atom      66.58252424      3.53405140      0.57047874 C
atom     113.54518190      8.62417551      0.47503851 C
atom     115.11390147      4.63443432      0.34239768 C
atom      63.59490858      7.75501503      0.46444114 C
atom     114.19500317      3.53440672      0.43781032 C
atom     112.78429473      3.76052445      0.43992866 C
atom     113.20267046      6.19713458      0.38611889 C
atom       2.10930680      7.49827168     -0.56396225 C
atom     112.65833533      7.51857629      0.41306890 C
atom     111.24455877      7.74121701      0.40322973 C
atom     113.37322588     12.40584108      0.64580797 C
atom      64.68569981      5.09682353      0.65476814 C
atom      63.29537929      5.32237067      0.72443146 C
atom      54.35878364      5.75346115     -0.43717523 C
atom     113.00541682      9.94934508      0.54221229 C
atom      51.63230525      9.07393731     -0.52307583 C
atom       5.51898740     13.07024156     -0.39193838 C
atom       4.09238452     12.85494305     -0.34759169 C
atom      55.27768184      4.65343455     -0.34175627 C
atom      51.76508003     12.85645274     -0.49124838 C
atom      53.16920038     13.08473469     -0.54162677 C
atom     115.81657710      9.51731087      0.58822596 C
atom      52.13918797     10.40715510     -0.56358584 C
atom      65.18470903      3.75513374      0.65228616 C
atom      54.79305400      3.30603248     -0.34105801 C
atom      66.19756367      1.08766198      0.53569907 C
atom      63.44402106     11.52654086      0.34895492 C
atom     113.87223134     11.06415063      0.64824712 C
atom     115.26255389     10.83860374      0.71781804 C
atom      55.12679486      0.88191272     -0.45725404 C
atom      63.00452839      9.06168760      0.32630233 C
atom      63.92864500     10.17913738      0.34819861 C
atom     116.51359690      4.38967547      0.20925095 C
atom     115.65408505     13.31722140      0.70503757 C
atom     116.61235774      0.62516686      0.55795729 C
atom      62.46692165      4.17650074      0.80944854 C
atom      62.04432290     11.77129964      0.21589137 C
atom     116.97495817      3.01577829      0.24449651 C
atom      56.77613912      8.66270108     -0.55729663 C
atom      55.71717139      2.18858477     -0.31908647 C
atom      54.03601565     11.96992823     -0.64763411 C
atom      64.36292347     12.62656942      0.44429407 C
atom      53.53701032     10.62823805     -0.64520175 C
atom      64.30187261      2.63099167      0.66531433 C
atom      55.81786826      9.71685744     -0.70438166 C
atom      54.41984621      9.50409508     -0.65814730 C
atom     116.09101225     11.98447388      0.80279582 C
atom      64.79834292      1.30814857      0.58471794 C
atom      61.58296419     13.14519739      0.25115677 C
atom      62.90385022      2.84375472      0.71165778 C
atom      55.98035846     13.51676868     -0.58758285 C
atom      55.42633757     12.19547550     -0.71717658 C
atom      56.25479503     11.04960436     -0.80213758 C
atom      63.88054702      0.21945679      0.51860469 C
atom      62.47718990      0.47041876      0.46811696 C
atom      61.94557237      1.78959805      0.56460539 C
atom      56.24452004      7.34352122     -0.46083930 C
atom      56.67737533      4.89819293     -0.20858307 C
atom      57.13873660      6.27208972     -0.24382408 C
atom      57.58421315      3.76404072     -0.00892622 C
atom      61.13748379     10.63714438      0.01627035 C
atom      61.32017034      6.83541351      0.51160103 C
atom      58.50784622      6.61079985      0.01148210 C
atom      57.40153203     13.70852073     -0.50425946 C
atom       0.37758546      9.55017307      0.00475798 C
atom     117.97032824     10.49717734      0.65640086 C
atom       0.75133139      3.62407087     -0.66244633 C
atom       1.48390832      2.45245599     -0.51093613 C
atom     117.23775256      9.32556000      0.50491716 C
atom       1.30122021     12.39693478     -0.01562349 C
atom     118.34407009      2.67706930     -0.01080007 C
atom     117.42043602      5.52382772      0.00960005 C
atom      60.58759466      5.66379832      0.66312209 C
atom      60.21384862     13.48390980     -0.00410454 C
atom      58.13410714     12.53690210     -0.65573639 C
atom      61.56352355      9.24761880      0.16183840 C
atom      57.61117102     11.25182297     -0.80667339 C
atom      58.21518128      8.94301063     -0.43052268 C
atom      60.50652405      2.06990827      0.43787343 C
atom     117.44739075     11.78225587      0.80734114 C
atom       1.27427385      4.90914981     -0.81337904 C
atom      57.15817308      2.37451527     -0.15453538 C
atom       1.72726227      0.04024955     -0.16119238 C
atom     118.05140085      0.34485716      0.43118607 C
atom      61.11053901      4.37871786      0.81404153 C
atom       0.67026039      7.21796083     -0.43721484 C
atom     119.40164808      8.25328540     -0.07598069 C
atom     116.99439396      6.91335247      0.15519326 C
atom     117.91639432      8.08982980      0.17411414 C
atom      59.47855494     12.38087490     -0.37505881 C
atom       0.80526295      1.21672694     -0.18013441 C
atom     118.99249699      1.38018272      0.06994817 C
atom      59.15627316      7.90768509     -0.06927895 C
atom      60.64152565      8.07114128      0.18079525 C
atom      59.24313918      5.50777040      0.38246340 C
atom     119.07936583      3.78009924     -0.38177177 C
atom      59.56542899      1.03458399      0.07663960 C
atom      58.08016825      1.19804081     -0.17345532 C
atom     119.31477656     10.65320531      0.37571564 C
atom      58.88640314      4.13508683      0.33461835 C
atom      60.12171886      3.40289472      0.59511803 C
atom      58.59998555     10.27599895     -0.58774171 C
atom      59.83528978     11.00819318     -0.32722619 C
atom     118.43620536     12.75808003      0.58840532 C
atom     119.67151199     12.02588770      0.32788109 C
atom       0.28545461      5.88497355     -0.59444818 C
atom     118.72262992      5.15278258     -0.33393148 C


==> anc/geometry.in.029_5757.2D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    119.93732067      0.00000000     -0.00000000
lattice_vector      0.00000000     13.76053836      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom      92.31900631     12.04822805      0.00000000 C
  constrain_relaxation z
atom      91.93489126      9.60683336      0.00000000 C
  constrain_relaxation z
atom      91.42311057     10.93845858      0.00000000 C
  constrain_relaxation z
atom      93.85508348      8.05305820      0.00000000 C
  constrain_relaxation z
atom      93.34329800      9.38468112      0.00000000 C
  constrain_relaxation z
atom      90.01468600     11.16058673      0.00000000 C
  constrain_relaxation z
atom      93.72744216     11.82610398      0.00000000 C
  constrain_relaxation z
atom      91.03903247      8.49706713      0.00000000 C
  constrain_relaxation z
atom      91.55084906      7.16546092      0.00000000 C
  constrain_relaxation z
atom      89.63060825      8.71921591      0.00000000 C
  constrain_relaxation z
atom      89.11879831     10.05082187      0.00000000 C
  constrain_relaxation z
atom      27.99827454      8.93042777      0.00000000 C
  constrain_relaxation z
atom      29.91854638     10.48414375      0.00000000 C
  constrain_relaxation z
atom      28.51010729     10.26201970      0.00000000 C
  constrain_relaxation z
atom      88.73473733      7.60945783      0.00000000 C
  constrain_relaxation z
atom      94.23914808     10.49446490      0.00000000 C
  constrain_relaxation z
atom      28.89414660      7.82067600      0.00000000 C
  constrain_relaxation z
atom      92.70314453      0.72905365     -0.00000000 C
  constrain_relaxation z
atom      91.80722199     13.37983528      0.00000000 C
  constrain_relaxation z
atom      90.65499321      6.05567341     -0.00000000 C
  constrain_relaxation z
atom      89.24657315      6.27781823     -0.00000000 C
  constrain_relaxation z
atom      30.81444034      9.37439638      0.00000000 C
  constrain_relaxation z
atom      30.30257730      8.04280597      0.00000000 C
  constrain_relaxation z
atom      94.11160659      0.50695668     -0.00000000 C
  constrain_relaxation z
atom      94.62336184     12.93587849      0.00000000 C
  constrain_relaxation z
atom      87.71037081     10.27294659      0.00000000 C
  constrain_relaxation z
atom      29.53447927     12.92549709      0.00000000 C
  constrain_relaxation z
atom      95.64752826     10.27229386      0.00000000 C
  constrain_relaxation z
atom      30.43037637     11.81573879      0.00000000 C
  constrain_relaxation z
atom      30.04628313      0.49655773     -0.00000000 C
  constrain_relaxation z
atom      86.81448984      9.16318832      0.00000000 C
  constrain_relaxation z
atom      87.32631995      7.83159588      0.00000000 C
  constrain_relaxation z
atom      95.00757272      1.61669552     -0.00000000 C
  constrain_relaxation z
atom      89.50288207     12.49218537      0.00000000 C
  constrain_relaxation z
atom      96.54337136     11.38209906      0.00000000 C
  constrain_relaxation z
atom      96.03179242     12.71377825      0.00000000 C
  constrain_relaxation z
atom      90.78284294      2.28274761     -0.00000000 C
  constrain_relaxation z
atom      90.27098040      3.61433685     -0.00000000 C
  constrain_relaxation z
atom      88.09444162     12.71430532      0.00000000 C
  constrain_relaxation z
atom      31.83881876     12.03784781      0.00000000 C
  constrain_relaxation z
atom      91.16685204      4.72408716     -0.00000000 C
  constrain_relaxation z
atom      31.45470734      0.71868616     -0.00000000 C
  constrain_relaxation z
atom      92.95926179      6.94329803      0.00000000 C
  constrain_relaxation z
atom      31.96648682      2.05031047     -0.00000000 C
  constrain_relaxation z
atom      92.19129967      2.06063023     -0.00000000 C
  constrain_relaxation z
atom      96.15924085      8.94062194      0.00000000 C
  constrain_relaxation z
atom      95.26349474      7.83086058      0.00000000 C
  constrain_relaxation z
atom      27.74196665      1.38419647     -0.00000000 C
  constrain_relaxation z
atom      28.12603848     12.70337656      0.00000000 C
  constrain_relaxation z
atom      93.08720120      3.17036748     -0.00000000 C
  constrain_relaxation z
atom      92.57529722      4.50194120     -0.00000000 C
  constrain_relaxation z
atom      90.39877918     13.60194427      0.00000000 C
  constrain_relaxation z
atom      85.02202475      6.94397639      0.00000000 C
  constrain_relaxation z
atom      28.76633544      4.04768853     -0.00000000 C
  constrain_relaxation z
atom      32.35060226     13.36945487      0.00000000 C
  constrain_relaxation z
atom      84.12616311      5.83419539     -0.00000000 C
  constrain_relaxation z
atom      27.61421673     11.37177927      0.00000000 C
  constrain_relaxation z
atom      29.27817041      5.37929670     -0.00000000 C
  constrain_relaxation z
atom      86.43044450      6.72180830     -0.00000000 C
  constrain_relaxation z
atom      98.46325420      9.82816068      0.00000000 C
  constrain_relaxation z
atom      97.95173378     11.15988459      0.00000000 C
  constrain_relaxation z
atom      27.23014293      0.05259522     -0.00000000 C
  constrain_relaxation z
atom      88.47850953      1.39512415     -0.00000000 C
  constrain_relaxation z
atom      89.88694909      1.17300071     -0.00000000 C
  constrain_relaxation z
atom      87.58262044      0.28536397     -0.00000000 C
  constrain_relaxation z
atom      31.07062848      3.16007568     -0.00000000 C
  constrain_relaxation z
atom      29.66220601      2.93792670     -0.00000000 C
  constrain_relaxation z
atom      29.15039569      1.60632157     -0.00000000 C
  constrain_relaxation z
atom      96.41608937      1.39463379     -0.00000000 C
  constrain_relaxation z
atom      87.19854758     11.60454785      0.00000000 C
  constrain_relaxation z
atom      93.47114622      5.61166899     -0.00000000 C
  constrain_relaxation z
atom      33.37489290      2.27246286     -0.00000000 C
  constrain_relaxation z
atom      94.87960290      5.38951446     -0.00000000 C
  constrain_relaxation z
atom      86.94228078      5.39021302     -0.00000000 C
  constrain_relaxation z
atom      27.35791398      3.82554824     -0.00000000 C
  constrain_relaxation z
atom      85.40605177      9.38531946      0.00000000 C
  constrain_relaxation z
atom      82.71773394      6.05634614     -0.00000000 C
  constrain_relaxation z
atom      84.51016862      8.27556802      0.00000000 C
  constrain_relaxation z
atom      31.58244254      4.49168576     -0.00000000 C
  constrain_relaxation z
atom      94.49567559      2.94826144     -0.00000000 C
  constrain_relaxation z
atom      83.74215263      3.39282821     -0.00000000 C
  constrain_relaxation z
atom      96.92779697      0.06302581     -0.00000000 C
  constrain_relaxation z
atom      26.84608488      2.49395293     -0.00000000 C
  constrain_relaxation z
atom      33.75903603     13.59157901      0.00000000 C
  constrain_relaxation z
atom      34.27074039      1.16267915     -0.00000000 C
  constrain_relaxation z
atom      95.39158937      4.05797924     -0.00000000 C
  constrain_relaxation z
atom      97.56760602      8.71837121      0.00000000 C
  constrain_relaxation z
atom      88.35070856      5.16806941     -0.00000000 C
  constrain_relaxation z
atom      88.86254914      3.83647009     -0.00000000 C
  constrain_relaxation z
atom      84.63799868      4.50259371     -0.00000000 C
  constrain_relaxation z
atom      30.68659323      5.60143868     -0.00000000 C
  constrain_relaxation z
atom      31.19845178      6.93305944      0.00000000 C
  constrain_relaxation z
atom      25.43764471      2.27182276     -0.00000000 C
  constrain_relaxation z
atom      32.73473967     10.92809085      0.00000000 C
  constrain_relaxation z
atom      98.84759640     12.26970587      0.00000000 C
  constrain_relaxation z
atom      87.96667686      2.72671409     -0.00000000 C
  constrain_relaxation z
atom      81.82190796      4.94659122     -0.00000000 C
  constrain_relaxation z
atom      97.31213170      2.50435629     -0.00000000 C
  constrain_relaxation z
atom      37.98331549      0.49725790     -0.00000000 C
  constrain_relaxation z
atom      26.46204190      4.93530522     -0.00000000 C
  constrain_relaxation z
atom      84.89421631     10.71690939      0.00000000 C
  constrain_relaxation z
atom      34.14319959     11.15018767      0.00000000 C
  constrain_relaxation z
atom      25.05361459      4.71316911     -0.00000000 C
  constrain_relaxation z
atom      32.99085986      4.71384862     -0.00000000 C
  constrain_relaxation z
atom      99.48801703      7.16454333      0.00000000 C
  constrain_relaxation z
atom      33.50274296      6.04544276     -0.00000000 C
  constrain_relaxation z
atom      33.88667623      3.60408425     -0.00000000 C
  constrain_relaxation z
atom      98.33623701     13.60149029      0.00000000 C
  constrain_relaxation z
atom     100.38347146      8.27418392      0.00000000 C
  constrain_relaxation z
atom      85.79011289     11.82666830      0.00000000 C
  constrain_relaxation z
atom      24.54175741      3.38157216     -0.00000000 C
  constrain_relaxation z
atom      96.80011748      3.83588055     -0.00000000 C
  constrain_relaxation z
atom      82.20584522      7.38796582      0.00000000 C
  constrain_relaxation z
atom      98.72070938      2.28238506     -0.00000000 C
  constrain_relaxation z
atom      86.04641892      4.28045006     -0.00000000 C
  constrain_relaxation z
atom      24.92580749      0.94023261     -0.00000000 C
  constrain_relaxation z
atom      35.80698650      5.15787525     -0.00000000 C
  constrain_relaxation z
atom      25.82170671     13.59101295      0.00000000 C
  constrain_relaxation z
atom      25.30989416     12.25942317      0.00000000 C
  constrain_relaxation z
atom      26.20578099     11.14966007      0.00000000 C
  constrain_relaxation z
atom      24.15775588      5.82291503     -0.00000000 C
  constrain_relaxation z
atom      22.23743004      4.26917687     -0.00000000 C
  constrain_relaxation z
atom      83.10172801      8.49769904      0.00000000 C
  constrain_relaxation z
atom      23.13331553      3.15944012     -0.00000000 C
  constrain_relaxation z
atom      80.79739858      7.61009144      0.00000000 C
  constrain_relaxation z
atom      26.58984382      8.70829634      0.00000000 C
  constrain_relaxation z
atom      99.23239654      0.95074319     -0.00000000 C
  constrain_relaxation z
atom      36.44767598     10.26250889      0.00000000 C
  constrain_relaxation z
atom      22.62145373      1.82787341     -0.00000000 C
  constrain_relaxation z
atom      23.51735964      0.71812600     -0.00000000 C
  constrain_relaxation z
atom      35.29508551      3.82628529     -0.00000000 C
  constrain_relaxation z
atom      35.67911848      1.38484972     -0.00000000 C
  constrain_relaxation z
atom      79.90155391      6.50034356     -0.00000000 C
  constrain_relaxation z
atom      80.41348389      5.16876437     -0.00000000 C
  constrain_relaxation z
atom      79.51773818      4.05899692     -0.00000000 C
  constrain_relaxation z
atom     101.79193501      8.05177431      0.00000000 C
  constrain_relaxation z
atom      99.10464109      4.72350083     -0.00000000 C
  constrain_relaxation z
atom      85.27830175     13.15825742      0.00000000 C
  constrain_relaxation z
atom     100.25585025     12.04742051      0.00000000 C
  constrain_relaxation z
atom      32.22289524      9.59651373      0.00000000 C
  constrain_relaxation z
atom      34.91119433      6.26760028     -0.00000000 C
  constrain_relaxation z
atom      26.07801099      7.37669398      0.00000000 C
  constrain_relaxation z
atom      36.19082932      2.71651932     -0.00000000 C
  constrain_relaxation z
atom      19.93312986      5.15676813     -0.00000000 C
  constrain_relaxation z
atom      36.95938139     11.59411656      0.00000000 C
  constrain_relaxation z
atom      97.69600640      4.94555245     -0.00000000 C
  constrain_relaxation z
atom     102.68709693      9.16121580      0.00000000 C
  constrain_relaxation z
atom      86.55824880      2.94884511     -0.00000000 C
  constrain_relaxation z
atom     101.15183007     13.15731569      0.00000000 C
  constrain_relaxation z
atom      25.69397075      9.81805388      0.00000000 C
  constrain_relaxation z
atom      99.87151246      9.60577854      0.00000000 C
  constrain_relaxation z
atom      38.11111398      4.27033464     -0.00000000 C
  constrain_relaxation z
atom      39.51959439      4.49260085     -0.00000000 C
  constrain_relaxation z
atom      20.82897519      4.04705116     -0.00000000 C
  constrain_relaxation z
atom      20.31702570      2.71548914     -0.00000000 C
  constrain_relaxation z
atom      77.59732714      5.61277861     -0.00000000 C
  constrain_relaxation z
atom      37.21544453      5.38006135     -0.00000000 C
  constrain_relaxation z
atom      20.44506354      6.48834790     -0.00000000 C
  constrain_relaxation z
atom      83.86986507     13.38037328      0.00000000 C
  constrain_relaxation z
atom      83.35808683      0.95144768     -0.00000000 C
  constrain_relaxation z
atom      22.74932031      5.60076560     -0.00000000 C
  constrain_relaxation z
atom      40.41504011      3.38295524     -0.00000000 C
  constrain_relaxation z
atom      84.25395380      2.06122373     -0.00000000 C
  constrain_relaxation z
atom      18.52462661      4.93460916     -0.00000000 C
  constrain_relaxation z
atom      85.66237787      1.83908796     -0.00000000 C
  constrain_relaxation z
atom      86.17418645      0.50748286     -0.00000000 C
  constrain_relaxation z
atom      80.02952417      2.72737804     -0.00000000 C
  constrain_relaxation z
atom      35.42318001      7.59916657      0.00000000 C
  constrain_relaxation z
atom      33.11879475      8.48677503      0.00000000 C
  constrain_relaxation z
atom      32.60688988      7.15520555      0.00000000 C
  constrain_relaxation z
atom      21.85348752      6.71052074     -0.00000000 C
  constrain_relaxation z
atom      35.03916349     10.04044741      0.00000000 C
  constrain_relaxation z
atom      34.52726838      8.70888101      0.00000000 C
  constrain_relaxation z
atom      82.97396427     12.27061311      0.00000000 C
  constrain_relaxation z
atom      81.05380504      0.06378346     -0.00000000 C
  constrain_relaxation z
atom      17.62888640      6.04433236     -0.00000000 C
  constrain_relaxation z
atom      39.90308582      2.05136280     -0.00000000 C
  constrain_relaxation z
atom      81.94966654      1.17357409     -0.00000000 C
  constrain_relaxation z
atom      81.43792512      2.50520699     -0.00000000 C
  constrain_relaxation z
atom      82.33374279      3.61497364     -0.00000000 C
  constrain_relaxation z
atom      24.66959250      7.15455097      0.00000000 C
  constrain_relaxation z
atom      37.34371497      9.15278422      0.00000000 C
  constrain_relaxation z
atom      36.83170142      7.82126318      0.00000000 C
  constrain_relaxation z
atom      18.90851615      2.49339035     -0.00000000 C
  constrain_relaxation z
atom      95.77539987      6.49923988     -0.00000000 C
  constrain_relaxation z
atom      37.59918912      2.93876981     -0.00000000 C
  constrain_relaxation z
atom      38.49483251      1.82898042     -0.00000000 C
  constrain_relaxation z
atom      38.36781712     11.81619045      0.00000000 C
  constrain_relaxation z
atom     100.00044029      5.83314654     -0.00000000 C
  constrain_relaxation z
atom      37.72759113      6.71156033     -0.00000000 C
  constrain_relaxation z
atom      23.90145443     12.03730730      0.00000000 C
  constrain_relaxation z
atom      23.38967391     10.70569380      0.00000000 C
  constrain_relaxation z
atom      82.58986944      9.82926652      0.00000000 C
  constrain_relaxation z
atom      83.48577162     10.93901572      0.00000000 C
  constrain_relaxation z
atom     104.09548676      8.93826226      0.00000000 C
  constrain_relaxation z
atom      39.13621544      6.93364412      0.00000000 C
  constrain_relaxation z
atom      15.32490254      6.93194110      0.00000000 C
  constrain_relaxation z
atom     100.64090238      0.72874139     -0.00000000 C
  constrain_relaxation z
atom      40.79858483      0.94158520     -0.00000000 C
  constrain_relaxation z
atom      24.28554464      9.59591809      0.00000000 C
  constrain_relaxation z
atom      98.07953551      7.38680867      0.00000000 C
  constrain_relaxation z
atom      97.18385576      6.27705269     -0.00000000 C
  constrain_relaxation z
atom      23.00554988     13.14706624      0.00000000 C
  constrain_relaxation z
atom      79.13374499      1.61756082     -0.00000000 C
  constrain_relaxation z
atom      79.64539117      0.28589929     -0.00000000 C
  constrain_relaxation z
atom     102.30489421      6.72076054     -0.00000000 C
  constrain_relaxation z
atom      78.74948512     12.93665976      0.00000000 C
  constrain_relaxation z
atom      38.87917333     13.14797394      0.00000000 C
  constrain_relaxation z
atom      26.97388055      6.26690141     -0.00000000 C
  constrain_relaxation z
atom      28.38230354      6.48904630     -0.00000000 C
  constrain_relaxation z
atom      36.57495756      0.27504353     -0.00000000 C
  constrain_relaxation z
atom      38.75228776      9.37475660      0.00000000 C
  constrain_relaxation z
atom      40.28742113     13.37025956      0.00000000 C
  constrain_relaxation z
atom      81.56552446     12.49272055      0.00000000 C
  constrain_relaxation z
atom      99.61688231      3.39210340     -0.00000000 C
  constrain_relaxation z
atom      42.20671570      1.16434878     -0.00000000 C
  constrain_relaxation z
atom      21.21297383      1.60577035     -0.00000000 C
  constrain_relaxation z
atom      40.03201488      5.82396306     -0.00000000 C
  constrain_relaxation z
atom      78.10935055      4.28118722     -0.00000000 C
  constrain_relaxation z
atom      22.36532697      8.04216957      0.00000000 C
  constrain_relaxation z
atom      23.77374048      8.26431172      0.00000000 C
  constrain_relaxation z
atom      18.01251426      3.60307774     -0.00000000 C
  constrain_relaxation z
atom      81.18139472     10.05136991      0.00000000 C
  constrain_relaxation z
atom      80.66958570     11.38295518      0.00000000 C
  constrain_relaxation z
atom      39.26397138     10.70639797      0.00000000 C
  constrain_relaxation z
atom     100.76701804     10.71555554      0.00000000 C
  constrain_relaxation z
atom     102.17515567     10.49279203      0.00000000 C
  constrain_relaxation z
atom     102.55986562     12.93483864      0.00000000 C
  constrain_relaxation z
atom      40.67247104     10.92839975      0.00000000 C
  constrain_relaxation z
atom      41.44078134      6.04588594     -0.00000000 C
  constrain_relaxation z
atom      78.49306274      6.72250322     -0.00000000 C
  constrain_relaxation z
atom      19.54930713      7.59814507      0.00000000 C
  constrain_relaxation z
atom     103.71406839      6.49898625     -0.00000000 C
  constrain_relaxation z
atom      39.64845388      8.26503592      0.00000000 C
  constrain_relaxation z
atom      76.82962379      0.72988009     -0.00000000 C
  constrain_relaxation z
atom      77.34108475     13.15878174      0.00000000 C
  constrain_relaxation z
atom     104.60972719      7.60785610      0.00000000 C
  constrain_relaxation z
atom      42.71865273      2.49592240     -0.00000000 C
  constrain_relaxation z
atom      14.94151397      9.37330539      0.00000000 C
  constrain_relaxation z
atom      34.65495325     12.48180350      0.00000000 C
  constrain_relaxation z
atom      36.06338089     12.70390330      0.00000000 C
  constrain_relaxation z
atom      77.72537242      1.83973634     -0.00000000 C
  constrain_relaxation z
atom      77.21375206      3.17141524     -0.00000000 C
  constrain_relaxation z
atom      15.83694890      8.26345560      0.00000000 C
  constrain_relaxation z
atom      16.22037838      5.82215177     -0.00000000 C
  constrain_relaxation z
atom      76.18882495      5.83495890     -0.00000000 C
  constrain_relaxation z
atom     103.07041956     11.60248008      0.00000000 C
  constrain_relaxation z
atom      41.05719511      8.48681349      0.00000000 C
  constrain_relaxation z
atom      41.56887197      9.81850231      0.00000000 C
  constrain_relaxation z
atom      16.60393636      3.38104089     -0.00000000 C
  constrain_relaxation z
atom      79.26112011     11.60502079      0.00000000 C
  constrain_relaxation z
atom      41.95348733      7.37710780      0.00000000 C
  constrain_relaxation z
atom     103.33107478      4.05881456     -0.00000000 C
  constrain_relaxation z
atom      77.98095318      8.05406470      0.00000000 C
  constrain_relaxation z
atom     101.40921620      5.61122524     -0.00000000 C
  constrain_relaxation z
atom     101.92192548      4.28003403     -0.00000000 C
  constrain_relaxation z
atom      18.14091569      7.37595588      0.00000000 C
  constrain_relaxation z
atom      41.82349687      3.60536846     -0.00000000 C
  constrain_relaxation z
atom      15.45283960     10.70506000      0.00000000 C
  constrain_relaxation z
atom      13.53325640      9.15091492      0.00000000 C
  constrain_relaxation z
atom      21.46950614      9.15193183      0.00000000 C
  constrain_relaxation z
atom      21.98125004     10.48356707      0.00000000 C
  constrain_relaxation z
atom      75.80540357      3.39368485     -0.00000000 C
  constrain_relaxation z
atom      75.42129590      0.95208219     -0.00000000 C
  constrain_relaxation z
atom      78.87694689      9.16374888      0.00000000 C
  constrain_relaxation z
atom      80.28545173      8.94164944      0.00000000 C
  constrain_relaxation z
atom      76.57238378      8.27609924      0.00000000 C
  constrain_relaxation z
atom     104.22769383      5.16854440     -0.00000000 C
  constrain_relaxation z
atom      75.29336362      4.72520352     -0.00000000 C
  constrain_relaxation z
atom      16.09191646      2.04948584     -0.00000000 C
  constrain_relaxation z
atom      14.68330196      1.82745427     -0.00000000 C
  constrain_relaxation z
atom     106.39856169      9.82235146      0.00000000 C
  constrain_relaxation z
atom      76.95656835     10.71732565      0.00000000 C
  constrain_relaxation z
atom      78.36511037     10.49527953      0.00000000 C
  constrain_relaxation z
atom     106.01970349      7.38604271      0.00000000 C
  constrain_relaxation z
atom      21.59710589     12.92495858      0.00000000 C
  constrain_relaxation z
atom      20.70116171      0.27418509     -0.00000000 C
  constrain_relaxation z
atom      14.17195288      0.49576744     -0.00000000 C
  constrain_relaxation z
atom      43.10197139      0.05465968     -0.00000000 C
  constrain_relaxation z
atom      41.18339443     12.26036287      0.00000000 C
  constrain_relaxation z
atom      42.59142256     12.48284008      0.00000000 C
  constrain_relaxation z
atom      42.33644977      4.93635070     -0.00000000 C
  constrain_relaxation z
atom      72.22088262     12.71557825      0.00000000 C
  constrain_relaxation z
atom      74.90997614      2.28383592     -0.00000000 C
  constrain_relaxation z
atom      13.91643751      6.70980485     -0.00000000 C
  constrain_relaxation z
atom      13.02139401      7.81948390      0.00000000 C
  constrain_relaxation z
atom      14.29919334      4.26875801     -0.00000000 C
  constrain_relaxation z
atom      15.70798234      4.49070953     -0.00000000 C
  constrain_relaxation z
atom      76.44504785     12.04900077      0.00000000 C
  constrain_relaxation z
atom     102.94579844      1.61694808     -0.00000000 C
  constrain_relaxation z
atom      14.55695312     11.81482136      0.00000000 C
  constrain_relaxation z
atom      75.67643525      7.16643424      0.00000000 C
  constrain_relaxation z
atom     104.47807205     11.37886627      0.00000000 C
  constrain_relaxation z
atom     104.99013830     10.04710749      0.00000000 C
  constrain_relaxation z
atom      42.97735217     10.04019161      0.00000000 C
  constrain_relaxation z
atom     105.63764411      4.94861085     -0.00000000 C
  constrain_relaxation z
atom      73.11714769      0.06475161     -0.00000000 C
  constrain_relaxation z
atom     101.53730977      1.83863675     -0.00000000 C
  constrain_relaxation z
atom     101.02562780      3.17032505     -0.00000000 C
  constrain_relaxation z
atom      13.40347495      5.37855910     -0.00000000 C
  constrain_relaxation z
atom     103.84260280      2.72727274     -0.00000000 C
  constrain_relaxation z
atom      19.29269044      0.05211998     -0.00000000 C
  constrain_relaxation z
atom      21.08538327     11.59335686      0.00000000 C
  constrain_relaxation z
atom      44.12703196      2.71887669     -0.00000000 C
  constrain_relaxation z
atom      12.63792119     10.26065703      0.00000000 C
  constrain_relaxation z
atom      13.14867098     11.59239153      0.00000000 C
  constrain_relaxation z
atom     106.91583845      8.49304784      0.00000000 C
  constrain_relaxation z
atom      44.64126611      4.04928536     -0.00000000 C
  constrain_relaxation z
atom      74.26766059      7.38838612      0.00000000 C
  constrain_relaxation z
atom      12.25239553     12.70210257      0.00000000 C
  constrain_relaxation z
atom     105.25116803      2.50656377     -0.00000000 C
  constrain_relaxation z
atom      45.28270564      9.15057492      0.00000000 C
  constrain_relaxation z
atom      73.75530551      8.71997059      0.00000000 C
  constrain_relaxation z
atom      72.60640527      1.39648510     -0.00000000 C
  constrain_relaxation z
atom      46.05123515      4.27110024     -0.00000000 C
  constrain_relaxation z
atom      44.50961413      0.27827448     -0.00000000 C
  constrain_relaxation z
atom      18.39667464      1.16186088     -0.00000000 C
  constrain_relaxation z
atom      73.50172930      2.50622650     -0.00000000 C
  constrain_relaxation z
atom      13.78683365      2.93716979     -0.00000000 C
  constrain_relaxation z
atom      18.78105114     12.48101867      0.00000000 C
  constrain_relaxation z
atom      76.06036839      9.60765504      0.00000000 C
  constrain_relaxation z
atom      43.48747186     11.37268834      0.00000000 C
  constrain_relaxation z
atom      45.79087794     10.48412333      0.00000000 C
  constrain_relaxation z
atom      44.89510249     11.59538762      0.00000000 C
  constrain_relaxation z
atom      16.98812406      0.93981605     -0.00000000 C
  constrain_relaxation z
atom      46.18029025      8.03957096      0.00000000 C
  constrain_relaxation z
atom      16.86117674     10.92726079      0.00000000 C
  constrain_relaxation z
atom     103.45592326      0.28445129     -0.00000000 C
  constrain_relaxation z
atom      17.37264283     12.25889790      0.00000000 C
  constrain_relaxation z
atom      74.65176439      9.82968759      0.00000000 C
  constrain_relaxation z
atom      45.02167429      1.61003191     -0.00000000 C
  constrain_relaxation z
atom      74.52541844     13.60285891      0.00000000 C
  constrain_relaxation z
atom      75.03664619     12.27110405      0.00000000 C
  constrain_relaxation z
atom      74.14042139     11.16137446      0.00000000 C
  constrain_relaxation z
atom      43.87414856      8.92986503      0.00000000 C
  constrain_relaxation z
atom     108.32741564      8.26972666      0.00000000 C
  constrain_relaxation z
atom      68.89517759      0.73513789     -0.00000000 C
  constrain_relaxation z
atom      48.49045083      7.14626051      0.00000000 C
  constrain_relaxation z
atom      70.30287886      0.51031520     -0.00000000 C
  constrain_relaxation z
atom      47.19709803     10.70623452      0.00000000 C
  constrain_relaxation z
atom     107.16557999      0.95090714     -0.00000000 C
  constrain_relaxation z
atom     107.29155360     10.93022082      0.00000000 C
  constrain_relaxation z
atom     104.86356310      0.06175296     -0.00000000 C
  constrain_relaxation z
atom     105.75934765      1.17301658     -0.00000000 C
  constrain_relaxation z
atom     105.37271769     12.48882216      0.00000000 C
  constrain_relaxation z
atom      17.24530847      8.48572317      0.00000000 C
  constrain_relaxation z
atom      71.19830751      1.61934913     -0.00000000 C
  constrain_relaxation z
atom      12.37811514      2.71544487     -0.00000000 C
  constrain_relaxation z
atom      46.43008730      1.83478929     -0.00000000 C
  constrain_relaxation z
atom      11.61285343      7.59733724      0.00000000 C
  constrain_relaxation z
atom      45.40425073     12.92885605      0.00000000 C
  constrain_relaxation z
atom      46.94735864      3.16409054     -0.00000000 C
  constrain_relaxation z
atom      70.81269829     12.93847931      0.00000000 C
  constrain_relaxation z
atom     108.69895345     10.70142155      0.00000000 C
  constrain_relaxation z
atom      16.47659824     13.36867891      0.00000000 C
  constrain_relaxation z
atom      15.06818717     13.14657663      0.00000000 C
  constrain_relaxation z
atom      10.71803981      8.70651449      0.00000000 C
  constrain_relaxation z
atom     106.14876370      3.61757078     -0.00000000 C
  constrain_relaxation z
atom      20.06109790      8.92976111      0.00000000 C
  constrain_relaxation z
atom      72.34659731      8.94169689      0.00000000 C
  constrain_relaxation z
atom      73.88490372      4.94730885     -0.00000000 C
  constrain_relaxation z
atom      67.99924685     13.38758796      0.00000000 C
  constrain_relaxation z
atom      43.74562081      5.15812562     -0.00000000 C
  constrain_relaxation z
atom       9.30925891      8.48375890      0.00000000 C
  constrain_relaxation z
atom      71.45030371      7.83149750      0.00000000 C
  constrain_relaxation z
atom      47.70257194     12.04233146      0.00000000 C
  constrain_relaxation z
atom     107.55804982      3.39953318     -0.00000000 C
  constrain_relaxation z
atom     108.06102541      2.06505243     -0.00000000 C
  constrain_relaxation z
atom     109.22351482      9.37297570      0.00000000 C
  constrain_relaxation z
atom      11.09900503      6.26692612     -0.00000000 C
  constrain_relaxation z
atom      72.73198465     11.38360232      0.00000000 C
  constrain_relaxation z
atom      17.75693308      9.81740395      0.00000000 C
  constrain_relaxation z
atom      48.09253258      9.59208803      0.00000000 C
  constrain_relaxation z
atom      47.58956437      8.25760628      0.00000000 C
  constrain_relaxation z
atom     106.53567504      6.05765664     -0.00000000 C
  constrain_relaxation z
atom      73.37194618      6.27855433     -0.00000000 C
  constrain_relaxation z
atom      43.36262516      7.59832741      0.00000000 C
  constrain_relaxation z
atom      12.76350489      0.27354091     -0.00000000 C
  constrain_relaxation z
atom      72.98987543      3.83765934     -0.00000000 C
  constrain_relaxation z
atom      71.58134403      4.05980934     -0.00000000 C
  constrain_relaxation z
atom      45.66917570      6.70850102     -0.00000000 C
  constrain_relaxation z
atom      44.25924091      6.48856652     -0.00000000 C
  constrain_relaxation z
atom      48.35892126      3.38741424     -0.00000000 C
  constrain_relaxation z
atom      11.86696195      1.38318269     -0.00000000 C
  constrain_relaxation z
atom      47.97953586      5.81747270     -0.00000000 C
  constrain_relaxation z
atom      46.56719943      5.59945390     -0.00000000 C
  constrain_relaxation z
atom     109.07435498     13.14819636      0.00000000 C
  constrain_relaxation z
atom      70.68654296      2.95062728     -0.00000000 C
  constrain_relaxation z
atom     107.67106151     13.37534842      0.00000000 C
  constrain_relaxation z
atom     106.77907242     12.26354192      0.00000000 C
  constrain_relaxation z
atom      47.32306834      0.72692046     -0.00000000 C
  constrain_relaxation z
atom      46.81059393     13.15413820      0.00000000 C
  constrain_relaxation z
atom      10.84419808     12.47920318      0.00000000 C
  constrain_relaxation z
atom       8.41462190      9.59130126      0.00000000 C
  constrain_relaxation z
atom     111.76446938      2.75106205     -0.00000000 C
  constrain_relaxation z
atom      49.10585236     12.26948545      0.00000000 C
  constrain_relaxation z
atom      69.14504079      6.94099088      0.00000000 C
  constrain_relaxation z
atom     110.36223736      2.96338523     -0.00000000 C
  constrain_relaxation z
atom      48.88192530      4.71228497     -0.00000000 C
  constrain_relaxation z
atom      49.49632476      9.81117877      0.00000000 C
  constrain_relaxation z
atom       7.00541463      9.36554746      0.00000000 C
  constrain_relaxation z
atom      70.04120357      8.05222011      0.00000000 C
  constrain_relaxation z
atom     108.85042683      6.94485947      0.00000000 C
  constrain_relaxation z
atom     107.94802058      5.83963757     -0.00000000 C
  constrain_relaxation z
atom      69.65804454      5.61049700     -0.00000000 C
  constrain_relaxation z
atom      50.30012289      4.92909392     -0.00000000 C
  constrain_relaxation z
atom      19.67696309     11.37124151      0.00000000 C
  constrain_relaxation z
atom      19.16531253     10.03957880      0.00000000 C
  constrain_relaxation z
atom      49.99163795     11.15198833      0.00000000 C
  constrain_relaxation z
atom     112.67738860      3.86612544     -0.00000000 C
  constrain_relaxation z
atom      71.83545198     10.27396009      0.00000000 C
  constrain_relaxation z
atom      10.33437042     11.14682849      0.00000000 C
  constrain_relaxation z
atom      11.22981156     10.03779458      0.00000000 C
  constrain_relaxation z
atom       6.10989160     10.46654562      0.00000000 C
  constrain_relaxation z
atom       8.92665475     10.92200739      0.00000000 C
  constrain_relaxation z
atom       8.03071092     12.03009470      0.00000000 C
  constrain_relaxation z
atom      68.38315349      2.06584209     -0.00000000 C
  constrain_relaxation z
atom      66.97396096      2.29159739     -0.00000000 C
  constrain_relaxation z
atom      11.99446710      5.15700750     -0.00000000 C
  constrain_relaxation z
atom      49.90210541      7.35901689      0.00000000 C
  constrain_relaxation z
atom      50.39371775      8.69375485      0.00000000 C
  constrain_relaxation z
atom      49.61686417     13.60651951      0.00000000 C
  constrain_relaxation z
atom      67.73539582      7.15905626      0.00000000 C
  constrain_relaxation z
atom      68.50783010     12.05264023      0.00000000 C
  constrain_relaxation z
atom      66.83576779      6.04797949     -0.00000000 C
  constrain_relaxation z
atom     109.46483157      1.84596324     -0.00000000 C
  constrain_relaxation z
atom      71.96295623      6.50010818     -0.00000000 C
  constrain_relaxation z
atom      71.06750382      5.39018784     -0.00000000 C
  constrain_relaxation z
atom      69.53132049      9.38564241      0.00000000 C
  constrain_relaxation z
atom     109.58537484     11.81116191      0.00000000 C
  constrain_relaxation z
atom       6.62434316     11.80076740      0.00000000 C
  constrain_relaxation z
atom      51.01950673      0.08045933     -0.00000000 C
  constrain_relaxation z
atom     110.26863285      6.72802040     -0.00000000 C
  constrain_relaxation z
atom      70.42732617     10.49643871      0.00000000 C
  constrain_relaxation z
atom      69.91597655     11.82875020      0.00000000 C
  constrain_relaxation z
atom      66.59289521     13.61691711      0.00000000 C
  constrain_relaxation z
atom      51.38696513     11.37835919      0.00000000 C
  constrain_relaxation z
atom      69.27777764      3.17338421     -0.00000000 C
  constrain_relaxation z
atom      50.81497156      6.25132250     -0.00000000 C
  constrain_relaxation z
atom      10.45882210      1.16070573     -0.00000000 C
  constrain_relaxation z
atom       9.94746438     13.58893197      0.00000000 C
  constrain_relaxation z
atom      66.07845227      1.19059904     -0.00000000 C
  constrain_relaxation z
atom      67.23125142      8.49311478      0.00000000 C
  constrain_relaxation z
atom     113.14988117      6.28780244     -0.00000000 C
  constrain_relaxation z
atom       8.79328737      7.15532399      0.00000000 C
  constrain_relaxation z
atom      68.12446222      9.60684014      0.00000000 C
  constrain_relaxation z
atom      67.61230965     10.94071228      0.00000000 C
  constrain_relaxation z
atom      66.45056395      3.61571041     -0.00000000 C
  constrain_relaxation z
atom      65.70358236     12.50416668      0.00000000 C
  constrain_relaxation z
atom      11.48180956      3.82564750     -0.00000000 C
  constrain_relaxation z
atom      48.73045526      0.95572194     -0.00000000 C
  constrain_relaxation z
atom      49.25501023      2.28416647     -0.00000000 C
  constrain_relaxation z
atom       6.48200926      8.04143136      0.00000000 C
  constrain_relaxation z
atom       8.53930366     13.36504326      0.00000000 C
  constrain_relaxation z
atom      65.42368449      6.26046517     -0.00000000 C
  constrain_relaxation z
atom      64.51385562      5.15248723     -0.00000000 C
  constrain_relaxation z
atom       7.26270597      3.16402692     -0.00000000 C
  constrain_relaxation z
atom     110.63870020      9.14392419      0.00000000 C
  constrain_relaxation z
atom      52.26598064     10.25049245      0.00000000 C
  constrain_relaxation z
atom      51.79593633      8.90607943      0.00000000 C
  constrain_relaxation z
atom      51.88751611     12.72241830      0.00000000 C
  constrain_relaxation z
atom       7.38148749      6.93634053      0.00000000 C
  constrain_relaxation z
atom       4.33444341     12.68017083      0.00000000 C
  constrain_relaxation z
atom     111.18088815      7.82392513      0.00000000 C
  constrain_relaxation z
atom     110.78348756      5.40579071     -0.00000000 C
  constrain_relaxation z
atom     112.20440803      5.19868985     -0.00000000 C
  constrain_relaxation z
atom      50.67018122      2.51321877     -0.00000000 C
  constrain_relaxation z
atom      51.21236122      3.83321887     -0.00000000 C
  constrain_relaxation z
atom      63.09136066      5.35849188     -0.00000000 C
  constrain_relaxation z
atom      64.66846867      1.42837335     -0.00000000 C
  constrain_relaxation z
atom      52.70884026      7.79101917      0.00000000 C
  constrain_relaxation z
atom      52.23587039      6.45842581     -0.00000000 C
  constrain_relaxation z
atom       5.73501556     12.91351599      0.00000000 C
  constrain_relaxation z
atom       9.68953506      6.04661507     -0.00000000 C
  constrain_relaxation z
atom     110.98803209     11.57668607      0.00000000 C
  constrain_relaxation z
atom      68.76181555      4.50182187     -0.00000000 C
  constrain_relaxation z
atom      67.35002491      4.72080605     -0.00000000 C
  constrain_relaxation z
atom       4.54527661      6.50462678     -0.00000000 C
  constrain_relaxation z
atom       9.56280461      2.27150058     -0.00000000 C
  constrain_relaxation z
atom      10.07269543      3.60492254     -0.00000000 C
  constrain_relaxation z
atom     109.87061701      4.29812649     -0.00000000 C
  constrain_relaxation z
atom     108.45894450      4.51088237     -0.00000000 C
  constrain_relaxation z
atom     115.05781998      4.73894123     -0.00000000 C
  constrain_relaxation z
atom       3.12277291      6.29861924     -0.00000000 C
  constrain_relaxation z
atom       5.06430701      7.82171767      0.00000000 C
  constrain_relaxation z
atom       4.14922800      8.90986705      0.00000000 C
  constrain_relaxation z
atom     109.96015370      0.50515407     -0.00000000 C
  constrain_relaxation z
atom      64.11781092      2.74727494     -0.00000000 C
  constrain_relaxation z
atom      65.03287791      3.83542808     -0.00000000 C
  constrain_relaxation z
atom     111.85605572     12.69526424      0.00000000 C
  constrain_relaxation z
atom       4.69989226     10.22877290      0.00000000 C
  constrain_relaxation z
atom      62.64292906      6.69158001     -0.00000000 C
  constrain_relaxation z
atom       7.64376985      0.71643158     -0.00000000 C
  constrain_relaxation z
atom       8.15593081      2.05030392     -0.00000000 C
  constrain_relaxation z
atom       6.86722295      5.60913099     -0.00000000 C
  constrain_relaxation z
atom      53.18133399      5.36931262     -0.00000000 C
  constrain_relaxation z
atom     111.35549515      0.27878524     -0.00000000 C
  constrain_relaxation z
atom     112.23452509      1.40665044     -0.00000000 C
  constrain_relaxation z
atom     114.08168448      3.65767618     -0.00000000 C
  constrain_relaxation z
atom       7.76685785      4.49809011     -0.00000000 C
  constrain_relaxation z
atom       9.17652369      4.71615448     -0.00000000 C
  constrain_relaxation z
atom      64.93405222      7.59610224      0.00000000 C
  constrain_relaxation z
atom       3.46413362      0.04864667     -0.00000000 C
  constrain_relaxation z
atom     114.59808956      6.07651373     -0.00000000 C
  constrain_relaxation z
atom      64.30302614     12.73751396      0.00000000 C
  constrain_relaxation z
atom       2.08117807     13.57917011      0.00000000 C
  constrain_relaxation z
atom       5.45512112      5.39664880     -0.00000000 C
  constrain_relaxation z
atom       2.67432693      4.96552916     -0.00000000 C
  constrain_relaxation z
atom     113.24728787     12.45787710      0.00000000 C
  constrain_relaxation z
atom       3.82128704     11.33277042      0.00000000 C
  constrain_relaxation z
atom     113.61753369      1.18614743     -0.00000000 C
  constrain_relaxation z
atom       4.96547873      4.06104250     -0.00000000 C
  constrain_relaxation z
atom     114.50292119      2.31517767     -0.00000000 C
  constrain_relaxation z
atom      66.20583188     11.16408734      0.00000000 C
  constrain_relaxation z
atom       3.56364237      3.85096046     -0.00000000 C
  constrain_relaxation z
atom     111.52556430     10.24579972      0.00000000 C
  constrain_relaxation z
atom      52.64347498      4.05320351     -0.00000000 C
  constrain_relaxation z
atom      63.43273144     11.60849714      0.00000000 C
  constrain_relaxation z
atom      62.04978859     11.83851466      0.00000000 C
  constrain_relaxation z
atom     114.08330116     13.59322755      0.00000000 C
  constrain_relaxation z
atom       5.85771950      2.94739551     -0.00000000 C
  constrain_relaxation z
atom      51.55703160      1.41134415     -0.00000000 C
  constrain_relaxation z
atom      63.78987856      0.32437391     -0.00000000 C
  constrain_relaxation z
atom      54.62952786      5.58059931     -0.00000000 C
  constrain_relaxation z
atom      54.11311993      7.99946610      0.00000000 C
  constrain_relaxation z
atom      54.53434645      9.34196510      0.00000000 C
  constrain_relaxation z
atom      63.53223433      7.80618185      0.00000000 C
  constrain_relaxation z
atom      55.90914115      9.56533786      0.00000000 C
  constrain_relaxation z
atom      65.82627916      8.70974715      0.00000000 C
  constrain_relaxation z
atom      53.55523956      2.96168361     -0.00000000 C
  constrain_relaxation z
atom      55.08924427      6.91820623      0.00000000 C
  constrain_relaxation z
atom       3.94132133      1.40018109     -0.00000000 C
  constrain_relaxation z
atom      61.78035272      1.89482199     -0.00000000 C
  constrain_relaxation z
atom     113.79653629     11.12366732      0.00000000 C
  constrain_relaxation z
atom      65.31300924     10.04335136      0.00000000 C
  constrain_relaxation z
atom      63.90990658     10.25696204      0.00000000 C
  constrain_relaxation z
atom       5.34444012      1.61379097     -0.00000000 C
  constrain_relaxation z
atom       6.23727612      0.49305760     -0.00000000 C
  constrain_relaxation z
atom      52.97317336      1.64870382     -0.00000000 C
  constrain_relaxation z
atom      53.64897420     10.47099788      0.00000000 C
  constrain_relaxation z
atom     112.61201474      7.60394395      0.00000000 C
  constrain_relaxation z
atom      63.01017055      9.12765910      0.00000000 C
  constrain_relaxation z
atom       3.04157293      2.52947999     -0.00000000 C
  constrain_relaxation z
atom     112.94172143     10.00844236      0.00000000 C
  constrain_relaxation z
atom     113.52379293      8.69545957      0.00000000 C
  constrain_relaxation z
atom      56.89110578      8.53070510      0.00000000 C
  constrain_relaxation z
atom      56.51397265      7.15972597      0.00000000 C
  constrain_relaxation z
atom      53.27873294     12.95980834      0.00000000 C
  constrain_relaxation z
atom      54.11473004     11.82445591      0.00000000 C
  constrain_relaxation z
atom     115.87773083      2.09180780     -0.00000000 C
  constrain_relaxation z
atom      53.82797337      0.53347849     -0.00000000 C
  constrain_relaxation z
atom     116.85970828      3.12643913     -0.00000000 C
  constrain_relaxation z
atom     119.50174468     10.68703033      0.00000000 C
  constrain_relaxation z
atom      61.57447892     13.19969689      0.00000000 C
  constrain_relaxation z
atom      62.38912558      0.57605443     -0.00000000 C
  constrain_relaxation z
atom      55.48094808     12.05534036      0.00000000 C
  constrain_relaxation z
atom     115.57751329      7.16080033      0.00000000 C
  constrain_relaxation z
atom     115.44953256     13.36234525      0.00000000 C
  constrain_relaxation z
atom      59.53312610      0.97011855     -0.00000000 C
  constrain_relaxation z
atom       0.23754193     11.95165548      0.00000000 C
  constrain_relaxation z
atom      60.20616016     13.46603110      0.00000000 C
  constrain_relaxation z
atom      57.40105982     13.57932411      0.00000000 C
  constrain_relaxation z
atom     116.26340611      0.74784050     -0.00000000 C
  constrain_relaxation z
atom      58.10854575      1.04402895     -0.00000000 C
  constrain_relaxation z
atom      56.29480435     10.90930405      0.00000000 C
  constrain_relaxation z
atom     116.48257444      4.49742412     -0.00000000 C
  constrain_relaxation z
atom       1.81174047      9.76232297      0.00000000 C
  constrain_relaxation z
atom       0.34737990      9.51612343      0.00000000 C
  constrain_relaxation z
atom      58.11119111     12.42789905      0.00000000 C
  constrain_relaxation z
atom      62.68014720      2.98055394     -0.00000000 C
  constrain_relaxation z
atom       2.15103258      7.36629304      0.00000000 C
  constrain_relaxation z
atom       2.71154545      8.67658902      0.00000000 C
  constrain_relaxation z
atom     117.51096979      5.55741158     -0.00000000 C
  constrain_relaxation z
atom      56.01816317     13.37882259      0.00000000 C
  constrain_relaxation z
atom     114.97895504      8.47392913      0.00000000 C
  constrain_relaxation z
atom     118.07716177     10.61311838      0.00000000 C
  constrain_relaxation z
atom     117.36966586     11.83836155      0.00000000 C
  constrain_relaxation z
atom      55.60892838      4.49634836     -0.00000000 C
  constrain_relaxation z
atom      55.01037894      3.18321539     -0.00000000 C
  constrain_relaxation z
atom     118.07980858     12.98978448      0.00000000 C
  constrain_relaxation z
atom      55.23387573      0.76652359     -0.00000000 C
  constrain_relaxation z
atom      55.88000329      2.06987677     -0.00000000 C
  constrain_relaxation z
atom       2.42051979     11.08109267      0.00000000 C
  constrain_relaxation z
atom       1.60586236     12.21798661      0.00000000 C
  constrain_relaxation z
atom     115.98675656     12.03886132      0.00000000 C
  constrain_relaxation z
atom      60.31599665      2.14102478     -0.00000000 C
  constrain_relaxation z
atom     115.84859031      9.58726887      0.00000000 C
  constrain_relaxation z
atom     115.20245420     10.89062436      0.00000000 C
  constrain_relaxation z
atom      57.54236290      6.09969865     -0.00000000 C
  constrain_relaxation z
atom      62.11963780      4.29084981     -0.00000000 C
  constrain_relaxation z
atom     117.32361445      9.40308753      0.00000000 C
  constrain_relaxation z
atom      61.25904870      6.89201470      0.00000000 C
  constrain_relaxation z
atom      57.61758452     11.14903934      0.00000000 C
  constrain_relaxation z
atom      59.64299475      3.43224254     -0.00000000 C
  constrain_relaxation z
atom      60.63921847      4.52420100     -0.00000000 C
  constrain_relaxation z
atom       1.62606718      2.33949942     -0.00000000 C
  constrain_relaxation z
atom       1.20681192      0.96626122     -0.00000000 C
  constrain_relaxation z
atom     117.58619645      0.50810731     -0.00000000 C
  constrain_relaxation z
atom       0.67060837      7.13294318      0.00000000 C
  constrain_relaxation z
atom     119.61163042      8.22490033      0.00000000 C
  constrain_relaxation z
atom      61.59467904      9.31764116      0.00000000 C
  constrain_relaxation z
atom      61.17542840     10.69088048      0.00000000 C
  constrain_relaxation z
atom       1.29042941      4.76512982     -0.00000000 C
  constrain_relaxation z
atom      57.35500817      2.25405806     -0.00000000 C
  constrain_relaxation z
atom       0.28387741      5.78665171     -0.00000000 C
  constrain_relaxation z
atom     119.43078252     13.08500726      0.00000000 C
  constrain_relaxation z
atom      58.27719803      8.88659309      0.00000000 C
  constrain_relaxation z
atom      60.25249255      5.87046218     -0.00000000 C
  constrain_relaxation z
atom      59.46216085     12.33267808      0.00000000 C
  constrain_relaxation z
atom      60.70588570      8.18272357      0.00000000 C
  constrain_relaxation z
atom     118.24581304      2.77055311     -0.00000000 C
  constrain_relaxation z
atom       0.73726960      3.47441353     -0.00000000 C
  constrain_relaxation z
atom     119.81230855      0.67185386     -0.00000000 C
  constrain_relaxation z
atom     118.60196212      1.43786520     -0.00000000 C
  constrain_relaxation z
atom      58.63334064     10.21927983      0.00000000 C
  constrain_relaxation z
atom      59.84368280     10.98529186      0.00000000 C
  constrain_relaxation z
atom      59.26564324      7.91666150      0.00000000 C
  constrain_relaxation z
atom      58.94134649      6.53752897     -0.00000000 C
  constrain_relaxation z
atom     119.23426404      3.74048370     -0.00000000 C
  constrain_relaxation z
atom     118.90996841      5.11958631     -0.00000000 C
  constrain_relaxation z
atom      57.10218518      4.70891207     -0.00000000 C
  constrain_relaxation z
atom      58.06169503      3.52565031     -0.00000000 C
  constrain_relaxation z
atom     117.07078326      6.94823935      0.00000000 C
  constrain_relaxation z
atom     118.03030308      8.13149352      0.00000000 C
  constrain_relaxation z


==> anc/geometry.in.029_5757.3D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    110.85892326     -0.00000000      0.00000000
lattice_vector      0.00000000     13.72982213      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom      85.41077806     12.01179123      1.15345706 C
atom      85.05670754      9.57586926      1.00428173 C
atom      84.58423586     10.90469680      0.80588746 C
atom      86.82569996      8.02567086      1.75283286 C
atom      86.35408120      9.35450911      1.55235972 C
atom      83.28452558     11.12607064      0.26334839 C
atom      86.70763298     11.79041863      1.70283722 C
atom      84.22983050      8.46877108      0.65760777 C
atom      84.70247187      7.13993385      0.85566816 C
atom      82.92966691      8.69013534      0.11617556 C
atom      82.45622539     10.01897559     -0.07997166 C
atom      25.97213148      8.91405671      0.52840876 C
atom      27.74730936     10.46426873     -0.20537450 C
atom      26.44597646     10.24288255      0.33331207 C
atom      82.10111352      7.58301569     -0.22644227 C
atom      87.17909397     10.46156927      1.90361996 C
atom      26.80110653      7.80698099      0.18666539 C
atom      85.76464479      0.71789368      1.30307453 C
atom      84.93844180     13.34062673      0.95470653 C
atom      83.87530091      6.03283445      0.50968557 C
atom      82.57470569      6.25418178     -0.03069174 C
atom      28.57494397      9.35717588     -0.55029629 C
atom      28.10201339      8.02835331     -0.35298570 C
atom      87.06093621      0.49654125      1.85371872 C
atom      87.53218822     12.89751871      2.05505862 C
atom      81.15396847     10.24033137     -0.61635627 C
atom      27.39250831     12.90018891     -0.05804732 C
atom      88.47341610     10.24019621      2.45886925 C
atom      28.22040976     11.79308555     -0.40228427 C
atom      27.86578207      0.49919018     -0.25453686 C
atom      80.32420785      9.13320211     -0.95598841 C
atom      80.79850493      7.80434539     -0.76191548 C
atom      87.88521589      1.60362301      2.20663720 C
atom      82.81122646     12.45489420      0.06692726 C
atom      89.29621499     11.34730566      2.81514265 C
atom      88.82585422     12.67617344      2.61185184 C
atom      83.99371717      2.26808194      0.55905850 C
atom      83.52071350      3.59690383      0.36188051 C
atom      81.50935700     12.67626291     -0.47043562 C
atom      29.51954628     12.01446794     -0.94623104 C
atom      84.34811538      4.70402035      0.70728528 C
atom      29.16539655      0.72058234     -0.79732037 C
atom      86.00035530      6.91855019      1.40257111 C
atom      29.63788674      2.04942150     -0.99573934 C
atom      85.29249861      2.04672219      1.10385372 C
atom      88.94399642      8.91133341      2.66175597 C
atom      88.12060367      7.80428663      2.30675593 C
atom      25.73543654      1.38491299      0.62572604 C
atom      26.09074704     12.67880521      0.47961773 C
atom      86.11840198      3.15382934      1.45283120 C
atom      85.64643785      4.48265125      1.25311781 C
atom      83.63920787     13.56198631      0.41102697 C
atom      78.66379221      6.91864137     -1.63138809 C
atom      26.68250591      4.04219130      0.23576201 C
atom      29.99183687     13.34330458     -1.14508793 C
atom      77.83242312      5.81159710     -1.96755493 C
atom      25.61674173     11.34998085      0.67437920 C
atom      27.15607551      5.37102753      0.03992965 C
atom      79.96842286      6.69728977     -1.10104282 C
atom      91.05671120      9.79706680      3.58332734 C
atom      90.58718791     11.12595144      3.37812890 C
atom      25.26129761      0.05608314      0.82012980 C
atom      81.86458939      1.38235745     -0.32410360 C
atom      83.16604520      1.16098557      0.21426737 C
atom      81.03530602      0.27526815     -0.66501573 C
atom      28.81109089      3.15650173     -0.64878836 C
atom      27.51102176      2.93512006     -0.10710799 C
atom      27.03759680      1.60629010      0.08904813 C
atom      89.17830616      1.38227967      2.76487448 C
atom      80.67980307     11.56916301     -0.81069668 C
atom      86.47213693      5.58969929      1.60272751 C
atom      30.93515192      2.27077559     -1.54408604 C
atom      87.76749987      5.36834079      2.15555643 C
atom      80.44287191      5.36851839     -0.90735895 C
atom      25.37997199      3.82085785      0.77149877 C
atom      79.01980917      9.35460478     -1.48708618 C
atom      76.52615116      6.03307001     -2.49392126 C
atom      78.18881027      8.24752439     -1.82380444 C
atom      29.28370009      4.48533725     -0.84686726 C
atom      87.41422070      2.93246040      2.00463042 C
atom      77.47621032      3.37568260     -2.11126957 C
atom      89.64828855      0.05344439      2.96911285 C
atom      24.90574651      2.49202620      0.96563562 C
atom      31.28856063     13.56466824     -1.69475902 C
atom      31.76000039      1.16369622     -1.89563340 C
atom      88.23828289      4.03952422      2.35809211 C
atom      90.23569776      8.68995871      3.22310726 C
atom      81.74590914      5.14708757     -0.37282978 C
atom      82.21968420      3.81826644     -0.17751970 C
atom      78.30761141      4.48271439     -1.77549263 C
atom      28.45655682      5.59240732     -0.50072314 C
atom      28.92936505      6.92124276     -0.69849361 C
atom      23.60145059      2.27063084      1.49703254 C
atom      30.34568376     10.90737425     -1.29474298 C
atom      91.40754257     12.23305061      3.74006263 C
atom      81.39066322      2.71117090     -0.51903857 C
atom      75.69401651      4.92592783     -2.82775843 C
atom      90.00054150      2.48935470      3.12259212 C
atom      35.16732661      0.49931956     -3.37185895 C
atom      24.55004617      4.92797547      1.11080829 C
atom      78.54488587     10.68346803     -1.67969303 C
atom      31.64183200     11.12872666     -1.84573764 C
atom      23.24542889      4.70656279      1.64139661 C
atom      30.58145191      4.70669621     -1.39405303 C
atom      91.99419813      7.13970603      3.99605739 C
atom      31.05317650      6.03553513     -1.59434334 C
atom      31.40673142      3.59961443     -1.74458885 C
atom      90.93842646     13.56195439      3.53404966 C
atom      92.81366256      8.24674625      4.35965777 C
atom      79.37571923     11.79054432     -1.34257671 C
atom      22.77045559      3.37770017      1.83386883 C
atom      89.53089253      3.81816211      2.91739746 C
atom      76.05076731      7.36185838     -2.68514844 C
atom      91.29006088      2.26807328      3.68903840 C
atom      79.61270295      4.26139142     -1.24598935 C
atom      23.12655399      0.94179040      1.68967099 C
atom      33.17201494      5.14985865     -2.50190886 C
atom      23.95731346     13.56453239      1.35233092 C
atom      23.48252051     12.23571172      1.54518207 C
atom      24.31309070     11.12860191      1.20745587 C
atom      22.41426453      5.81362749      1.97781123 C
atom      20.63243486      4.26343433      2.69541678 C
atom      76.88270474      8.46893275     -2.35078690 C
atom      21.46442510      3.15635597      2.36106189 C
atom      74.74342092      7.58322020     -3.20899716 C
atom      24.66882892      8.69269555      1.06235828 C
atom      91.75853058      0.93922024      3.89673799 C
atom      33.75883180     10.24299743     -2.75773278 C
atom      20.98897302      1.82751179      2.55234745 C
atom      21.82076446      0.72045732      2.21745784 C
atom      32.70145821      3.82102053     -2.29893086 C
atom      33.05411857      1.38508743     -2.45132481 C
atom      73.91065933      6.47616482     -3.54134618 C
atom      74.38639756      5.14732383     -3.35087014 C
atom      73.55347212      4.04018770     -3.68273964 C
atom      94.09948980      8.02531259      4.93435120 C
atom      91.64221011      4.70388831      3.84251852 C
atom      78.90088708     13.11937311     -1.53533037 C
atom      92.69474799     12.01166077      4.31155562 C
atom      29.87360831      9.57855118     -1.09536581 C
atom      32.34837397      6.25692848     -2.14757952 C
atom      24.19426159      7.36387837      1.25583708 C
atom      33.52462867      2.71395270     -2.65435805 C
atom      18.49218413      5.14910661      3.55138132 C
atom      34.22867282     11.57183350     -2.96225559 C
atom      90.35296947      4.92520979      3.27538611 C
atom      94.91628311      9.13230961      5.30383821 C
atom      80.08726424      2.93255501     -1.05264214 C
atom      93.51223055     13.11881130      4.67995523 C
atom      23.83846311      9.79979786      1.40062737 C
atom      92.34499749      9.57564500      4.15230618 C
atom      35.28540002      4.26414236     -3.42199648 C
atom      36.57387412      4.48556760     -3.99077797 C
atom      19.32507118      4.04206133      3.21922184 C
atom      18.84927212      2.71323110      3.40963393 C
atom      71.76911350      5.59041422     -4.39368650 C
atom      34.46392559      5.37122649     -3.06277896 C
atom      18.96802166      6.47799247      3.36106779 C
atom      77.59527659     13.34073979     -2.06343447 C
atom      77.11991915      0.93978218     -2.25491833 C
atom      21.10793404      5.59227947      2.50428100 C
atom      37.39294345      3.37853022     -4.35526703 C
atom      77.95145574      2.04682938     -1.91946416 C
atom      17.18370542      4.92767738      4.07252399 C
atom      79.25681942      1.82547506     -1.39072318 C
atom      79.73154193      0.49662093     -1.19770724 C
atom      74.02942077      2.71133318     -3.49284854 C
atom      32.81905128      7.58574889     -2.35037946 C
atom      30.69946596      8.47145757     -1.44450927 C
atom      30.22758839      7.14262335     -1.24461375 C
atom      20.27577008      6.69936537      2.83816730 C
atom      32.46600577     10.02165427     -2.19891703 C
atom      31.99511202      8.69281878     -1.99668604 C
atom      76.76361833     12.23367431     -2.39859566 C
atom      74.98074406      0.05403653     -3.11340177 C
atom      16.35013017      6.03483992      4.40257049 C
atom      36.92447071      2.04964146     -4.14747756 C
atom      75.81305533      1.16113840     -2.77992089 C
atom      75.33730632      2.48997809     -2.97036754 C
atom      76.16960750      3.59706161     -2.63690129 C
atom      22.88932625      7.14249011      1.78568614 C
atom      34.58086932      9.13591921     -3.11588755 C
atom      34.11137589      7.80710611     -2.91033374 C
atom      17.54113192      2.49181868      3.93160568 C
atom      88.59123644      6.47543175      2.50958916 C
atom      34.81600987      2.93530381     -3.21642255 C
atom      35.63671533      1.82820456     -3.57732462 C
atom      35.51840966     11.79314301     -3.52808273 C
atom      92.46243348      5.81090046      4.20471462 C
atom      34.93323514      6.70003703     -3.26878175 C
atom      22.17696298     12.01438776      2.07354958 C
atom      21.70162881     10.68550364      2.26518815 C
atom      76.40727619      9.79774656     -2.54204700 C
atom      77.23903763     10.90482243     -2.20727259 C
atom      96.19909163      8.91073244      5.88500084 C
atom      36.22199656      6.92139450     -3.83692272 C
atom      14.20660531      6.92053377      5.24976302 C
atom      93.04472272      0.71792496      4.47071397 C
atom      37.74230448      0.94254205     -4.51480100 C
atom      22.53321731      9.57846665      1.92965283 C
atom      90.70519406      7.36110142      3.42842617 C
atom      89.88345185      6.25403028      3.06978919 C
atom      21.34532335     13.12142728      2.40882320 C
atom      73.19653541      1.60422010     -3.82490528 C
atom      73.67278439      0.27537946     -3.63566917 C
atom      94.56696119      6.69662952      5.14518832 C
atom      72.84008041     12.89814506     -3.96823762 C
atom      35.98735290     13.12203877     -3.73447737 C
atom      25.02445203      6.25682067      0.91700997 C
atom      26.32736198      6.47814959      0.38214370 C
atom      33.87670646      0.27796544     -2.80804563 C
atom      35.86996556      9.35721645     -3.68326674 C
atom      37.27397436     13.34343958     -4.30720976 C
atom      75.45661704     12.45504348     -2.92323364 C
atom      92.11030593      3.37511454      4.05148176 C
atom      39.02619954      1.16405852     -5.09357010 C
atom      19.68181308      1.60614332      3.07673975 C
atom      37.04188161      5.81436428     -4.19987570 C
atom      72.24494703      4.26150534     -4.20349554 C
atom      20.75136240      8.02821285      2.64731943 C
atom      22.05802761      8.24963615      2.12158378 C
atom      16.70784370      3.59882690      4.26282785 C
atom      75.10014069     10.01913380     -3.06641432 C
atom      74.62427294     11.34797358     -3.25665978 C
atom      36.33820487     10.68605857     -3.89143913 C
atom      93.16329376     10.68273242      4.51867929 C
atom      94.44791642     10.46122086      5.09588041 C
atom      94.79496186     12.89741138      5.26124058 C
atom      37.62378467     10.90736587     -4.46672677 C
atom      38.32720842      6.03569695     -4.77590248 C
atom      72.60248841      6.69753921     -4.06310322 C
atom      18.13494107      7.58510272      3.69265733 C
atom      95.85037796      6.47526904      5.72578084 C
atom      36.68988850      8.25013819     -4.04634399 C
atom      71.05478212      0.71840184     -4.67708527 C
atom      71.53154737     13.11946939     -4.48913734 C
atom      96.66721687      7.58208422      6.09527710 C
atom      39.49432938      2.49296233     -5.30207323 C
atom      13.84881914      9.35672117      5.39012392 C
atom      32.11300578     12.45756885     -2.04723788 C
atom      33.40644211     12.67892218     -2.60454680 C
atom      71.88777709      1.82552524     -4.34525593 C
atom      71.41149141      3.15441085     -4.53404654 C
atom      14.68268100      8.24950155      5.06064471 C
atom      15.04092740      5.81337871      4.92171466 C
atom      70.46040576      5.81189449     -4.91393197 C
atom      95.26250418     11.56831930      5.47012147 C
atom      37.97505529      8.47142711     -4.62268815 C
atom      38.44119253      9.80026371     -4.83564456 C
atom      15.39918717      3.37742213      4.78337387 C
atom      73.31636492     11.56930813     -3.77907710 C
atom      38.79324977      7.36441865     -4.98977869 C
atom      95.49711758      4.03976281      5.57557974 C
atom      72.12674356      8.02641261     -4.25363089 C
atom      93.74845240      5.58960799      4.77924242 C
atom      94.21477448      4.26087884      4.99251453 C
atom      16.82611767      7.36377535      4.21275710 C
atom      38.67806419      3.59998132     -4.93147457 C
atom      14.32593013     10.68565698      5.20387487 C
atom      12.53820612      9.13556460      5.90581899 C
atom      19.91899820      9.13532305      2.98069843 C
atom      20.39474461     10.46413772      2.79024478 C
atom      70.10222946      3.37574983     -5.05299862 C
atom      69.74558491      0.93960559     -5.19642372 C
atom      72.95972989      9.13345866     -3.92185077 C
atom      74.26765019      8.91205857     -3.39947353 C
atom      70.81848802      8.24784487     -4.77517036 C
atom      96.31522387      5.14675701      5.94313546 C
atom      69.62641842      4.70470469     -5.24270099 C
atom      14.92316886      2.04861513      4.97369186 C
atom      13.61470546      1.82715414      5.49499262 C
atom      98.29157655      9.79562552      6.85080675 C
atom      71.17547113     10.68361657     -4.63342308 C
atom      72.48370507     10.46225390     -4.11169799 C
atom      97.94936874      7.36072694      6.67881715 C
atom      20.03829942     12.90006807      2.93353221 C
atom      19.20591508      0.27731636      3.26694514 C
atom      13.13834126      0.49844971      5.68425796 C
atom      39.84024482      0.05695946     -5.46896350 C
atom      38.09103026     12.23630355     -4.67654828 C
atom      39.37298965     12.45770045     -5.25944295 C
atom      39.14521665      4.92866133     -5.14289508 C
atom      66.77294455     12.67670993     -6.38848967 C
atom      69.26871123      2.26854372     -5.38326925 C
atom      12.89674777      6.69922057      5.76684933 C
atom      12.06184822      7.80648159      6.09273984 C
atom      13.25634804      4.26299067      5.63290829 C
atom      14.56526366      4.48445416      5.11276399 C
atom      70.69899298     12.01242811     -4.82213560 C
atom      95.14426072      1.60385550      5.42268966 C
atom      13.49304665     11.79269046      5.53655758 C
atom      69.98497059      7.14077917     -5.10540589 C
atom      96.54257603     11.34663147      6.05694861 C
atom      97.01170937     10.01769679      6.26307595 C
atom      39.72209105     10.02144204     -5.42127159 C
atom      97.59522755      4.92596178      6.53191005 C
atom      67.60399020      0.05368534     -6.04995308 C
atom      93.86256043      1.82502804      4.83874191 C
atom      93.39612024      3.15386655      4.62642900 C
atom      12.42159925      5.37019231      5.95939741 C
atom      95.96054744      2.71106329      5.79459664 C
atom      17.89786367      0.05597025      3.78910510 C
atom      19.56238912     11.57122571      3.12367414 C
atom      40.77630624      2.71454856     -5.88500999 C
atom      11.70488370     10.24289231      6.23716039 C
atom      12.18320873     11.57159761      6.05484048 C
atom      98.76359860      8.46719905      7.05397344 C
atom      41.24408465      4.04321344     -6.09593342 C
atom      68.67669895      7.36227058     -5.62695390 C
atom      11.35166036     12.67840258      6.39218705 C
atom      97.23749792      2.49017554      6.38905717 C
atom      41.81390762      9.13512463     -6.39058206 C
atom      68.20183066      8.69122211     -5.82055582 C
atom      67.12594744      1.38239997     -6.23296522 C
atom      42.52532666      4.26457583     -6.68136868 C
atom      41.11945658      0.27865645     -6.05756479 C
atom      17.06499096      1.16303270      4.12130958 C
atom      67.95880578      2.48971744     -5.90055577 C
atom      12.78122357      2.93403174      5.82597710 C
atom      17.42148876     12.45695877      3.97809212 C
atom      70.34265045      9.57667111     -4.96587449 C
atom      40.18673057     11.35052727     -5.63616262 C
atom      42.27358031     10.46453543     -6.61481139 C
atom      41.46294888     11.57198290     -6.23144329 C
atom      15.75634624      0.94163208      4.64212570 C
atom      42.63035037      8.02784353     -6.76292330 C
atom      15.63566810     10.90687666      4.68577931 C
atom      95.60922463      0.27475879      5.63686935 C
atom      16.11262345     12.23562788      4.49825197 C
atom      69.03476151      9.79815360     -5.48857528 C
atom      41.58831758      1.60758256     -6.26430544 C
atom      68.91311540     13.56238469     -5.52998081 C
atom      69.39054837     12.23370642     -5.34344187 C
atom      68.55862260     11.12685791     -5.67823155 C
atom      40.53786384      8.91424040     -5.79426572 C
atom     100.04665568      8.24549387      7.63578782 C
atom      63.67477537      0.71737697     -7.60686327 C
atom      44.72526021      7.14040840     -7.72963956 C
atom      64.98492676      0.49638970     -7.08925889 C
atom      43.54187930     10.68583930     -7.22574053 C
atom      98.96678789      0.93946504      7.22153067 C
atom      99.09659210     10.90212717      7.24426322 C
atom      96.88632816      0.05329779      6.23030958 C
atom      97.69752669      1.16074766      6.61252488 C
atom      97.35202530     12.45375325      6.44216568 C
atom      15.99245579      8.47084447      4.54283889 C
atom      65.81554201      1.60325789     -6.74908555 C
atom      11.47376158      2.71241426      6.34972629 C
atom      42.86726502      1.82965864     -6.85393586 C
atom      10.75078773      7.58518738      6.60643420 C
atom      41.92830472     12.90135221     -6.44397985 C
atom      43.33894065      3.15809596     -7.05777399 C
atom      65.46508867     12.89773097     -6.91269397 C
atom     100.37142896     10.67881194      7.84184056 C
atom      15.27973145     13.34264780      4.83055971 C
atom      13.97071341     13.12137436      5.35054812 C
atom       9.91573229      8.69272081      6.93141726 C
atom      98.05453866      3.59744845      6.76019727 C
atom      18.61098372      8.91393667      3.50293960 C
atom      66.89509120      8.91287623     -6.34600405 C
atom      68.31718149      4.92607496     -5.76127892 C
atom      62.84857547     13.34249692     -7.96686321 C
atom      40.42777512      5.15001864     -5.72526274 C
atom       8.60250378      8.47169967      7.43896235 C
atom      66.06143905      7.80573196     -6.67517116 C
atom      44.00203676     12.01606626     -7.44690756 C
atom      99.32789648      3.37740010      7.36342262 C
atom      99.77760524      2.04780627      7.60476173 C
atom     100.85380225      9.35086196      8.02599077 C
atom      10.27621637      6.25620808      6.79966331 C
atom      67.25124734     11.34830051     -6.20256800 C
atom      16.46890935      9.79972382      4.35447872 C
atom      44.35209070      9.57750963     -7.61016440 C
atom      43.90276193      8.24792441     -7.36805627 C
atom      98.41460845      6.03287207      6.89737359 C
atom      67.84235531      6.25511535     -5.95447666 C
atom      40.07477138      7.58554348     -5.57457122 C
atom      11.83024810      0.27702881      6.20693808 C
atom      67.48275936      3.81879378     -6.08818962 C
atom      66.17252944      4.04007439     -6.60380053 C
atom      42.17141921      6.69931541     -6.53389203 C
atom      40.89230460      6.47852935     -5.94327580 C
atom      44.62108921      3.37979432     -7.64146849 C
atom      10.99868789      1.38345584      6.54327001 C
atom      44.27036327      5.81277709     -7.49041956 C
atom      42.99024022      5.59242140     -6.90055025 C
atom     100.68937032     13.11598982      8.06424884 C
atom      65.33798414      2.93255761     -6.93002136 C
atom      99.42726732     13.33905085      7.44206582 C
atom      98.62535905     12.23154980      7.04245845 C
atom      43.67166409      0.72314520     -7.24858041 C
atom      43.20073237     13.12355573     -7.04612170 C
atom      10.04294122     12.45739290      6.91440855 C
atom       7.76941232      9.57929665      7.76972392 C
atom     103.11017191      2.72018440      9.23597245 C
atom      45.26326023     12.23911816     -8.07081699 C
atom      63.92016768      6.91936022     -7.52429357 C
atom     101.85628030      2.93713685      8.59809237 C
atom      45.09257738      4.70692510     -7.85159994 C
atom      45.61062414      9.79769585     -8.23925756 C
atom       6.45369989      9.35818965      8.26965784 C
atom      64.75628703      8.02750452     -7.20452169 C
atom     100.51847729      6.91838115      7.84528076 C
atom      99.69569019      5.81252992      7.48530365 C
atom      64.38924955      5.59011884     -7.31559129 C
atom      46.38066320      4.92673597     -8.42676918 C
atom      18.25431688     11.34989462      3.64575213 C
atom      17.77796202     10.02104745      3.83478810 C
atom      46.05587388     11.12974234     -8.48507060 C
atom     103.95968103      3.83014920      9.54224865 C
atom      66.42028264     10.24184303     -6.54012655 C
atom       9.56245845     11.12888779      7.09018273 C
atom      10.39364082     10.02200790      6.75128436 C
atom       5.62538461     10.45902381      8.62827276 C
atom       8.25139002     10.90785706      7.60560019 C
atom       7.42452649     12.01254680      7.96418298 C
atom      63.19312049      2.04594648     -7.77172671 C
atom      61.87828601      2.26707051     -8.27375472 C
atom      11.11261155      5.14860265      6.47881206 C
atom      45.99877868      7.35855147     -8.33461588 C
atom      46.42943506      8.68818049     -8.60609781 C
atom      45.73529627     13.56983842     -8.27005268 C
atom      62.61628464      7.14062800     -8.05469561 C
atom      63.33229269     12.01333245     -7.79702125 C
atom      61.77220966      6.03110728     -8.35260671 C
atom     101.03698280      1.82761515      8.23223891 C
atom      66.53415258      6.47668674     -6.47570132 C
atom      65.69829016      5.36906314     -6.79778371 C
atom      64.28597203      9.35732646     -7.41004408 C
atom     101.16169667     11.78525679      8.26287634 C
atom       6.11704517     11.78942978      8.49179444 C
atom      46.99840022      0.06604828     -8.88860801 C
atom     101.80741414      6.69858358      8.41872557 C
atom      65.11575334     10.46392740     -7.07164548 C
atom      64.63666556     11.79174147     -7.26086075 C
atom      61.54203249     13.56564439     -8.49663944 C
atom      47.29781169     11.35283821     -9.14114599 C
atom      64.02563236      3.15356469     -7.43964873 C
atom      46.83743452      6.25142162     -8.66873458 C
atom       9.69330390      1.16135144      7.07279478 C
atom       9.21390218     13.56335873      7.26125946 C
atom      61.05062416      1.16622719     -8.63377761 C
atom      62.15758263      8.47138284     -8.28206530 C
atom     104.42682272      6.25839515      9.52196040 C
atom       8.12700121      7.14294731      7.62711424 C
atom      62.98709467      9.57966655     -7.95345768 C
atom      62.50901892     10.90729551     -8.15805074 C
atom      61.39568987      3.59399059     -8.44044012 C
atom      60.73073656     12.46000742     -8.89192093 C
atom      10.63955610      3.81956974      6.67761370 C
atom      44.94561152      0.94646318     -7.84794930 C
atom      45.42766052      2.27441753     -8.03276796 C
atom       5.97077599      8.03128354      8.43563086 C
atom       7.90855255     13.34173809      7.79515698 C
atom      60.46531191      6.24925084     -8.87190206 C
atom      59.60868247      5.13516097     -9.12911068 C
atom       6.73295185      3.15390967      8.27826907 C
atom     102.14061508      9.12738582      8.60185338 C
atom      48.09208698     10.23764739     -9.54625092 C
atom      47.68245998      8.90514563     -9.24562395 C
atom      47.76201904     12.68750620     -9.35006517 C
atom       6.81265328      6.92286270      8.13186072 C
atom       4.01298233     12.66878742      9.45010285 C
atom     102.63439487      7.80171048      8.77635573 C
atom     102.26450587      5.37390840      8.66016347 C
atom     103.55378716      5.15810708      9.23793917 C
atom      46.71363115      2.49789529     -8.61035191 C
atom      47.20709740      3.82358764     -8.78547406 C
atom      58.28590672      5.34750492     -9.60756304 C
atom      59.73543547      1.39499168     -9.13974066 C
atom      48.53146515      7.79516590     -9.55301031 C
atom      48.12588812      6.46723190     -9.24819183 C
atom       5.30503538     12.89506714      8.88565844 C
atom       8.96630783      6.03516069      7.31544232 C
atom     102.42564594     11.55921400      8.87978877 C
atom      63.55048961      4.48232472     -7.62856705 C
atom      62.23702265      4.70243662     -8.13538998 C
atom       4.18251184      6.49012785      9.12148714 C
atom       8.86288841      2.26795612      7.40972458 C
atom       9.33350928      3.59779313      7.20493707 C
atom     101.42530812      4.26678671      8.32718461 C
atom     100.15093329      4.48491727      7.72391189 C
atom     106.15277719      4.70766486     10.32710329 C
atom       2.85886249      6.27779431      9.59782740 C
atom       4.64738230      7.81211431      8.91791904 C
atom       3.79576580      8.90545493      9.24726272 C
atom     101.48253527      0.49554860      8.47749104 C
atom      59.22213704      2.71979152     -9.25547564 C
atom      60.07314615      3.81316176     -8.92478127 C
atom     103.18981293     12.66759046      9.34031490 C
atom       4.30933459     10.23023764      9.13219721 C
atom      57.90717512      6.67660790     -9.89028869 C
atom       7.08461114      0.71797013      8.15475512 C
atom       7.56303863      2.04562292      7.95095595 C
atom       6.34741646      5.59420490      8.34828033 C
atom      48.99843695      5.36691253     -9.53326967 C
atom     102.72531408      0.27245157      9.13200371 C
atom     103.52011265      1.38766379      9.53609329 C
atom     105.22971389      3.61511647     10.14396303 C
atom       7.19202776      4.48468335      8.05167451 C
atom       8.49682468      4.70593521      7.52337243 C
atom      60.03019841      7.58350020     -9.13210239 C
atom       3.22359418      0.05241804      9.88048544 C
atom     105.76042460      6.04015540     10.01404178 C
atom      59.43957834     12.68628125     -9.45832808 C
atom       1.96585843     13.55407678     10.50820722 C
atom       5.03964468      5.37605560      8.86555294 C
atom       2.47964740      4.94865655      9.87975891 C
atom     104.43478416     12.43734745      9.98871796 C
atom       3.51405682     11.32835385      9.55674675 C
atom     104.74656911      1.16872320     10.21263144 C
atom       4.60410794      4.04180480      9.12498324 C
atom     105.58509025      2.28963044     10.51719475 C
atom      61.21331982     11.12917055     -8.71830053 C
atom       3.31621296      3.82364926      9.67509445 C
atom     102.92761734     10.23031878      9.02899520 C
atom      48.51529742      4.04371661     -9.32086846 C
atom      58.65080074     11.57285711     -9.88988753 C
atom      57.39394292     11.80102502    -10.51938113 C
atom     105.17458759     13.55374016     10.47086384 C
atom       5.44037818      2.93251685      8.83206846 C
atom      47.50006268      1.39494987     -9.03849008 C
atom      58.94086559      0.29688419     -9.56562565 C
atom      50.33139054      5.58516500    -10.02676166 C
atom      49.80076229      8.01021876    -10.15618377 C
atom      50.15588184      9.33568366    -10.52974845 C
atom      58.74325437      7.80166893     -9.68430781 C
atom      51.42176015      9.55632878    -11.12187393 C
atom      60.86593786      8.69279251     -8.83791354 C
atom      49.33361545      2.94254680     -9.69734962 C
atom      50.72348668      6.91762097    -10.34022244 C
atom       3.68224874      1.39116501      9.66548965 C
atom      57.07105148      1.86261160    -10.13411717 C
atom     104.96184168     11.10557681     10.08906080 C
atom      60.39324350     10.01849257     -9.08302464 C
atom      59.10912467     10.23413349     -9.67413886 C
atom       4.96729354      1.60679448      9.07635076 C
atom       5.78793932      0.49609556      8.71285791 C
atom      48.78989660      1.62225421     -9.60730976 C
atom      49.31773426     10.45659347    -10.22427151 C
atom     103.94336794      7.58158905      9.31012626 C
atom      58.27055596      9.11638765     -9.99771019 C
atom       2.84312734      2.50891365      9.98777772 C
atom     104.21823578     10.00300841      9.59620472 C
atom     104.76221214      8.68274102      9.68565661 C
atom      52.39857389      8.50824968    -11.16332525 C
atom      52.05965907      7.16106149    -10.77766251 C
atom      49.00617196     12.91773188    -10.00001528 C
atom      49.74550693     11.80137864    -10.48298981 C
atom     106.85142060      2.06897924     11.10831986 C
atom      49.53297482      0.51969947    -10.10100086 C
atom     107.82833605      3.11700000     11.14920167 C
atom     110.42794110     10.65482309     11.03230267 C
atom      56.93322703     13.16212102    -10.63466282 C
atom      57.64663688      0.54045805    -10.10824291 C
atom      50.98107341     12.03238406    -11.13129112 C
atom     106.68012072      7.14281355     10.21391585 C
atom     106.41069053     13.32273230     11.11807076 C
atom      54.99796837      0.97051396    -11.04593447 C
atom       0.24435372     11.91862688     11.18973721 C
atom      55.67325463     13.43650788    -11.20287245 C
atom      52.87969926     13.57341778    -11.54484455 C
atom     107.19887719      0.73296226     11.47239516 C
atom      53.58896287      1.04650185    -11.19855688 C
atom      51.76912724     10.89235630    -11.48605550 C
atom     107.48934295      4.46419310     10.76357436 C
atom       1.64318364      9.76264499     10.12266901 C
atom       0.27167061      9.52296486     10.53267031 C
atom      53.59924411     12.44371947    -11.91921338 C
atom      57.88038200      2.95016590     -9.71783585 C
atom       1.93547372      7.35262592      9.83447893 C
atom       2.45318580      8.67508970      9.70761341 C
atom     108.48771268      5.53257363     10.70745677 C
atom      51.52273182     13.36800474    -11.18201232 C
atom     106.11203881      8.46569946     10.13440460 C
atom     109.01882966     10.57886244     11.18435103 C
atom     108.30952051     11.78173393     11.53073275 C
atom      51.25076922      4.48248451    -10.22730346 C
atom      50.68285598      3.15960477    -10.14740754 C
atom     109.02897228     12.91142192     11.90523951 C
atom      50.83099390      0.74797822    -10.64047848 C
atom      51.45959280      2.05074805    -10.56769895 C
atom       2.21896047     11.08478518     10.09743991 C
atom       1.50492775     12.19299017     10.62286631 C
atom     106.95244122     11.98713349     11.16837236 C
atom      55.70015723      2.10231298    -10.54566276 C
atom     106.88917179      9.57457006     10.55404609 C
atom     106.26044399     10.87731459     10.62725741 C
atom      53.05790247      6.09265204    -10.72187460 C
atom      57.36297519      4.27264916     -9.84542751 C
atom     108.30351898      9.39824469     10.79684655 C
atom      56.62300980      6.88230353    -10.36818952 C
atom      53.07542755     11.13260452    -11.89905186 C
atom      55.04612234      3.39941470    -10.46800917 C
atom      55.97231937      4.51562080    -10.23528342 C
atom       1.53759867      2.31442192     10.57281020 C
atom       1.14378624      0.95299546     10.91183140 C
atom     108.50520523      0.49272232     11.88511488 C
atom       0.54413722      7.10966463     10.22257448 C
atom     110.47641229      8.22585509     10.45457004 C
atom      56.96587893      9.31087254    -10.58461380 C
atom      56.57232278     10.67230104    -10.92400813 C
atom       1.19468396      4.74292553     10.35569108 C
atom      52.87369933      2.22709384    -10.81104848 C
atom       0.20660435      5.75991705     10.44609319 C
atom     110.41104286     13.01207739     11.69862115 C
atom      53.77575080      8.87413221    -11.37913175 C
atom      55.63511859      5.86529723    -10.45954329 C
atom      54.98131547     12.34306254    -11.71217727 C
atom      56.13548193      8.15698311    -10.74031833 C
atom     109.20554624      2.75112030     11.36490505 C
atom       0.70681636      3.46823111     10.72729926 C
atom     110.77820108      0.65275082     11.53386039 C
atom     109.54701779      1.42891583     11.70499945 C
atom      54.11724446     10.19641152    -11.71884167 C
atom      55.34838628     10.97256422    -11.54714829 C
atom      54.73968416      7.91195601    -11.04970946 C
atom      54.40520716      6.54592783    -10.81786040 C
atom     110.16954198      3.71322920     11.03543022 C
atom     109.83513574      5.07926203     10.80335029 C
atom      52.66445381      4.69793978    -10.50265345 C
atom      53.56609837      3.49392683    -10.60255687 C
atom     108.09412614      6.92736350     10.48857989 C
atom     108.99602831      8.13137341     10.58846189 C


==> anc/geometry.in.032_57.2D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    117.90685793     -0.00000000     -0.00000000
lattice_vector      0.00000000     18.65883761      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom      27.34953283     10.41696611      0.00000000 C
  constrain_relaxation z
atom      28.19899388      9.27113876     -0.00000000 C
  constrain_relaxation z
atom      25.93311370     10.25336480      0.00000000 C
  constrain_relaxation z
atom      29.61526110      9.43472513      0.00000000 C
  constrain_relaxation z
atom      27.91582214     11.72610879      0.00000000 C
  constrain_relaxation z
atom      25.36676578      8.94413466     -0.00000000 C
  constrain_relaxation z
atom      30.46471932      8.28889726     -0.00000000 C
  constrain_relaxation z
atom      28.48206043      6.81611945     -0.00000000 C
  constrain_relaxation z
atom      27.06636539     12.87194099      0.00000000 C
  constrain_relaxation z
atom      29.89846103     13.19906943      0.00000000 C
  constrain_relaxation z
atom      31.31466687     13.36269605      0.00000000 C
  constrain_relaxation z
atom      25.65009419      6.48906357     -0.00000000 C
  constrain_relaxation z
atom      27.91579311      5.50679436     -0.00000000 C
  constrain_relaxation z
atom      29.33219520     11.88974437      0.00000000 C
  constrain_relaxation z
atom      26.21628429      7.79826682     -0.00000000 C
  constrain_relaxation z
atom      27.63265721      7.96186268     -0.00000000 C
  constrain_relaxation z
atom      30.18159639     10.74400105      0.00000000 C
  constrain_relaxation z
atom      28.76525634      4.36092122     -0.00000000 C
  constrain_relaxation z
atom      31.88113087      8.45249808     -0.00000000 C
  constrain_relaxation z
atom      25.08369582     11.39904753      0.00000000 C
  constrain_relaxation z
atom      89.70086495      9.76207730      0.00000000 C
  constrain_relaxation z
atom      29.04899931     14.34494284      0.00000000 C
  constrain_relaxation z
atom      25.65009790     12.70829267      0.00000000 C
  constrain_relaxation z
atom      32.16414708     12.21679889      0.00000000 C
  constrain_relaxation z
atom      28.19912840      3.05167382     -0.00000000 C
  constrain_relaxation z
atom      90.55031365     10.90796641      0.00000000 C
  constrain_relaxation z
atom      23.38421070     13.69031403      0.00000000 C
  constrain_relaxation z
atom      26.78282622      2.88794241     -0.00000000 C
  constrain_relaxation z
atom      29.61512644     15.65419007     -0.00000000 C
  constrain_relaxation z
atom      31.03095853      3.37890229     -0.00000000 C
  constrain_relaxation z
atom      26.49958145      5.34316717     -0.00000000 C
  constrain_relaxation z
atom      25.93343233      4.03374988     -0.00000000 C
  constrain_relaxation z
atom      23.95047230      8.78065825     -0.00000000 C
  constrain_relaxation z
atom      23.66726316     11.23547362      0.00000000 C
  constrain_relaxation z
atom      24.80067283     13.85405045      0.00000000 C
  constrain_relaxation z
atom      30.18159733      4.52462811     -0.00000000 C
  constrain_relaxation z
atom      23.10090548      9.92645625      0.00000000 C
  constrain_relaxation z
atom      29.89843250      6.97975478     -0.00000000 C
  constrain_relaxation z
atom      22.81770288     12.38121287      0.00000000 C
  constrain_relaxation z
atom      33.29667971      2.39686142     -0.00000000 C
  constrain_relaxation z
atom      90.26694650      8.45280770     -0.00000000 C
  constrain_relaxation z
atom      24.80060626      1.41474307     -0.00000000 C
  constrain_relaxation z
atom      27.63265657     14.18123554      0.00000000 C
  constrain_relaxation z
atom      24.23372786      6.32550342     -0.00000000 C
  constrain_relaxation z
atom      91.68324476      8.28897656     -0.00000000 C
  constrain_relaxation z
atom      23.95122122      2.56067734     -0.00000000 C
  constrain_relaxation z
atom      33.57973625     18.60060544     -0.00000000 C
  constrain_relaxation z
atom      32.73044876      1.08751679     -0.00000000 C
  constrain_relaxation z
atom      22.53485604     14.83586120      0.00000000 C
  constrain_relaxation z
atom      29.04857591      1.90579775     -0.00000000 C
  constrain_relaxation z
atom      92.53254673      9.43471571      0.00000000 C
  constrain_relaxation z
atom      24.51717781      3.87005451     -0.00000000 C
  constrain_relaxation z
atom      21.96901126      1.08726367     -0.00000000 C
  constrain_relaxation z
atom      30.74788573      5.83392219     -0.00000000 C
  constrain_relaxation z
atom      33.58050047     12.38035850      0.00000000 C
  constrain_relaxation z
atom      31.59752021     17.12734255     -0.00000000 C
  constrain_relaxation z
atom      30.46474393      2.06953698     -0.00000000 C
  constrain_relaxation z
atom      31.03142378     15.81792104     -0.00000000 C
  constrain_relaxation z
atom      31.31415407      0.92368657     -0.00000000 C
  constrain_relaxation z
atom      30.74808188     18.27324553     -0.00000000 C
  constrain_relaxation z
atom      34.42997375     11.23452252      0.00000000 C
  constrain_relaxation z
atom      28.76567971     16.80006615     -0.00000000 C
  constrain_relaxation z
atom      92.24948540      6.97964084     -0.00000000 C
  constrain_relaxation z
atom      29.33181190     18.10946616     -0.00000000 C
  constrain_relaxation z
atom      23.38424270      7.47133827     -0.00000000 C
  constrain_relaxation z
atom      31.59796242     10.90759621      0.00000000 C
  constrain_relaxation z
atom      24.23449070      0.10525595     -0.00000000 C
  constrain_relaxation z
atom      32.73054040      7.30681460     -0.00000000 C
  constrain_relaxation z
atom      34.14695856      7.47038791     -0.00000000 C
  constrain_relaxation z
atom      22.53501274      2.39684261     -0.00000000 C
  constrain_relaxation z
atom      23.10135048     16.14513207     -0.00000000 C
  constrain_relaxation z
atom      26.78329089     15.32696086      0.00000000 C
  constrain_relaxation z
atom      94.79802601     10.41671594      0.00000000 C
  constrain_relaxation z
atom      24.51755057     16.30900025     -0.00000000 C
  constrain_relaxation z
atom      25.36696735     15.16318774      0.00000000 C
  constrain_relaxation z
atom      32.44727262      3.54267490     -0.00000000 C
  constrain_relaxation z
atom      32.16414464      5.99757011     -0.00000000 C
  constrain_relaxation z
atom      34.14654344     13.68978407      0.00000000 C
  constrain_relaxation z
atom      33.01356045      4.85181151     -0.00000000 C
  constrain_relaxation z
atom      31.88081114     14.67211282      0.00000000 C
  constrain_relaxation z
atom      35.27934865      3.86999860     -0.00000000 C
  constrain_relaxation z
atom      36.69577186      4.03390238     -0.00000000 C
  constrain_relaxation z
atom      25.08378854     17.61834566     -0.00000000 C
  constrain_relaxation z
atom      34.71330709      8.77940434     -0.00000000 C
  constrain_relaxation z
atom      34.99592019      0.10572372     -0.00000000 C
  constrain_relaxation z
atom      91.96642482     10.74418857      0.00000000 C
  constrain_relaxation z
atom      26.21672544      1.57852041     -0.00000000 C
  constrain_relaxation z
atom      89.41752577      7.30697105     -0.00000000 C
  constrain_relaxation z
atom      21.40126486     12.21767814      0.00000000 C
  constrain_relaxation z
atom      32.44747303      9.76172759      0.00000000 C
  constrain_relaxation z
atom      33.86375268      9.92520349      0.00000000 C
  constrain_relaxation z
atom      88.00136193      7.47071035     -0.00000000 C
  constrain_relaxation z
atom      33.29705349     14.83580760      0.00000000 C
  constrain_relaxation z
atom      35.84518485     17.61859536     -0.00000000 C
  constrain_relaxation z
atom      97.06287530     11.39872278      0.00000000 C
  constrain_relaxation z
atom      33.01362818     17.29111917     -0.00000000 C
  constrain_relaxation z
atom      34.43000745      5.01554711     -0.00000000 C
  constrain_relaxation z
atom      20.55167211     13.36313620      0.00000000 C
  constrain_relaxation z
atom      18.57066300     18.10778322     -0.00000000 C
  constrain_relaxation z
atom      87.15191372      6.32483835     -0.00000000 C
  constrain_relaxation z
atom      38.96152216      3.05257854     -0.00000000 C
  constrain_relaxation z
atom      23.66767657      5.01607694     -0.00000000 C
  constrain_relaxation z
atom      87.43522542      8.78009945     -0.00000000 C
  constrain_relaxation z
atom      36.12841771     15.16303551      0.00000000 C
  constrain_relaxation z
atom      20.55308428      0.92316497     -0.00000000 C
  constrain_relaxation z
atom      19.98675083     18.27235284     -0.00000000 C
  constrain_relaxation z
atom      93.94874238      9.27076052     -0.00000000 C
  constrain_relaxation z
atom      35.56260499     13.85334774      0.00000000 C
  constrain_relaxation z
atom      37.26250084      5.34272147     -0.00000000 C
  constrain_relaxation z
atom      21.11815123      8.45396591     -0.00000000 C
  constrain_relaxation z
atom      21.68434368      9.76310442      0.00000000 C
  constrain_relaxation z
atom      88.28459953      9.92585555      0.00000000 C
  constrain_relaxation z
atom      94.23202116     11.72628526      0.00000000 C
  constrain_relaxation z
atom      21.96790108      7.30795743     -0.00000000 C
  constrain_relaxation z
atom      93.66568277      6.81577733     -0.00000000 C
  constrain_relaxation z
atom      20.83571643     17.12671449     -0.00000000 C
  constrain_relaxation z
atom      91.40006819      5.83383426     -0.00000000 C
  constrain_relaxation z
atom      34.99650601      6.32464738     -0.00000000 C
  constrain_relaxation z
atom      22.25207246     17.29085933     -0.00000000 C
  constrain_relaxation z
atom      22.81829010     18.60013666     -0.00000000 C
  constrain_relaxation z
atom      17.72215219      0.59504542     -0.00000000 C
  constrain_relaxation z
atom      22.25159700      4.85251216     -0.00000000 C
  constrain_relaxation z
atom      95.08126130     12.87225982      0.00000000 C
  constrain_relaxation z
atom      94.51496640      7.96149740     -0.00000000 C
  constrain_relaxation z
atom      89.98374564      5.99760884     -0.00000000 C
  constrain_relaxation z
atom      39.52897365      4.36146680     -0.00000000 C
  constrain_relaxation z
atom      21.11841250     14.67195628      0.00000000 C
  constrain_relaxation z
atom      96.49721913     12.70843898      0.00000000 C
  constrain_relaxation z
atom      36.69603131     10.25189246      0.00000000 C
  constrain_relaxation z
atom      36.12984973      8.94275496     -0.00000000 C
  constrain_relaxation z
atom      35.27919347     16.30901744     -0.00000000 C
  constrain_relaxation z
atom      33.86300230     16.14518384     -0.00000000 C
  constrain_relaxation z
atom      36.41292428      6.48818090     -0.00000000 C
  constrain_relaxation z
atom      37.54515762      2.88834239     -0.00000000 C
  constrain_relaxation z
atom      38.67934539      5.50640734     -0.00000000 C
  constrain_relaxation z
atom      19.13480411     13.19944966      0.00000000 C
  constrain_relaxation z
atom      37.54435178     15.32685291      0.00000000 C
  constrain_relaxation z
atom      18.28515837     14.34438892      0.00000000 C
  constrain_relaxation z
atom      34.71286394      2.56072865     -0.00000000 C
  constrain_relaxation z
atom      35.56212800      1.41500005     -0.00000000 C
  constrain_relaxation z
atom      21.40209979      5.99861541     -0.00000000 C
  constrain_relaxation z
atom      36.97846327      1.57914369     -0.00000000 C
  constrain_relaxation z
atom      19.70182185      8.29095919     -0.00000000 C
  constrain_relaxation z
atom      19.70416536      2.06928534     -0.00000000 C
  constrain_relaxation z
atom      27.34950882     16.63632664     -0.00000000 C
  constrain_relaxation z
atom      20.83464439     10.90866538      0.00000000 C
  constrain_relaxation z
atom      37.26109059     17.78269290     -0.00000000 C
  constrain_relaxation z
atom      38.10999287     16.63657125     -0.00000000 C
  constrain_relaxation z
atom      26.50009349     17.78217657     -0.00000000 C
  constrain_relaxation z
atom      40.94599599      4.52560266     -0.00000000 C
  constrain_relaxation z
atom      36.97953363      7.79719267     -0.00000000 C
  constrain_relaxation z
atom      19.13628940      6.98144802     -0.00000000 C
  constrain_relaxation z
atom      89.98421038     12.21738498      0.00000000 C
  constrain_relaxation z
atom      98.47869928     11.23441609      0.00000000 C
  constrain_relaxation z
atom      91.96636211      4.52469773     -0.00000000 C
  constrain_relaxation z
atom      18.00365567     16.79860792     -0.00000000 C
  constrain_relaxation z
atom      85.16952224      7.79798649     -0.00000000 C
  constrain_relaxation z
atom      88.85121757      2.39675183     -0.00000000 C
  constrain_relaxation z
atom      86.01896468      8.94387660     -0.00000000 C
  constrain_relaxation z
atom      95.64862307      5.34259725     -0.00000000 C
  constrain_relaxation z
atom      40.09196959     18.11080934     -0.00000000 C
  constrain_relaxation z
atom      18.28833897      1.90498030     -0.00000000 C
  constrain_relaxation z
atom      38.39620743      7.96035724     -0.00000000 C
  constrain_relaxation z
atom      39.24641174      6.81494617     -0.00000000 C
  constrain_relaxation z
atom      86.86858109      3.86971772     -0.00000000 C
  constrain_relaxation z
atom      18.85262236     15.65327785     -0.00000000 C
  constrain_relaxation z
atom      20.26901055     15.81751487     -0.00000000 C
  constrain_relaxation z
atom      94.51543825     14.18194816      0.00000000 C
  constrain_relaxation z
atom      38.11233796     10.41489836      0.00000000 C
  constrain_relaxation z
atom      92.81581512     11.89011561      0.00000000 C
  constrain_relaxation z
atom      41.79562286      3.38092405     -0.00000000 C
  constrain_relaxation z
atom      92.24985726     13.19949469      0.00000000 C
  constrain_relaxation z
atom      17.44002171      3.05148855     -0.00000000 C
  constrain_relaxation z
atom      40.66346275      6.97793248     -0.00000000 C
  constrain_relaxation z
atom      99.04489289      9.92449163      0.00000000 C
  constrain_relaxation z
atom      37.82741244      0.43350399     -0.00000000 C
  constrain_relaxation z
atom      93.94933073      3.05185657     -0.00000000 C
  constrain_relaxation z
atom      96.21536399      4.03377676     -0.00000000 C
  constrain_relaxation z
atom      89.70067188      3.54258904     -0.00000000 C
  constrain_relaxation z
atom      39.24347631      0.59807259     -0.00000000 C
  constrain_relaxation z
atom      87.71804078      5.01559233     -0.00000000 C
  constrain_relaxation z
atom      89.13438149      4.85188470     -0.00000000 C
  constrain_relaxation z
atom      95.36577133      2.88831912     -0.00000000 C
  constrain_relaxation z
atom      91.11693776      3.37893961     -0.00000000 C
  constrain_relaxation z
atom      21.68577395      3.54282320     -0.00000000 C
  constrain_relaxation z
atom      20.26981808      3.37900470     -0.00000000 C
  constrain_relaxation z
atom      93.09935833     14.34551511      0.00000000 C
  constrain_relaxation z
atom      96.21394876     10.25261605      0.00000000 C
  constrain_relaxation z
atom      41.50742646     18.27584135     -0.00000000 C
  constrain_relaxation z
atom      90.83360403     13.36319166      0.00000000 C
  constrain_relaxation z
atom      41.23023336      8.28631207     -0.00000000 C
  constrain_relaxation z
atom      96.49802652      6.48815451     -0.00000000 C
  constrain_relaxation z
atom      35.84629665     11.39790227      0.00000000 C
  constrain_relaxation z
atom      36.41208739     12.70724318      0.00000000 C
  constrain_relaxation z
atom      87.43484411      2.56039418     -0.00000000 C
  constrain_relaxation z
atom      88.56791166     12.38111657      0.00000000 C
  constrain_relaxation z
atom      17.43486201      9.27427822     -0.00000000 C
  constrain_relaxation z
atom      19.98589489      5.83527612     -0.00000000 C
  constrain_relaxation z
atom      95.36493606     15.32805152      0.00000000 C
  constrain_relaxation z
atom      87.71846260     11.23524467      0.00000000 C
  constrain_relaxation z
atom      15.73912053     17.77896947     -0.00000000 C
  constrain_relaxation z
atom      40.94422430     10.74072572      0.00000000 C
  constrain_relaxation z
atom      37.82827013     12.87058137      0.00000000 C
  constrain_relaxation z
atom      96.78114247     15.16471009      0.00000000 C
  constrain_relaxation z
atom      38.67785874     11.72440836      0.00000000 C
  constrain_relaxation z
atom      97.91441556      6.32391569     -0.00000000 C
  constrain_relaxation z
atom      39.52579511     16.80087535     -0.00000000 C
  constrain_relaxation z
atom      91.68333639      2.06969055     -0.00000000 C
  constrain_relaxation z
atom      17.72021988      6.81863108     -0.00000000 C
  constrain_relaxation z
atom      18.56772569     11.89090995      0.00000000 C
  constrain_relaxation z
atom      27.06616954      0.43261808     -0.00000000 C
  constrain_relaxation z
atom      28.48244345      0.59639767     -0.00000000 C
  constrain_relaxation z
atom      16.86988152      7.96512948     -0.00000000 C
  constrain_relaxation z
atom      98.76338701      7.46924084     -0.00000000 C
  constrain_relaxation z
atom      40.09390351     11.88722491      0.00000000 C
  constrain_relaxation z
atom      86.30230227     11.39898313      0.00000000 C
  constrain_relaxation z
atom      98.19637303      8.77840566     -0.00000000 C
  constrain_relaxation z
atom      42.64768550      8.44819648     -0.00000000 C
  constrain_relaxation z
atom      42.07496291      0.92688397     -0.00000000 C
  constrain_relaxation z
atom      41.51419791      5.83341381     -0.00000000 C
  constrain_relaxation z
atom     100.46037211      9.75945799      0.00000000 C
  constrain_relaxation z
atom      98.48188178      5.01502767     -0.00000000 C
  constrain_relaxation z
atom      40.65814560     13.19716083      0.00000000 C
  constrain_relaxation z
atom      42.36029347     10.90258367      0.00000000 C
  constrain_relaxation z
atom     100.74203586     12.21657862      0.00000000 C
  constrain_relaxation z
atom      19.41794752     10.74550038      0.00000000 C
  constrain_relaxation z
atom      18.85173500      9.43678588      0.00000000 C
  constrain_relaxation z
atom      94.23217896      5.50650462     -0.00000000 C
  constrain_relaxation z
atom      93.38282395      4.36095948     -0.00000000 C
  constrain_relaxation z
atom      17.15596558      5.50869433     -0.00000000 C
  constrain_relaxation z
atom      40.37925537      9.43157778      0.00000000 C
  constrain_relaxation z
atom      38.96240749      9.26907071     -0.00000000 C
  constrain_relaxation z
atom      16.58699715     16.63361914     -0.00000000 C
  constrain_relaxation z
atom      96.78028910      8.94297561     -0.00000000 C
  constrain_relaxation z
atom      95.93131664      7.79735089     -0.00000000 C
  constrain_relaxation z
atom     100.18004391      7.30425011     -0.00000000 C
  constrain_relaxation z
atom      99.32702159     12.38091941      0.00000000 C
  constrain_relaxation z
atom      43.21208913      9.75656659      0.00000000 C
  constrain_relaxation z
atom      17.15064935     11.72792289      0.00000000 C
  constrain_relaxation z
atom      38.39358320     14.18039999      0.00000000 C
  constrain_relaxation z
atom      85.45288736     10.25314561      0.00000000 C
  constrain_relaxation z
atom      97.34646810     13.85488905      0.00000000 C
  constrain_relaxation z
atom      85.16908029      1.57824020     -0.00000000 C
  constrain_relaxation z
atom      42.35457891     17.12912985     -0.00000000 C
  constrain_relaxation z
atom      41.78908171     15.81870418     -0.00000000 C
  constrain_relaxation z
atom      16.01846556     15.32492968      0.00000000 C
  constrain_relaxation z
atom      92.53330840     15.65494323     -0.00000000 C
  constrain_relaxation z
atom      90.26745569     14.67260918      0.00000000 C
  constrain_relaxation z
atom      90.83392592      0.92399545     -0.00000000 C
  constrain_relaxation z
atom      43.21288330      3.54597344     -0.00000000 C
  constrain_relaxation z
atom      42.92279705     12.21298232      0.00000000 C
  constrain_relaxation z
atom      16.30666995      0.43001272     -0.00000000 C
  constrain_relaxation z
atom      44.62922962      9.91722915      0.00000000 C
  constrain_relaxation z
atom      41.22710412      2.07223506     -0.00000000 C
  constrain_relaxation z
atom      39.81047115      1.90724712     -0.00000000 C
  constrain_relaxation z
atom      44.06093259      2.40166103     -0.00000000 C
  constrain_relaxation z
atom     101.30755053     10.90615501      0.00000000 C
  constrain_relaxation z
atom      85.45237761      4.03334415     -0.00000000 C
  constrain_relaxation z
atom      93.09977373      1.90611404     -0.00000000 C
  constrain_relaxation z
atom      88.85124517     14.83623698      0.00000000 C
  constrain_relaxation z
atom      88.00178385     13.69036270      0.00000000 C
  constrain_relaxation z
atom      89.41750263      1.08759890     -0.00000000 C
  constrain_relaxation z
atom      84.60290015      2.88744661     -0.00000000 C
  constrain_relaxation z
atom      86.58544542     13.85406974      0.00000000 C
  constrain_relaxation z
atom      86.58545040      1.41464431     -0.00000000 C
  constrain_relaxation z
atom      44.33746643     12.37491350      0.00000000 C
  constrain_relaxation z
atom      42.07344437     13.36017716      0.00000000 C
  constrain_relaxation z
atom      45.47874837      2.56838960     -0.00000000 C
  constrain_relaxation z
atom      16.02500943      2.88715009     -0.00000000 C
  constrain_relaxation z
atom      99.04682331     16.14806042     -0.00000000 C
  constrain_relaxation z
atom      39.80905610     14.34396542      0.00000000 C
  constrain_relaxation z
atom      40.37409495     15.65436635     -0.00000000 C
  constrain_relaxation z
atom      19.42057012      4.52545656     -0.00000000 C
  constrain_relaxation z
atom      18.00507279      4.36189056     -0.00000000 C
  constrain_relaxation z
atom      43.50077487      7.30378448     -0.00000000 C
  constrain_relaxation z
atom      15.74064117      5.34567733     -0.00000000 C
  constrain_relaxation z
atom      42.93248448      5.99668665     -0.00000000 C
  constrain_relaxation z
atom      88.28498067     16.14556069     -0.00000000 C
  constrain_relaxation z
atom      95.93238886      1.57930231     -0.00000000 C
  constrain_relaxation z
atom      14.60197230      8.94928715     -0.00000000 C
  constrain_relaxation z
atom      83.75342464      7.96176219     -0.00000000 C
  constrain_relaxation z
atom      45.18866221     11.22727922      0.00000000 C
  constrain_relaxation z
atom      97.63223474      3.87008791     -0.00000000 C
  constrain_relaxation z
atom      82.90404681      6.81583329     -0.00000000 C
  constrain_relaxation z
atom      42.63686552     14.67108267      0.00000000 C
  constrain_relaxation z
atom      14.32306321     17.61291166     -0.00000000 C
  constrain_relaxation z
atom      43.78385691      4.85354680     -0.00000000 C
  constrain_relaxation z
atom      13.18480493      8.78862441     -0.00000000 C
  constrain_relaxation z
atom     100.74858012      5.99556387     -0.00000000 C
  constrain_relaxation z
atom      97.63074806     16.31088649     -0.00000000 C
  constrain_relaxation z
atom      83.47036871     11.72630893      0.00000000 C
  constrain_relaxation z
atom      93.38279007     16.80078137     -0.00000000 C
  constrain_relaxation z
atom      15.45378642      7.80327086     -0.00000000 C
  constrain_relaxation z
atom      46.05414334      3.87516128     -0.00000000 C
  constrain_relaxation z
atom      45.20324769      5.01780843     -0.00000000 C
  constrain_relaxation z
atom      98.76196837     13.69132054      0.00000000 C
  constrain_relaxation z
atom      85.73562084      6.48856863     -0.00000000 C
  constrain_relaxation z
atom      15.45949975      1.57672367     -0.00000000 C
  constrain_relaxation z
atom      88.56804762     18.60060099     -0.00000000 C
  constrain_relaxation z
atom      94.79913737     16.63739769     -0.00000000 C
  constrain_relaxation z
atom      93.66612561      0.59708524     -0.00000000 C
  constrain_relaxation z
atom      85.73608605     12.70834480      0.00000000 C
  constrain_relaxation z
atom      99.33218259     18.60372796     -0.00000000 C
  constrain_relaxation z
atom      99.61107720     14.83812461      0.00000000 C
  constrain_relaxation z
atom      15.17720778      4.03477118     -0.00000000 C
  constrain_relaxation z
atom      45.77564680      6.32315157     -0.00000000 C
  constrain_relaxation z
atom      92.81656625     18.11011265     -0.00000000 C
  constrain_relaxation z
atom      91.40026680     18.27359299     -0.00000000 C
  constrain_relaxation z
atom      12.33526844     16.13746301     -0.00000000 C
  constrain_relaxation z
atom      43.76939673     17.29460578     -0.00000000 C
  constrain_relaxation z
atom     103.28990605      9.43009993      0.00000000 C
  constrain_relaxation z
atom      97.06521796     17.62040798     -0.00000000 C
  constrain_relaxation z
atom      97.91530152      0.10740439     -0.00000000 C
  constrain_relaxation z
atom     101.02792945      8.44958639     -0.00000000 C
  constrain_relaxation z
atom      44.33688921     18.60519571     -0.00000000 C
  constrain_relaxation z
atom      43.49099400      1.09294145     -0.00000000 C
  constrain_relaxation z
atom      15.16638787     10.25765790      0.00000000 C
  constrain_relaxation z
atom      16.58386635     10.41954264      0.00000000 C
  constrain_relaxation z
atom      13.47657498      6.33094049     -0.00000000 C
  constrain_relaxation z
atom      14.89127059      6.49287155     -0.00000000 C
  constrain_relaxation z
atom      84.88623458      5.34276091     -0.00000000 C
  constrain_relaxation z
atom      44.89753716     13.68634452      0.00000000 C
  constrain_relaxation z
atom      44.05052061     14.83491888      0.00000000 C
  constrain_relaxation z
atom      81.48770556     13.19944048      0.00000000 C
  constrain_relaxation z
atom      48.32085975      2.89806462     -0.00000000 C
  constrain_relaxation z
atom      13.19945753      2.55921078     -0.00000000 C
  constrain_relaxation z
atom      87.15177766      0.10535375     -0.00000000 C
  constrain_relaxation z
atom      47.19845249      6.48496182     -0.00000000 C
  constrain_relaxation z
atom      11.75986021     14.83069112      0.00000000 C
  constrain_relaxation z
atom      14.60117866     15.15988000      0.00000000 C
  constrain_relaxation z
atom      13.75311138     16.30419171     -0.00000000 C
  constrain_relaxation z
atom      89.13437687     17.29131018     -0.00000000 C
  constrain_relaxation z
atom      14.88158284     12.70916727      0.00000000 C
  constrain_relaxation z
atom      84.03660172     10.41697441      0.00000000 C
  constrain_relaxation z
atom      91.11694117     15.81850563     -0.00000000 C
  constrain_relaxation z
atom      90.55075523     17.12771283     -0.00000000 C
  constrain_relaxation z
atom      82.05419086     11.89016909      0.00000000 C
  constrain_relaxation z
atom     102.16587149      5.83051084     -0.00000000 C
  constrain_relaxation z
atom     102.44398526      8.28352632     -0.00000000 C
  constrain_relaxation z
atom      14.31328030     11.40206898      0.00000000 C
  constrain_relaxation z
atom      95.08269466      0.43372925     -0.00000000 C
  constrain_relaxation z
atom      95.64888098     17.78341824     -0.00000000 C
  constrain_relaxation z
atom      16.86811056     14.18025224      0.00000000 C
  constrain_relaxation z
atom      16.29989610     12.87244037      0.00000000 C
  constrain_relaxation z
atom      47.47490551      4.04074927     -0.00000000 C
  constrain_relaxation z
atom      12.62536009      7.47857393     -0.00000000 C
  constrain_relaxation z
atom      44.91981391      7.46518158     -0.00000000 C
  constrain_relaxation z
atom      45.48475803      8.77281326     -0.00000000 C
  constrain_relaxation z
atom      11.78669409      2.39387007     -0.00000000 C
  constrain_relaxation z
atom     102.72239129     10.74067656      0.00000000 C
  constrain_relaxation z
atom      13.76352684      3.87093496     -0.00000000 C
  constrain_relaxation z
atom     102.73686000      4.52293768     -0.00000000 C
  constrain_relaxation z
atom      10.94342948      3.54438468     -0.00000000 C
  constrain_relaxation z
atom      14.04465590      1.41124741     -0.00000000 C
  constrain_relaxation z
atom     102.45376779      2.07269603     -0.00000000 C
  constrain_relaxation z
atom      99.89893311      4.85088845     -0.00000000 C
  constrain_relaxation z
atom      46.60299849     11.38771277      0.00000000 C
  constrain_relaxation z
atom      80.63863859      5.83368267     -0.00000000 C
  constrain_relaxation z
atom      83.18731141      9.27123383     -0.00000000 C
  constrain_relaxation z
atom      83.18654866      3.05100630     -0.00000000 C
  constrain_relaxation z
atom      12.61077413     13.68804464      0.00000000 C
  constrain_relaxation z
atom      14.03019218     13.85230635      0.00000000 C
  constrain_relaxation z
atom      81.20445001      4.52399605     -0.00000000 C
  constrain_relaxation z
atom      97.34909494      1.41613405     -0.00000000 C
  constrain_relaxation z
atom      84.31977500     12.87211715      0.00000000 C
  constrain_relaxation z
atom      81.20492283     10.74444696      0.00000000 C
  constrain_relaxation z
atom      99.89715809     17.29456404     -0.00000000 C
  constrain_relaxation z
atom      45.75142217      0.11335302     -0.00000000 C
  constrain_relaxation z
atom     101.88546635      3.37979886     -0.00000000 C
  constrain_relaxation z
atom      46.90363247      8.93258877     -0.00000000 C
  constrain_relaxation z
atom      81.48786210      6.97965956     -0.00000000 C
  constrain_relaxation z
atom      86.30232596     17.61835539     -0.00000000 C
  constrain_relaxation z
atom      83.46999619      5.50645549     -0.00000000 C
  constrain_relaxation z
atom      82.62050786      4.36043325     -0.00000000 C
  constrain_relaxation z
atom      86.01915815     15.16336489      0.00000000 C
  constrain_relaxation z
atom      86.86860842     16.30920279     -0.00000000 C
  constrain_relaxation z
atom       9.53380493      3.38084865     -0.00000000 C
  constrain_relaxation z
atom      84.88591194     17.78195712     -0.00000000 C
  constrain_relaxation z
atom     100.18317613      1.09016231     -0.00000000 C
  constrain_relaxation z
atom      47.73923915      1.59229787     -0.00000000 C
  constrain_relaxation z
atom      46.32293229      1.42351233     -0.00000000 C
  constrain_relaxation z
atom      10.33906982     14.66510294      0.00000000 C
  constrain_relaxation z
atom     103.56759851     11.88863202      0.00000000 C
  constrain_relaxation z
atom      12.91649171      5.01950898     -0.00000000 C
  constrain_relaxation z
atom      11.50391591      4.85682349     -0.00000000 C
  constrain_relaxation z
atom      84.31957741      0.43235872     -0.00000000 C
  constrain_relaxation z
atom     101.58984091     13.36419806      0.00000000 C
  constrain_relaxation z
atom     103.01394267      6.97481587     -0.00000000 C
  constrain_relaxation z
atom     104.43178743      6.80809079     -0.00000000 C
  constrain_relaxation z
atom      84.03651091     16.63626057     -0.00000000 C
  constrain_relaxation z
atom     101.60066412      0.92827325     -0.00000000 C
  constrain_relaxation z
atom      78.93879097      3.54122681     -0.00000000 C
  constrain_relaxation z
atom      48.05635658      5.34488814     -0.00000000 C
  constrain_relaxation z
atom     103.00352555     13.20035858      0.00000000 C
  constrain_relaxation z
atom      44.61457729     16.14664229     -0.00000000 C
  constrain_relaxation z
atom      98.19931256      2.56154926     -0.00000000 C
  constrain_relaxation z
atom      49.48298037      5.50683413     -0.00000000 C
  constrain_relaxation z
atom     104.70446456      9.26310539     -0.00000000 C
  constrain_relaxation z
atom      10.65654943      6.00587927     -0.00000000 C
  constrain_relaxation z
atom      11.21099702      7.31813978     -0.00000000 C
  constrain_relaxation z
atom      82.33708047      1.90516614     -0.00000000 C
  constrain_relaxation z
atom      99.61639493      2.39855322     -0.00000000 C
  constrain_relaxation z
atom     100.46714938      3.54307498     -0.00000000 C
  constrain_relaxation z
atom     101.31326421     17.13270195     -0.00000000 C
  constrain_relaxation z
atom      81.77113636      9.43518530      0.00000000 C
  constrain_relaxation z
atom      80.92186873      8.28922735     -0.00000000 C
  constrain_relaxation z
atom     102.16507495     18.27872970     -0.00000000 C
  constrain_relaxation z
atom      12.32925784      9.93303939      0.00000000 C
  constrain_relaxation z
atom      82.90329468      0.59583608     -0.00000000 C
  constrain_relaxation z
atom     105.54639218     10.41161440      0.00000000 C
  constrain_relaxation z
atom      79.78859863     10.90858839      0.00000000 C
  constrain_relaxation z
atom     103.87284358      1.91129490     -0.00000000 C
  constrain_relaxation z
atom      79.22270815      5.99749882     -0.00000000 C
  constrain_relaxation z
atom      12.89421418     11.24067162      0.00000000 C
  constrain_relaxation z
atom      78.93964544      9.76296110      0.00000000 C
  constrain_relaxation z
atom       9.49309705     15.80778714     -0.00000000 C
  constrain_relaxation z
atom      84.60290263     15.32701235      0.00000000 C
  constrain_relaxation z
atom      83.75348845     14.18125282      0.00000000 C
  constrain_relaxation z
atom      82.62009137     16.79983398     -0.00000000 C
  constrain_relaxation z
atom      79.50597250      8.45332246     -0.00000000 C
  constrain_relaxation z
atom      48.57665364      0.44440074     -0.00000000 C
  constrain_relaxation z
atom      48.00580703     17.79104137     -0.00000000 C
  constrain_relaxation z
atom      49.74392176      3.06505699     -0.00000000 C
  constrain_relaxation z
atom      47.15743268     12.69997279      0.00000000 C
  constrain_relaxation z
atom      52.00196619      2.08825993     -0.00000000 C
  constrain_relaxation z
atom       8.97186654      2.06709211     -0.00000000 C
  constrain_relaxation z
atom       7.23421985     16.78491518     -0.00000000 C
  constrain_relaxation z
atom     105.00720002      5.50131687     -0.00000000 C
  constrain_relaxation z
atom     104.15628264      4.35867313     -0.00000000 C
  constrain_relaxation z
atom     104.72869471      3.05332700     -0.00000000 C
  constrain_relaxation z
atom      49.74184243      9.26338409     -0.00000000 C
  constrain_relaxation z
atom      50.24935642     16.80396515     -0.00000000 C
  constrain_relaxation z
atom      46.31008661     13.84902971      0.00000000 C
  constrain_relaxation z
atom       8.69202917      4.53307059     -0.00000000 C
  constrain_relaxation z
atom       9.24571122      5.84465864     -0.00000000 C
  constrain_relaxation z
atom      52.62545697      3.37906212     -0.00000000 C
  constrain_relaxation z
atom     105.27599814      7.95295963     -0.00000000 C
  constrain_relaxation z
atom      46.59332348     17.62367197     -0.00000000 C
  constrain_relaxation z
atom      80.07128685     13.36334303      0.00000000 C
  constrain_relaxation z
atom      82.33704532     14.34498789      0.00000000 C
  constrain_relaxation z
atom      10.91035588      9.77326282      0.00000000 C
  constrain_relaxation z
atom      78.65706548      7.30721325     -0.00000000 C
  constrain_relaxation z
atom      49.18982784      7.95092011     -0.00000000 C
  constrain_relaxation z
atom      47.76660513      7.79079658     -0.00000000 C
  constrain_relaxation z
atom      46.02731459     16.31198295     -0.00000000 C
  constrain_relaxation z
atom      46.87055988     15.16146793      0.00000000 C
  constrain_relaxation z
atom      48.87476846     10.40274550      0.00000000 C
  constrain_relaxation z
atom      47.45895559     10.24215681      0.00000000 C
  constrain_relaxation z
atom       8.07000514     15.64079495     -0.00000000 C
  constrain_relaxation z
atom      11.22067140      1.08218054     -0.00000000 C
  constrain_relaxation z
atom      81.77054895     15.65408935     -0.00000000 C
  constrain_relaxation z
atom     103.85056398     14.34892990      0.00000000 C
  constrain_relaxation z
atom      49.42095791     11.71449748      0.00000000 C
  constrain_relaxation z
atom       5.59734786      0.41815838     -0.00000000 C
  constrain_relaxation z
atom     104.43779622      0.60365071     -0.00000000 C
  constrain_relaxation z
atom      48.84208128     16.63876003     -0.00000000 C
  constrain_relaxation z
atom      80.92075627      2.06854570     -0.00000000 C
  constrain_relaxation z
atom      80.35496956      3.37789027     -0.00000000 C
  constrain_relaxation z
atom      52.81611989      0.93505790     -0.00000000 C
  constrain_relaxation z
atom      78.37347919      4.85104612     -0.00000000 C
  constrain_relaxation z
atom       8.62411254     10.75492993      0.00000000 C
  constrain_relaxation z
atom      49.98879344      0.61439828     -0.00000000 C
  constrain_relaxation z
atom      50.57968747      1.92093717     -0.00000000 C
  constrain_relaxation z
atom     103.29047983     15.66036345     -0.00000000 C
  constrain_relaxation z
atom       7.00186135      0.58610674     -0.00000000 C
  constrain_relaxation z
atom      77.52359224      9.92752571      0.00000000 C
  constrain_relaxation z
atom       4.99773474     17.77079641     -0.00000000 C
  constrain_relaxation z
atom     104.98036355     11.72329479      0.00000000 C
  constrain_relaxation z
atom      78.65472171      1.08552788     -0.00000000 C
  constrain_relaxation z
atom     103.58225302     18.11806120     -0.00000000 C
  constrain_relaxation z
atom      50.34059454      4.36502260     -0.00000000 C
  constrain_relaxation z
atom      52.03394060      8.29024690     -0.00000000 C
  constrain_relaxation z
atom      51.15996903      9.43022206      0.00000000 C
  constrain_relaxation z
atom       9.75760575     13.36096297      0.00000000 C
  constrain_relaxation z
atom       5.81191105     16.61759420     -0.00000000 C
  constrain_relaxation z
atom     105.82363222     12.87380282      0.00000000 C
  constrain_relaxation z
atom      77.24127228      7.47151451     -0.00000000 C
  constrain_relaxation z
atom      79.22190205     12.21778307      0.00000000 C
  constrain_relaxation z
atom      10.35501932      8.46369449     -0.00000000 C
  constrain_relaxation z
atom     107.00946061      4.03158524     -0.00000000 C
  constrain_relaxation z
atom       7.75477252     11.89516105      0.00000000 C
  constrain_relaxation z
atom       7.28436427      4.37323941     -0.00000000 C
  constrain_relaxation z
atom       7.56456419      1.90188778     -0.00000000 C
  constrain_relaxation z
atom     105.85670910      0.44386881     -0.00000000 C
  constrain_relaxation z
atom      53.01463584     17.12200801     -0.00000000 C
  constrain_relaxation z
atom       4.79921016      1.58384262     -0.00000000 C
  constrain_relaxation z
atom      12.03836289     12.38270083      0.00000000 C
  constrain_relaxation z
atom     104.14169467     16.80799913     -0.00000000 C
  constrain_relaxation z
atom      78.08920567      2.39504765     -0.00000000 C
  constrain_relaxation z
atom      52.21652582     18.28769674     -0.00000000 C
  constrain_relaxation z
atom      50.81204098     18.11974608     -0.00000000 C
  constrain_relaxation z
atom      48.56824379     12.86119315      0.00000000 C
  constrain_relaxation z
atom      51.77316553      4.52250609     -0.00000000 C
  constrain_relaxation z
atom      80.07103033      0.92252265     -0.00000000 C
  constrain_relaxation z
atom       7.82513064     18.09145579     -0.00000000 C
  constrain_relaxation z
atom      80.35413288     15.81762229     -0.00000000 C
  constrain_relaxation z
atom      50.05914761      6.81068793     -0.00000000 C
  constrain_relaxation z
atom      51.48979169      6.97068890     -0.00000000 C
  constrain_relaxation z
atom      10.04736434     10.91505418      0.00000000 C
  constrain_relaxation z
atom      10.61552899     12.22088965      0.00000000 C
  constrain_relaxation z
atom      13.47715019      0.10065707     -0.00000000 C
  constrain_relaxation z
atom      12.06259088     18.59249974     -0.00000000 C
  constrain_relaxation z
atom     106.42799495      5.33572596     -0.00000000 C
  constrain_relaxation z
atom       9.23729833     18.26145196     -0.00000000 C
  constrain_relaxation z
atom       9.80816089      0.91481153     -0.00000000 C
  constrain_relaxation z
atom      10.07473209     17.11355492     -0.00000000 C
  constrain_relaxation z
atom      11.49106636     17.28234000     -0.00000000 C
  constrain_relaxation z
atom      77.80554305     12.38201660      0.00000000 C
  constrain_relaxation z
atom      54.07540549      3.52331053     -0.00000000 C
  constrain_relaxation z
atom      82.05374945     18.10886148     -0.00000000 C
  constrain_relaxation z
atom     101.87577836     15.82229844     -0.00000000 C
  constrain_relaxation z
atom     101.02640584     14.67510496      0.00000000 C
  constrain_relaxation z
atom      50.83121006     11.87788703      0.00000000 C
  constrain_relaxation z
atom       8.07208191      9.44246626      0.00000000 C
  constrain_relaxation z
atom      52.36602607      5.82528125     -0.00000000 C
  constrain_relaxation z
atom       6.43578705      5.52047891     -0.00000000 C
  constrain_relaxation z
atom      80.63720422     18.27221323     -0.00000000 C
  constrain_relaxation z
atom      79.78752811     17.12663755     -0.00000000 C
  constrain_relaxation z
atom      77.80465888     18.59852857     -0.00000000 C
  constrain_relaxation z
atom      78.37085123     17.28980059     -0.00000000 C
  constrain_relaxation z
atom      79.50455883     14.67216197      0.00000000 C
  constrain_relaxation z
atom      51.70020055     10.74633717      0.00000000 C
  constrain_relaxation z
atom      52.48080546     15.80172736     -0.00000000 C
  constrain_relaxation z
atom      51.08095803     15.64494659     -0.00000000 C
  constrain_relaxation z
atom      53.32335060     14.64574908      0.00000000 C
  constrain_relaxation z
atom      53.45053260      8.46761669     -0.00000000 C
  constrain_relaxation z
atom       6.73293801      3.06090426     -0.00000000 C
  constrain_relaxation z
atom      50.52954856     14.33261230      0.00000000 C
  constrain_relaxation z
atom       5.33306309      2.90412349     -0.00000000 C
  constrain_relaxation z
atom      51.37810062     13.18537119      0.00000000 C
  constrain_relaxation z
atom      52.78743339     13.34582172      0.00000000 C
  constrain_relaxation z
atom      77.52065445     16.14438238     -0.00000000 C
  constrain_relaxation z
atom       6.04071482     14.18334446      0.00000000 C
  constrain_relaxation z
atom      76.95800995      5.01460914     -0.00000000 C
  constrain_relaxation z
atom      76.95659286     11.23668859      0.00000000 C
  constrain_relaxation z
atom     109.53285747      7.45552920     -0.00000000 C
  constrain_relaxation z
atom      54.70679565      4.81714984     -0.00000000 C
  constrain_relaxation z
atom      78.08771779     14.83584550      0.00000000 C
  constrain_relaxation z
atom     106.15153488      2.89151246     -0.00000000 C
  constrain_relaxation z
atom      54.72486753     14.79529896      0.00000000 C
  constrain_relaxation z
atom       8.93917790      8.30310528     -0.00000000 C
  constrain_relaxation z
atom      48.28015800     15.32500409      0.00000000 C
  constrain_relaxation z
atom      49.12191145     14.17278067      0.00000000 C
  constrain_relaxation z
atom       5.18840476     15.32678955      0.00000000 C
  constrain_relaxation z
atom     108.69706648      6.31141449     -0.00000000 C
  constrain_relaxation z
atom       8.33095232     13.19901668      0.00000000 C
  constrain_relaxation z
atom       7.47331869     14.34082816      0.00000000 C
  constrain_relaxation z
atom     106.41204109     17.79312799     -0.00000000 C
  constrain_relaxation z
atom     105.26314396     14.18624143      0.00000000 C
  constrain_relaxation z
atom      76.39297167      6.32500834     -0.00000000 C
  constrain_relaxation z
atom     110.95516511      7.28820818     -0.00000000 C
  constrain_relaxation z
atom      76.67509367      8.78143693     -0.00000000 C
  constrain_relaxation z
atom     106.69233022      7.78417289     -0.00000000 C
  constrain_relaxation z
atom     107.27397152      6.47840834     -0.00000000 C
  constrain_relaxation z
atom      76.10360465     16.30737233     -0.00000000 C
  constrain_relaxation z
atom     105.55606735     16.64756161     -0.00000000 C
  constrain_relaxation z
atom      74.97799070      6.48934285     -0.00000000 C
  constrain_relaxation z
atom      76.67316207      2.55786801     -0.00000000 C
  constrain_relaxation z
atom      76.10892344      3.86780208     -0.00000000 C
  constrain_relaxation z
atom      53.98003164      9.80376846      0.00000000 C
  constrain_relaxation z
atom      74.13020939      5.34172031     -0.00000000 C
  constrain_relaxation z
atom      53.80286220      5.97818027     -0.00000000 C
  constrain_relaxation z
atom       4.13680885      6.47167394     -0.00000000 C
  constrain_relaxation z
atom      53.67702470     12.23417823      0.00000000 C
  constrain_relaxation z
atom      53.11509247     10.92889032      0.00000000 C
  constrain_relaxation z
atom       3.41461625      1.42772447     -0.00000000 C
  constrain_relaxation z
atom     109.29375547      5.01144860     -0.00000000 C
  constrain_relaxation z
atom       3.73841858     15.18253872      0.00000000 C
  constrain_relaxation z
atom       5.44784077     12.88056659      0.00000000 C
  constrain_relaxation z
atom      74.41249189      7.79976431     -0.00000000 C
  constrain_relaxation z
atom       6.32409678     11.73515898      0.00000000 C
  constrain_relaxation z
atom      75.25287275     15.16284741      0.00000000 C
  constrain_relaxation z
atom     106.71969725      1.58567220     -0.00000000 C
  constrain_relaxation z
atom      74.69362827      4.03081544     -0.00000000 C
  constrain_relaxation z
atom       5.02642498      5.36002908     -0.00000000 C
  constrain_relaxation z
atom     106.11051407     15.33529682      0.00000000 C
  constrain_relaxation z
atom      54.39920207     17.27812690     -0.00000000 C
  constrain_relaxation z
atom     107.23326129     12.71026394      0.00000000 C
  constrain_relaxation z
atom       8.39297398      6.99135285     -0.00000000 C
  constrain_relaxation z
atom      77.23809163     13.69090286      0.00000000 C
  constrain_relaxation z
atom      76.38780997      0.10219905     -0.00000000 C
  constrain_relaxation z
atom      55.10875196     12.42807440      0.00000000 C
  constrain_relaxation z
atom      55.67555518     13.72375921      0.00000000 C
  constrain_relaxation z
atom     111.76934834      8.44139598     -0.00000000 C
  constrain_relaxation z
atom       6.98269301      6.82796464     -0.00000000 C
  constrain_relaxation z
atom      75.82284980      1.41136119     -0.00000000 C
  constrain_relaxation z
atom     110.72636381      4.85396320     -0.00000000 C
  constrain_relaxation z
atom     106.95890105     10.24424344      0.00000000 C
  constrain_relaxation z
atom      75.25964750      8.94646427     -0.00000000 C
  constrain_relaxation z
atom       4.69875441      7.77696393     -0.00000000 C
  constrain_relaxation z
atom       2.70504534      6.27778436     -0.00000000 C
  constrain_relaxation z
atom       5.77992882     10.41560273      0.00000000 C
  constrain_relaxation z
atom       3.83378531      8.90208302     -0.00000000 C
  constrain_relaxation z
atom      72.71655920      5.50555378     -0.00000000 C
  constrain_relaxation z
atom      72.99768577      7.96523687     -0.00000000 C
  constrain_relaxation z
atom      72.15250325      6.81727801     -0.00000000 C
  constrain_relaxation z
atom       6.11367827      7.95951401     -0.00000000 C
  constrain_relaxation z
atom       6.65392453      9.27562955     -0.00000000 C
  constrain_relaxation z
atom       4.49049067      4.06009939     -0.00000000 C
  constrain_relaxation z
atom     112.75610937      3.39828019     -0.00000000 C
  constrain_relaxation z
atom       2.62809446      2.59961104     -0.00000000 C
  constrain_relaxation z
atom      75.82107348     13.85503583      0.00000000 C
  constrain_relaxation z
atom      73.26630556     16.63321770     -0.00000000 C
  constrain_relaxation z
atom      75.53996917     11.40167303      0.00000000 C
  constrain_relaxation z
atom      55.38716453     10.02011271      0.00000000 C
  constrain_relaxation z
atom     108.43611926      3.86963674     -0.00000000 C
  constrain_relaxation z
atom     111.57867614      5.99740625     -0.00000000 C
  constrain_relaxation z
atom     108.37409569     16.32077178     -0.00000000 C
  constrain_relaxation z
atom     107.82789228     17.63253471     -0.00000000 C
  constrain_relaxation z
atom       4.01097129     12.72766715      0.00000000 C
  constrain_relaxation z
atom     109.01229791      2.56578155     -0.00000000 C
  constrain_relaxation z
atom      75.53683892     17.61576148     -0.00000000 C
  constrain_relaxation z
atom      74.11938551     17.77764383     -0.00000000 C
  constrain_relaxation z
atom      55.99634784     11.33561203      0.00000000 C
  constrain_relaxation z
atom       2.13823021      4.98209501     -0.00000000 C
  constrain_relaxation z
atom       3.08894391      3.91055068     -0.00000000 C
  constrain_relaxation z
atom     113.02866430      5.85315150     -0.00000000 C
  constrain_relaxation z
atom     107.52977211      8.93205590     -0.00000000 C
  constrain_relaxation z
atom     108.94193753      8.76205875     -0.00000000 C
  constrain_relaxation z
atom     111.16972779      9.74758495      0.00000000 C
  constrain_relaxation z
atom      70.17376376      8.29428693     -0.00000000 C
  constrain_relaxation z
atom      56.38061739      0.02637624     -0.00000000 C
  constrain_relaxation z
atom     111.31923769      3.55118358     -0.00000000 C
  constrain_relaxation z
atom     108.07503995     13.86248357      0.00000000 C
  constrain_relaxation z
atom     107.52135632     15.17407362      0.00000000 C
  constrain_relaxation z
atom      70.73977360      6.98260897     -0.00000000 C
  constrain_relaxation z
atom       2.42661658      8.68574844     -0.00000000 C
  constrain_relaxation z
atom     113.66006217      4.55931090     -0.00000000 C
  constrain_relaxation z
atom     113.27236488      2.06305034     -0.00000000 C
  constrain_relaxation z
atom     109.76521792      9.91553437      0.00000000 C
  constrain_relaxation z
atom      54.31909366      7.31340736     -0.00000000 C
  constrain_relaxation z
atom      74.69210618     10.25633380      0.00000000 C
  constrain_relaxation z
atom      71.86954644      4.35697887     -0.00000000 C
  constrain_relaxation z
atom     107.79520501     11.39651038      0.00000000 C
  constrain_relaxation z
atom      68.76129128      8.46165293     -0.00000000 C
  constrain_relaxation z
atom       4.36330300     10.23823541      0.00000000 C
  constrain_relaxation z
atom      74.97144884     12.71035729      0.00000000 C
  constrain_relaxation z
atom      73.55499085      0.42718563     -0.00000000 C
  constrain_relaxation z
atom     108.14296122      1.42554487     -0.00000000 C
  constrain_relaxation z
atom      71.01566609      9.44279966      0.00000000 C
  constrain_relaxation z
atom      73.84427979      2.88361864     -0.00000000 C
  constrain_relaxation z
atom      74.40677746      1.57321684     -0.00000000 C
  constrain_relaxation z
atom     110.44298064      2.40577106     -0.00000000 C
  constrain_relaxation z
atom       3.49471247     11.39244057      0.00000000 C
  constrain_relaxation z
atom      54.98487227     18.57061133     -0.00000000 C
  constrain_relaxation z
atom     114.67794190      1.87475098     -0.00000000 C
  constrain_relaxation z
atom     111.96787319     10.91325533      0.00000000 C
  constrain_relaxation z
atom       2.82892114      0.13523989     -0.00000000 C
  constrain_relaxation z
atom       1.81741502      7.37024203     -0.00000000 C
  constrain_relaxation z
atom     109.48270859     13.70265023      0.00000000 C
  constrain_relaxation z
atom     109.20250661     11.23130539      0.00000000 C
  constrain_relaxation z
atom     110.03413863     12.39031645      0.00000000 C
  constrain_relaxation z
atom      69.89653186      5.83209686     -0.00000000 C
  constrain_relaxation z
atom      72.42961322      3.04554714     -0.00000000 C
  constrain_relaxation z
atom      71.28833668     11.89781474      0.00000000 C
  constrain_relaxation z
atom       3.10702058     13.88869830      0.00000000 C
  constrain_relaxation z
atom      72.13784833      0.58784702     -0.00000000 C
  constrain_relaxation z
atom      70.44415043     10.75294285      0.00000000 C
  constrain_relaxation z
atom     110.65339505     17.28892977     -0.00000000 C
  constrain_relaxation z
atom     109.78438267     16.15737507     -0.00000000 C
  constrain_relaxation z
atom      69.02785586     10.92172400      0.00000000 C
  constrain_relaxation z
atom      70.45700173      4.51966068     -0.00000000 C
  constrain_relaxation z
atom      73.27608552     10.42238756      0.00000000 C
  constrain_relaxation z
atom      72.43018871      9.27581107     -0.00000000 C
  constrain_relaxation z
atom      71.28233029     18.10225406     -0.00000000 C
  constrain_relaxation z
atom      71.84726588     16.79461177     -0.00000000 C
  constrain_relaxation z
atom      72.70614485     11.73109567      0.00000000 C
  constrain_relaxation z
atom     108.69498684      0.11306608     -0.00000000 C
  constrain_relaxation z
atom      68.19044039      9.77383760      0.00000000 C
  constrain_relaxation z
atom     110.11315301     18.60506071     -0.00000000 C
  constrain_relaxation z
atom     110.98714640      1.08620495     -0.00000000 C
  constrain_relaxation z
atom      73.83459089     15.32611680      0.00000000 C
  constrain_relaxation z
atom     111.43401577     12.23353360      0.00000000 C
  constrain_relaxation z
atom     113.35246643     10.75713615      0.00000000 C
  constrain_relaxation z
atom      71.57842447      1.89790753     -0.00000000 C
  constrain_relaxation z
atom      66.18741348     11.25035664      0.00000000 C
  constrain_relaxation z
atom      68.48693844      5.99563029     -0.00000000 C
  constrain_relaxation z
atom      67.57726676     17.28034243     -0.00000000 C
  constrain_relaxation z
atom     110.33128791     14.84988975      0.00000000 C
  constrain_relaxation z
atom      73.55419244     12.87540372      0.00000000 C
  constrain_relaxation z
atom      72.98322054     14.18297501      0.00000000 C
  constrain_relaxation z
atom     111.74065354     14.68943793      0.00000000 C
  constrain_relaxation z
atom      69.86345433     18.26202854     -0.00000000 C
  constrain_relaxation z
atom     112.06832794     17.10637715     -0.00000000 C
  constrain_relaxation z
atom     112.63027086     15.80108225     -0.00000000 C
  constrain_relaxation z
atom     113.93816917      9.46466126      0.00000000 C
  constrain_relaxation z
atom      71.56383484     14.34723306      0.00000000 C
  constrain_relaxation z
atom      70.71294199     13.20458630      0.00000000 C
  constrain_relaxation z
atom      68.44623411     12.22748530      0.00000000 C
  constrain_relaxation z
atom      67.92501546      7.30938166     -0.00000000 C
  constrain_relaxation z
atom     112.40378193      0.90883442     -0.00000000 C
  constrain_relaxation z
atom     115.33394634      9.35005877      0.00000000 C
  constrain_relaxation z
atom      69.29218508     13.37017075      0.00000000 C
  constrain_relaxation z
atom      66.77831225      9.94383094      0.00000000 C
  constrain_relaxation z
atom      67.02317854     12.39447399      0.00000000 C
  constrain_relaxation z
atom      69.00049216     17.12022215     -0.00000000 C
  constrain_relaxation z
atom     112.93329364     18.23150822     -0.00000000 C
  constrain_relaxation z
atom      67.02526166     18.59282030     -0.00000000 C
  constrain_relaxation z
atom      67.28411788     14.83625029      0.00000000 C
  constrain_relaxation z
atom      67.64518984      4.84340575     -0.00000000 C
  constrain_relaxation z
atom     112.27659049     13.38950845      0.00000000 C
  constrain_relaxation z
atom      69.30814148      0.91276796     -0.00000000 C
  constrain_relaxation z
atom      67.89232743      1.07335469     -0.00000000 C
  constrain_relaxation z
atom      70.99143914     15.65257676     -0.00000000 C
  constrain_relaxation z
atom     114.13899001     11.92901875      0.00000000 C
  constrain_relaxation z
atom      64.76514489     11.41767416      0.00000000 C
  constrain_relaxation z
atom      68.71073675     14.67430846      0.00000000 C
  constrain_relaxation z
atom      69.56863705     15.81438402     -0.00000000 C
  constrain_relaxation z
atom      64.14165618     12.70847111      0.00000000 C
  constrain_relaxation z
atom      66.42650882     13.69443574      0.00000000 C
  constrain_relaxation z
atom      68.19885362      3.53181821     -0.00000000 C
  constrain_relaxation z
atom      64.99394165     13.85191506      0.00000000 C
  constrain_relaxation z
atom      65.38900837      3.85599033     -0.00000000 C
  constrain_relaxation z
atom      65.95506121      8.79035083     -0.00000000 C
  constrain_relaxation z
atom     114.06203853     15.60718976     -0.00000000 C
  constrain_relaxation z
atom     113.67813926     13.23995773      0.00000000 C
  constrain_relaxation z
atom     114.94966540     16.69965324     -0.00000000 C
  constrain_relaxation z
atom      66.70795735     16.14010291     -0.00000000 C
  constrain_relaxation z
atom     114.62885487     14.31149958      0.00000000 C
  constrain_relaxation z
atom      67.34614424      2.38511600     -0.00000000 C
  constrain_relaxation z
atom      66.23755683      5.00323354     -0.00000000 C
  constrain_relaxation z
atom      62.69171114     12.85272125      0.00000000 C
  constrain_relaxation z
atom      64.55058712      8.95829818     -0.00000000 C
  constrain_relaxation z
atom      69.60965992      3.37060108     -0.00000000 C
  constrain_relaxation z
atom      70.16408762      2.05833808     -0.00000000 C
  constrain_relaxation z
atom      63.97967915      4.01643843     -0.00000000 C
  constrain_relaxation z
atom      66.51774980      7.47458243     -0.00000000 C
  constrain_relaxation z
atom      65.68614979      6.31556515     -0.00000000 C
  constrain_relaxation z
atom      63.95098902     10.26448274      0.00000000 C
  constrain_relaxation z
atom      64.28630769      6.47234386     -0.00000000 C
  constrain_relaxation z
atom      64.73317238     17.61967287     -0.00000000 C
  constrain_relaxation z
atom      62.06033755     14.14655609      0.00000000 C
  constrain_relaxation z
atom      63.09009135      2.90479231     -0.00000000 C
  constrain_relaxation z
atom      64.40108853     15.15469141      0.00000000 C
  constrain_relaxation z
atom      65.27731549     16.30010670     -0.00000000 C
  constrain_relaxation z
atom      62.78708730      0.47436586     -0.00000000 C
  constrain_relaxation z
atom      63.44376582      5.31636441     -0.00000000 C
  constrain_relaxation z
atom      63.65201769      1.59950066     -0.00000000 C
  constrain_relaxation z
atom      62.96425825     15.30758645      0.00000000 C
  constrain_relaxation z
atom      65.93589385      2.54850779     -0.00000000 C
  constrain_relaxation z
atom      65.60713393      0.10082081     -0.00000000 C
  constrain_relaxation z
atom      65.06691225      1.41695016     -0.00000000 C
  constrain_relaxation z
atom      63.31657636     17.79703970     -0.00000000 C
  constrain_relaxation z
atom      61.37995011      0.69070307     -0.00000000 C
  constrain_relaxation z
atom      63.75247712      7.79262081     -0.00000000 C
  constrain_relaxation z
atom      62.44803333     16.64281555     -0.00000000 C
  constrain_relaxation z
atom      62.36791967      7.94873660     -0.00000000 C
  constrain_relaxation z
atom      61.04249839     16.83111235     -0.00000000 C
  constrain_relaxation z
atom      62.04225227      5.46591154     -0.00000000 C
  constrain_relaxation z
atom      61.78224201      9.24120438     -0.00000000 C
  constrain_relaxation z
atom      60.38650928      9.35581288      0.00000000 C
  constrain_relaxation z
atom      61.09157444      4.39436917     -0.00000000 C
  constrain_relaxation z
atom      61.65836867      3.09868154     -0.00000000 C
  constrain_relaxation z
atom     115.15574813      0.50327513     -0.00000000 C
  constrain_relaxation z
atom     114.34047002     18.01517146     -0.00000000 C
  constrain_relaxation z
atom      55.18569226     16.10623597     -0.00000000 C
  constrain_relaxation z
atom      57.10621206      1.23397608     -0.00000000 C
  constrain_relaxation z
atom      58.52753204      1.10073709     -0.00000000 C
  constrain_relaxation z
atom      54.23147257      1.09148976     -0.00000000 C
  constrain_relaxation z
atom      54.90545486      2.37013922     -0.00000000 C
  constrain_relaxation z
atom       1.43314050      0.02064193     -0.00000000 C
  constrain_relaxation z
atom      55.72462800      7.50170895     -0.00000000 C
  constrain_relaxation z
atom      58.23953470     10.43015825      0.00000000 C
  constrain_relaxation z
atom      59.66094349     10.56339623      0.00000000 C
  constrain_relaxation z
atom       1.43772076     16.23281529     -0.00000000 C
  constrain_relaxation z
atom     113.85874130      7.00632088     -0.00000000 C
  constrain_relaxation z
atom     113.18472724      8.28496203     -0.00000000 C
  constrain_relaxation z
atom      60.39109821     11.80245901      0.00000000 C
  constrain_relaxation z
atom      60.77078270      2.00621028     -0.00000000 C
  constrain_relaxation z
atom      59.31516213      2.25729990     -0.00000000 C
  constrain_relaxation z
atom       0.36171585      7.11915630     -0.00000000 C
  constrain_relaxation z
atom       2.08914323     11.20414646      0.00000000 C
  constrain_relaxation z
atom      59.19270108     18.48137459     -0.00000000 C
  constrain_relaxation z
atom      60.56472602     18.20258304     -0.00000000 C
  constrain_relaxation z
atom      56.37604192      2.47304256     -0.00000000 C
  constrain_relaxation z
atom       2.90834628     16.33571479     -0.00000000 C
  constrain_relaxation z
atom       3.58235198     17.61436639     -0.00000000 C
  constrain_relaxation z
atom      57.45199362     11.58670809      0.00000000 C
  constrain_relaxation z
atom      61.86166377     11.69955308      0.00000000 C
  constrain_relaxation z
atom      62.53564696     10.42091530      0.00000000 C
  constrain_relaxation z
atom     115.32935817      6.90341698     -0.00000000 C
  constrain_relaxation z
atom     117.48097217      8.27570283     -0.00000000 C
  constrain_relaxation z
atom     116.05958457      8.14246944     -0.00000000 C
  constrain_relaxation z
atom       0.70750524     17.47188522     -0.00000000 C
  constrain_relaxation z
atom      57.57447869      9.15197198     -0.00000000 C
  constrain_relaxation z
atom      56.20241917      8.87317888     -0.00000000 C
  constrain_relaxation z
atom     117.19296788     17.60512147     -0.00000000 C
  constrain_relaxation z
atom     116.40537187     16.44856052     -0.00000000 C
  constrain_relaxation z
atom       1.61132805      9.83267800      0.00000000 C
  constrain_relaxation z
atom       0.23922617      9.55389504      0.00000000 C
  constrain_relaxation z
atom      61.58143474      6.77684876     -0.00000000 C
  constrain_relaxation z
atom     116.52785597      0.22448583     -0.00000000 C
  constrain_relaxation z
atom      57.13871801     13.94149735      0.00000000 C
  constrain_relaxation z
atom      58.11697134     12.88019300      0.00000000 C
  constrain_relaxation z
atom      59.69339379      8.17801542     -0.00000000 C
  constrain_relaxation z
atom      56.53559691     16.24791936     -0.00000000 C
  constrain_relaxation z
atom      60.14699290     15.66155556     -0.00000000 C
  constrain_relaxation z
atom      56.62017323      6.33215375     -0.00000000 C
  constrain_relaxation z
atom      56.16698683      4.94493516     -0.00000000 C
  constrain_relaxation z
atom      60.23153944      6.91853189     -0.00000000 C
  constrain_relaxation z
atom     116.02711651     10.52784053      0.00000000 C
  constrain_relaxation z
atom     117.07041582     15.15505511      0.00000000 C
  constrain_relaxation z
atom     116.09206576     14.09376147      0.00000000 C
  constrain_relaxation z
atom      57.07375657     17.50742016     -0.00000000 C
  constrain_relaxation z
atom       0.73996774      1.19843470     -0.00000000 C
  constrain_relaxation z
atom       1.19354946     12.37369542      0.00000000 C
  constrain_relaxation z
atom     115.57353489      3.04430034     -0.00000000 C
  constrain_relaxation z
atom     117.60352661      5.82565684     -0.00000000 C
  constrain_relaxation z
atom       0.67501971      4.76436259     -0.00000000 C
  constrain_relaxation z
atom      59.62844077      4.61211868     -0.00000000 C
  constrain_relaxation z
atom      60.60013918     14.27433468      0.00000000 C
  constrain_relaxation z
atom      59.67051655     13.05392271      0.00000000 C
  constrain_relaxation z
atom     117.38479390     10.67954061      0.00000000 C
  constrain_relaxation z
atom     115.48892363     11.78733638      0.00000000 C
  constrain_relaxation z
atom     116.05001607      5.65195755     -0.00000000 C
  constrain_relaxation z
atom     115.12030629      4.43152633     -0.00000000 C
  constrain_relaxation z
atom      58.43137961     17.35571663     -0.00000000 C
  constrain_relaxation z
atom       1.64677785     13.76091822      0.00000000 C
  constrain_relaxation z
atom       0.71706765     14.98135263      0.00000000 C
  constrain_relaxation z
atom       1.27816061      2.45793384     -0.00000000 C
  constrain_relaxation z
atom     117.28914941      1.35013862     -0.00000000 C
  constrain_relaxation z
atom      57.09668779      3.72449562     -0.00000000 C
  constrain_relaxation z
atom      58.65004827      3.55080551     -0.00000000 C
  constrain_relaxation z
atom      58.33568762      8.02630715     -0.00000000 C
  constrain_relaxation z
atom       0.27759219      3.43521490     -0.00000000 C
  constrain_relaxation z
atom     116.92566776      2.71378753     -0.00000000 C
  constrain_relaxation z
atom     117.74827595     12.04318536      0.00000000 C
  constrain_relaxation z
atom     116.48949358     12.76461313      0.00000000 C
  constrain_relaxation z
atom      58.79483801     15.99208375     -0.00000000 C
  constrain_relaxation z
atom      57.53613838     15.27063901      0.00000000 C
  constrain_relaxation z
atom      59.23104011      5.94123536     -0.00000000 C
  constrain_relaxation z
atom      57.97223507      6.66268859     -0.00000000 C
  constrain_relaxation z


==> anc/geometry.in.032_57.3D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    108.37989484      0.00000000      0.00000000
lattice_vector      0.00000000     18.62217958      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
atom      25.01265753     10.39560848      0.42436260 C
atom      25.80044428      9.25218429      0.10522466 C
atom      23.70159945     10.23247778      0.95972333 C
atom      27.11400642      9.41542497     -0.42343221 C
atom      25.53800001     11.70234013      0.21193240 C
atom      23.17761151      8.92562391      1.17553687 C
atom      27.90287756      8.27188320     -0.73975655 C
atom      26.06305906      6.80193758     -0.00064916 C
atom      24.75057730     12.84584391      0.53171794 C
atom      27.37747484     13.17252005     -0.52820710 C
atom      28.69158854     13.33570468     -1.05528598 C
atom      23.43981130      6.47532503      1.06776509 C
atom      25.53774951      5.49502877      0.21180341 C
atom      26.85142862     11.86565108     -0.31741580 C
atom      23.96365192      7.78214190      0.85208447 C
atom      25.27503287      7.94530317      0.31763817 C
atom      27.64009703     10.72229152     -0.63422863 C
atom      26.32610077      4.35158728     -0.10585242 C
atom      29.21734396      8.43503654     -1.26652362 C
atom      22.91604998     11.37581165      1.28409399 C
atom      82.56524765      9.74202291      0.60277404 C
atom      26.58891830     14.31599609     -0.21109455 C
atom      23.44013828     12.68263893      1.06805345 C
atom      29.48036042     12.19221330     -1.37206608 C
atom      25.80073858      3.04477537      0.10642502 C
atom      83.35679385     10.88553620      0.91202968 C
atom      21.34871139     13.66274319      1.94077959 C
atom      24.48869751      2.88149033      0.63898708 C
atom      27.11476327     15.62279974     -0.42209551 C
atom      28.42906014      3.37148020     -0.94942800 C
atom      24.22620227      5.33182760      0.74526882 C
atom      23.70210832      4.02487822      0.96073070 C
atom      21.87059695      8.76256827      1.72028121 C
atom      21.60939001     11.21266436      1.83002574 C
atom      22.65480994     13.82595996      1.39340741 C
atom      27.64007868      4.51480812     -0.63364797 C
atom      21.08742345      9.90602950      2.05088154 C
atom      27.37693279      6.96516800     -0.52881573 C
atom      20.82668317     12.35600379      2.16175630 C
atom      30.53187306      2.39145054     -1.79381644 C
atom      83.09321848      8.43518172      0.80825014 C
atom      22.65582788      1.41117987      1.39443019 C
atom      25.27580217     14.15269752      0.31894290 C
atom      22.13227333      6.31216776      1.61139741 C
atom      84.41057369      8.27182469      1.32763227 C
atom      21.87184215      2.55469037      1.72239850 C
atom      30.79393155     18.56335513     -1.90039036 C
atom      30.00607375      1.08460146     -1.58230033 C
atom      20.56693983     14.80601585      2.27392590 C
atom      26.58916348      1.90129846     -0.21093809 C
atom      85.19915658      9.41517593      1.64390915 C
atom      22.39410036      3.86159338      1.50297443 C
atom      20.04860504      1.08422144      2.50065376 C
atom      28.16605398      5.82168930     -0.84472447 C
atom      30.79375363     12.35544589     -1.90134347 C
atom      28.95485349     17.09303904     -1.16018618 C
atom      27.90307780      2.06458039     -0.73844695 C
atom      28.42890571     15.78606577     -0.94941436 C
atom      28.69203670      0.92116881     -1.05457162 C
atom      28.16608522     18.23653746     -0.84371510 C
atom      31.58135704     11.21185235     -2.22026801 C
atom      26.32625597     16.76624207     -0.10482269 C
atom      84.93708651      6.96492238      1.53733562 C
atom      26.85199873     18.07319173     -0.31627811 C
atom      21.34881661      7.45557755      1.94091838 C
atom      28.95446945     10.88538729     -1.16118912 C
atom      22.13300767      0.10414686      1.61284043 C
atom      30.00631966      7.29182697     -1.58287064 C
atom      31.31976476      7.45493914     -2.11232561 C
atom      20.56881539      2.39132531      2.27645189 C
atom      21.08887644     16.11282790      2.05244688 C
atom      24.48858043     15.29598377      0.63930130 C
atom      87.29447411     10.39525915      2.50598337 C
atom      22.39387615     16.27616993      1.50312758 C
atom      23.17857530     15.13267874      1.17691550 C
atom      29.74333302      3.53480157     -1.47650317 C
atom      29.48038249      5.98499046     -1.37144746 C
atom      31.31879608     13.66242796     -2.11424501 C
atom      30.26911959      4.84149078     -1.68794904 C
atom      29.21752718     14.64268001     -1.26610291 C
atom      32.36955928      3.86157837     -2.53875624 C
atom      33.67939121      4.02492725     -3.07709887 C
atom      22.91735598     17.58306368      1.28575118 C
atom      31.84482105      8.76159356     -2.32580701 C
atom      32.10564220      0.10466748     -2.43362851 C
atom      84.67320850     10.72223030      1.43323260 C
atom      23.96435679      1.57452697      0.85380730 C
atom      82.30130881      7.29178595      0.49978947 C
atom      19.52577962     12.19296243      2.72122014 C
atom      29.74325682      9.74183440     -1.47775479 C
atom      31.05654453      9.90487800     -2.00701593 C
atom      80.98029317      7.45511513     -0.00979097 C
atom      30.53094101     14.80593262     -1.79507125 C
atom      32.89136147     17.58332477     -2.75719189 C
atom      89.37521400     11.37517202      3.40094784 C
atom      30.26836441     17.25637392     -1.68854043 C
atom      31.58227519      5.00470322     -2.21817763 C
atom      18.74701560     13.33623854      3.06190757 C
atom      16.94283111     18.07193320      3.88068776 C
atom      80.18678853      6.31160001     -0.31406902 C
atom      35.76822168      3.04512234     -3.95575120 C
atom      21.61036153      5.00518483      1.83170327 C
atom      80.45116745      8.76207091     -0.21268424 C
atom      33.15270168     15.13283842     -2.86616804 C
atom      18.75188259      0.92060373      3.06865261 C
atom      18.23318000     18.23577930      3.29767464 C
atom      86.51029185      9.25173606      2.17867971 C
atom      32.62932656     13.82565784     -2.64985571 C
atom      34.20342163      5.33142211     -3.29355243 C
atom      19.26696649      8.43613330      2.83599345 C
atom      19.78588268      9.74307335      2.60916913 C
atom      81.24452623      9.90535725      0.09218704 C
atom      86.77129713     11.70225168      2.28807969 C
atom      20.04705076      7.29248678      2.49805975 C
atom      86.24931533      6.80160349      2.06931658 C
atom      19.00914140     17.09255645      2.95189025 C
atom      84.14772605      5.82151998      1.22247177 C
atom      32.10743072      6.31142339     -2.43156720 C
atom      20.30773400     17.25614413      2.38724762 C
atom      20.82901691     18.56286857      2.16453328 C
atom      16.17322384      0.59321986      4.23977581 C
atom      20.30828165      4.84199660      2.38753544 C
atom      87.55508906     12.84572967      2.61633514 C
atom      87.03419153      7.94494944      2.39488029 C
atom      82.82962142      5.98485396      0.70493472 C
atom      36.29150720      4.35164883     -4.17553636 C
atom      19.26687093     14.64271112      2.83550096 C
atom      88.85632790     12.68225839      3.17404095 C
atom      33.67867328     10.23143011     -3.07924513 C
atom      33.15570587      8.92454611     -2.86177957 C
atom      32.36713128     16.27627649     -2.54215954 C
atom      31.05609049     16.11284161     -2.00737811 C
atom      33.41783824      6.47453137     -2.96819880 C
atom      34.46350142      2.88166464     -3.40510976 C
atom      35.50978631      5.49447035     -3.84117087 C
atom      17.45249677     13.17313795      3.63693264 C
atom      34.45892783     15.29624939     -3.41197680 C
atom      16.67837729     14.31591605      3.98881820 C
atom      31.84425538      2.55479478     -2.32527901 C
atom      32.63055079      1.41142774     -2.64752918 C
atom      19.52813238      5.98557927      2.72493784 C
atom      33.93921151      1.57496783     -3.18859043 C
atom      17.97212270      8.27329968      3.40884118 C
atom      17.97661259      2.06420691      3.41572562 C
atom      25.01363192     16.60287492      0.42595039 C
atom      19.00615959     10.88629836      2.94827390 C
atom      34.19843757     17.74690272     -3.30101902 C
atom      34.98053344     16.60332066     -3.63256618 C
atom      24.22670985     17.74641796      0.74665415 C
atom      37.59245421      4.51486433     -4.73638703 C
atom      33.94175494      7.78115434     -3.18538712 C
atom      17.45701502      6.96613676      3.64370392 C
atom      82.82903347     12.19252454      0.70579252 C
atom      90.66758372     11.21130164      3.97867385 C
atom      84.67453436      4.51482353      1.43156484 C
atom      16.42513026     16.76545316      4.11346037 C
atom      78.33553402      7.78189318     -1.02352059 C
atom      81.77311306      2.39117341      0.29554406 C
atom      79.12891349      8.92551901     -0.71928714 C
atom      88.08005465      5.33145580      2.83187231 C
atom      36.80192424     18.07429929     -4.41567858 C
atom      16.68857860      1.90034300      4.00317356 C
atom      35.24845175      7.94394255     -3.73159220 C
atom      36.03228501      6.80076496     -4.06228004 C
atom      79.92207440      3.86136418     -0.41516015 C
atom      17.19658393     15.62243217      3.75724763 C
atom      18.48926268     15.78591718      3.17907066 C
atom      87.03321924     14.15295708      2.39658074 C
atom      34.98497884     10.39424138     -3.62536219 C
atom      85.46139274     11.86572517      1.75064362 C
atom      38.36909101      3.37226753     -5.08325230 C
atom      84.93616198     13.17268608      1.53877076 C
atom      15.91915448      3.04407457      4.36194549 C
atom      37.33415385      6.96332170     -4.62039549 C
atom      91.18429094      9.90416925      4.21227612 C
atom      34.72178140      0.43175806     -3.51909230 C
atom      86.51266214      3.04486096      2.17576817 C
atom      88.60213293      4.02500626      3.05334007 C
atom      82.56573380      3.53464865      0.60219347 C
atom      36.02442493      0.59561462     -4.07407000 C
atom      80.71585374      5.00482145     -0.11122475 C
atom      82.03734396      4.84154976      0.39749691 C
atom      87.81988474      2.88180740      2.72032375 C
atom      83.88439632      3.37148788      1.11812017 C
atom      19.78882997      3.53484962      2.61340087 C
atom      18.49329188      3.37137556      3.18420451 C
atom      85.72435517     14.31622365      1.85701616 C
atom      88.59692981     10.23161436      3.06058603 C
atom      38.09631467     18.23860927     -4.98845749 C
atom      83.62030463     13.33591684      1.01568912 C
atom      37.85291125      8.26987870     -4.84805412 C
atom      88.86071770      6.47469752      3.16801392 C
atom      32.89209243     11.37489097     -2.75608535 C
atom      33.41499144     12.68184225     -2.97334050 C
atom      80.45127796      2.55444337     -0.21241734 C
atom      81.50871285     12.35582409      0.19415725 C
atom      15.90752612      9.25446868      4.34437887 C
atom      18.23313866      5.82244176      3.29730293 C
atom      87.81697392     15.29660709      2.72516462 C
atom      80.71548745     11.21231739     -0.11088309 C
atom      14.37729834     17.74430030      5.08260328 C
atom      37.58683706     10.72005180     -4.74389921 C
atom      34.72119461     12.84501414     -3.51976761 C
atom      89.11750987     15.13344179      3.28477307 C
atom      35.50483849     11.70138750     -3.84914693 C
atom      90.15798436      6.31120310      3.73596198 C
atom      36.28116462     16.76711700     -4.19154297 C
atom      84.41144857      2.06465633      1.32675557 C
atom      16.17009093      6.80328788      4.23370426 C
atom      16.93510489     11.86680764      3.86967598 C
atom      24.75127010      0.43106212      0.53261336 C
atom      26.06362468      0.59437305      0.00097995 C
atom      15.39714594      7.94744396      4.58799437 C
atom      90.93170165      7.45421478      4.08725353 C
atom      36.80498898     11.86411248     -4.40915692 C
atom      79.39339134     11.37565592     -0.61752924 C
atom      90.41246175      8.76071094      3.85794685 C
atom      39.14977199      8.43173327     -5.41807046 C
atom      38.61811289      0.92324230     -5.21404682 C
atom      38.11451984      5.82061390     -4.96001793 C
atom      92.46740740      9.73985080      4.80980489 C
atom      90.67788745      5.00470915      3.96396261 C
atom      37.32051157     13.17154745     -4.64081814 C
atom      38.88109917     10.88221285     -5.31707759 C
atom      92.71931278     12.19104415      4.93539978 C
atom      17.71113260     10.72349197      3.52151857 C
atom      17.19552138      9.41685353      3.75545664 C
atom      86.77391308      5.49479645      2.28450853 C
atom      85.98800179      4.35160886      1.96114141 C
atom      15.66009558      5.49587387      4.47747574 C
atom      37.07059498      9.41303872     -4.51274380 C
atom      35.76904156      9.25059214     -3.95428783 C
atom      15.14065969     16.60154000      4.71064143 C
atom      89.11772047      8.92458808      3.28478533 C
atom      88.33870360      7.78137299      2.94587103 C
atom      92.21927506      7.29026854      4.67772662 C
atom      91.43907632     12.35510090      4.33273555 C
atom      39.66232878      9.73831402     -5.65552006 C
atom      15.64675242     11.70423381      4.45832353 C
atom      35.24154203     14.15234624     -3.74270436 C
atom      78.59973336     10.23233337     -0.92192579 C
atom      89.63486558     13.82613286      3.51441818 C
atom      78.33503869      1.57433959     -1.02256688 C
atom      38.86718028     17.09484935     -5.34259441 C
atom      38.35072485     15.78742474     -5.10953059 C
atom      14.62296500     15.29534697      4.94563238 C
atom      85.19940950     15.62318769      1.64378176 C
atom      83.09296554     14.64293430      0.80867747 C
atom      83.62097461      0.92130856      1.01460859 C
atom      39.66394229      3.53590936     -5.65863714 C
atom      39.39057337     12.19020106     -5.55906502 C
atom      14.89313040      0.42895003      4.84395314 C
atom      40.95310731      9.89968379     -6.23797639 C
atom      37.84581018      2.06604780     -4.86107918 C
atom      36.54748136      1.90210876     -4.29461003 C
atom      40.43256272      2.39379713     -6.02155145 C
atom      93.23054776     10.88363835      5.17991420 C
atom      78.59982012      4.02459297     -0.92151834 C
atom      85.72562943      1.90150662      1.85433198 C
atom      81.77309152     14.80612186      0.29605961 C
atom      80.97987553     13.66264170     -0.00923094 C
atom      82.30169487      1.08443904      0.49992524 C
atom      77.80619908      2.88113679     -1.22599856 C
atom      79.65764021     13.82595997     -0.51605674 C
atom      79.65743302      1.41113940     -0.51609979 C
atom      40.67580636     12.35282105     -6.14970937 C
atom      38.61271895     13.33466002     -5.21765786 C
atom      41.72137349      2.55833197     -6.61259132 C
atom      14.64176374      2.88002420      4.97079473 C
atom      91.18766729     16.11436966      4.20513625 C
atom      36.54105607     14.31575681     -4.30332420 C
atom      37.05873099     15.62338098     -4.53244369 C
atom      17.71766797      4.51519706      3.53135067 C
atom      16.43113228      4.35177567      4.12104933 C
atom      39.93080279      7.28885379     -5.76008349 C
atom      14.38290689      5.33265108      5.08680949 C
atom      39.41225406      5.98316071     -5.53014026 C
atom      81.24426687     16.11301021      0.09232355 C
atom      88.34162588      1.57505733      2.94194838 C
atom      13.34596428      8.92909468      5.55283793 C
atom      77.01451581      7.94519396     -1.53283191 C
atom      41.45573954     11.20762937     -6.48881335 C
atom      89.90148737      3.86191616      3.61737500 C
atom      76.22222859      6.80179755     -1.84071574 C
atom      39.12405014     14.64273180     -5.45801317 C
atom      13.10298380     17.57963867      5.70065222 C
atom      40.18825573      4.84146490     -5.88159710 C
atom      12.07150947      8.76775138      6.17018121 C
atom      92.73797782      5.98407005      4.91058750 C
atom      89.89658944     16.27716736      3.62439724 C
atom      76.74954192     11.70260722     -1.63479017 C
atom      85.98728084     16.76660526      1.96266748 C
atom      14.11792710      7.78517575      5.19403598 C
atom      42.25213471      3.86308954     -6.82871567 C
atom      41.48258801      5.00425995     -6.46150592 C
atom      90.92569985     13.66275139      4.09473160 C
atom      78.86448703      6.47493459     -0.82052244 C
atom      14.13142022      1.57269455      5.21732337 C
atom      81.50861995     18.56326206      0.19387414 C
atom      87.29577383     16.60357044      2.50395132 C
atom      86.25024922      0.59482719      2.06866544 C
atom      78.86409559     12.68257044     -0.82000538 C
atom      91.45142323     18.56534608      4.31410955 C
atom      91.69880421     14.80698530      4.44631958 C
atom      13.87768043      4.02456085      5.33956379 C
atom      42.00525875      6.30869263     -6.68728605 C
atom      85.46266938     18.07356397      1.74876881 C
atom      84.14803864     18.23663544      1.22280776 C
atom      11.31196103     16.10929228      6.56254307 C
atom      40.15159216     17.25961215     -5.93694349 C
atom      95.01401516      9.41169033      6.04960597 C
atom      89.37988094     17.58438053      3.39371418 C
atom      90.15942691      0.10565939      3.73386738 C
atom      92.98418911      8.43303620      5.04654500 C
atom      40.67105298     18.56674310     -6.16908725 C
atom      39.90792556      1.08791172     -5.79912764 C
atom      13.85178304     10.23566510      5.30155733 C
atom      15.13374190     10.39767595      4.69880115 C
atom      12.34619766      6.31459960      6.07447999 C
atom      13.61480799      6.47722373      5.44898682 C
atom      78.07090963      5.33157614     -1.12477634 C
atom      41.17754397     13.66139025     -6.40496196 C
atom      40.40603447     14.80673165     -6.05448056 C
atom      74.90313721     13.17278252     -2.35778185 C
atom      44.29996279      2.88608918     -7.80763048 C
atom      12.10963322      2.55227398      6.23141168 C
atom      80.18668065      0.10424348     -0.31347724 C
atom      43.30230102      6.47011664     -7.26534842 C
atom      10.78770417     14.80441848      6.79330933 C
atom      13.34307309     15.13175141      5.55362814 C
atom      12.58413854     16.27385491      5.93665965 C
atom      82.03730685     17.25635981      0.39790051 C
atom      13.59210521     12.68439095      5.41977320 C
atom      77.27821034     10.39572706     -1.43055437 C
atom      83.88414141     15.78639352      1.11917966 C
atom      83.35699043     17.09319333      0.91151785 C
atom      75.43078245     11.86599020     -2.15014508 C
atom      94.01967797      5.82044095      5.51474945 C
atom      94.26020324      8.26834018      5.66100319 C
atom      13.07992136     11.37867316      5.66342479 C
atom      87.55830838      0.43181986      2.61139113 C
atom      88.07965908     17.74717539      2.83318667 C
atom      15.39100347     14.15270731      4.58014377 C
atom      14.87485700     12.84694601      4.81686283 C
atom      43.54460019      4.02665876     -7.41536031 C
atom      11.57632345      7.45976891      6.43568359 C
atom      41.22512249      7.45005025     -6.33788165 C
atom      41.73664983      8.75653522     -6.57691472 C
atom      10.85539009      2.38714301      6.88393641 C
atom      94.50064730     10.71881418      5.80426364 C
atom      12.61224888      3.86060259      5.97041423 C
atom      94.53837000      4.51481597      5.75023228 C
atom      10.10565825      3.53358048      7.27246315 C
atom      12.86319320      1.40789520      5.84549224 C
atom      94.28411709      2.06741009      5.62212653 C
atom      91.96853515      4.84144881      4.54813862 C
atom      42.73786817     11.36920982     -7.08430424 C
atom      74.11590513      5.82174726     -2.67479692 C
atom      76.48623213      9.25220147     -1.73787151 C
atom      76.48552571      3.04432193     -1.73690724 C
atom      11.54698138     13.66329675      6.40511901 C
atom      12.82524837     13.82609686      5.79071055 C
atom      74.64127226      4.51450575     -2.46358390 C
atom      89.64178613      1.41221879      3.50365657 C
atom      77.54227019     12.84590420     -1.32787651 C
atom      74.64118417     10.72257244     -2.46365948 C
atom      91.96323088     17.25826562      4.55469082 C
atom      41.94981343      0.11008099     -6.77601553 C
atom      93.77087983      3.37312874      5.38050485 C
atom      43.02833566      8.91692060     -7.15933500 C
atom      74.90486494      6.96527252     -2.35961692 C
atom      79.39277691     17.58298437     -0.61716761 C
atom      76.75002981      5.49491225     -1.63491664 C
atom      75.95799315      4.35132746     -1.94328221 C
atom      79.12824863     15.13283544     -0.71853777 C
atom      79.92209346     16.27624412     -0.41470637 C
atom       8.86301781      3.36915898      7.94161760 C
atom      78.07038681     17.74617592     -1.12386084 C
atom      92.22681706      1.08645771      4.66455914 C
atom      43.75705307      1.58250409     -7.60736811 C
atom      42.47744429      1.41652482     -6.99761201 C
atom       9.51226933     14.64097017      7.41597890 C
atom      95.25518857     11.86323314      6.18807237 C
atom      11.85126945      5.00602888      6.34292006 C
atom      10.59533035      4.84247358      6.99034901 C
atom      77.54154479      0.43086702     -1.32733144 C
atom      93.48486642     13.33554188      5.30109240 C
atom      94.77931824      6.96253903      5.89636937 C
atom      96.05218950      6.79795410      6.52088365 C
atom      77.27720923     16.60288643     -1.42922182 C
atom      93.51118703      0.92456872      5.26209115 C
atom      72.54145807      3.53391015     -3.31461013 C
atom      44.07991405      5.33060778     -7.62596173 C
atom      94.75215462     13.17158693      5.92808247 C
atom      40.91552862     16.11511782     -6.30162751 C
atom      90.42042756      2.55550090      3.84610124 C
atom      45.38191443      5.49202964     -8.19916431 C
atom      96.27627364      9.24615700      6.69015483 C
atom       9.82965741      5.98851872      7.35179513 C
atom      10.31183074      7.29816666      7.06769405 C
atom      75.69377748      1.90085875     -2.04568511 C
atom      91.71237070      2.39295542      4.42691447 C
atom      92.48587924      3.53564684      4.78215547 C
atom      93.24533796     17.09597306      5.15476424 C
atom      75.16809905      9.41573685     -2.25502938 C
atom      74.37853877      8.27231069     -2.56953884 C
atom      94.01804633     18.24014538      5.51128959 C
atom      11.29730253      9.91094138      6.52968738 C
atom      76.22118660      0.59387212     -1.83895308 C
atom      97.01706160     10.39045197      7.09787484 C
atom      73.32756887     10.88616645     -2.99258543 C
atom      95.56379084      1.90606024      6.23174936 C
atom      72.80478109      5.98516164     -3.20886181 C
atom      11.80145493     11.21740339      6.27547058 C
atom      72.54195031      9.74301337     -3.31612513 C
atom       8.76792380     15.78150416      7.82910225 C
atom      77.80621831     15.29605267     -1.22566951 C
atom      77.01342907     14.15259865     -1.53174440 C
atom      75.95702950     16.76598681     -1.94173675 C
atom      73.06648830      8.43592776     -3.10121147 C
atom      44.49571576      0.43930153     -8.01932975 C
atom      43.96752408     17.75402439     -7.79467148 C
atom      45.59217066      3.05036625     -8.40033397 C
atom      43.22819576     12.67885615     -7.35363209 C
atom      47.61413461      2.07461630     -9.42545085 C
atom       8.36996975      2.06033619      8.22621973 C
atom       6.77424486     16.75713012      8.90825448 C
atom      96.57666163      5.49307194      6.75128868 C
atom      95.81749754      4.35194648      6.36290271 C
atom      96.33413175      3.04745160      6.60203185 C
atom      45.61571724      9.24633993     -8.31083591 C
atom      45.96252604     16.77162043     -8.84089538 C
atom      42.45178233     13.82488173     -7.01549633 C
atom       8.10360155      4.51713129      8.30511221 C
atom       8.57519460      5.82551263      7.99761105 C
atom      48.21725245      3.36889324     -9.54291438 C
atom      96.79745738      7.93977058      6.92651238 C
atom      42.70163515     17.58788355     -7.16285670 C
atom      73.58818973     13.33605173     -2.88373608 C
atom      75.69377244     14.31587907     -2.04558712 C
atom      10.02310425      9.75046560      7.14920548 C
atom      72.28178233      7.29230338     -3.42606149 C
atom      45.11746882      7.93565761     -8.06987363 C
atom      43.81852807      7.77531480     -7.49723646 C
atom      42.18789196     16.28025373     -6.91805538 C
atom      42.94911688     15.13377732     -7.28357641 C
atom      44.81356347     10.38653009     -7.99598154 C
atom      43.52552112     10.22485689     -7.41261245 C
atom       7.49301029     15.61716662      8.45794791 C
atom      10.34832564      1.07955103      7.14236821 C
atom      75.16586688     15.62257196     -2.25253382 C
atom      95.51432177     14.31691435      6.29835703 C
atom      45.29394879     11.69652132     -8.26877792 C
atom       5.39323873      0.42045439      9.86137243 C
atom      96.06866066      0.59961440      6.48458180 C
atom      44.71106263     16.60688336     -8.18728038 C
atom      74.37721819      2.06387582     -2.56710378 C
atom      73.85218409      3.37081373     -2.77914326 C
atom      48.30561480      0.92898733     -9.90304392 C
atom      72.01966333      4.84126050     -3.53362316 C
atom       7.96127518     10.73178977      8.11913156 C
atom      45.76314275      0.60634213     -8.64983641 C
atom      46.32323293      1.91025553     -8.82963667 C
atom      95.01937085     15.62549080      6.03015317 C
atom       6.62661047      0.58583791      9.17200648 C
atom      71.23587673      9.90686524     -3.86314487 C
atom       4.82075379     17.73794217     10.03450385 C
atom      96.51036769     11.69803470      6.83870015 C
atom      72.27746369      1.08313829     -3.41955126 C
atom      95.29408351     18.07873945      6.12549054 C
atom      46.15211035      4.35166698     -8.57873531 C
atom      47.73072392      8.27256771     -9.17506357 C
atom      46.91726013      9.41237795     -8.86537293 C
atom       8.98371977     13.33694601      7.64224446 C
atom       5.49964457     16.59261861      9.53808199 C
atom      97.26054067     12.84444024      7.22633519 C
atom      70.97780255      7.45615360     -3.97711970 C
atom      72.80157543     12.19279990     -3.20555900 C
atom       9.53412049      8.44257639      7.41834538 C
atom      98.38032033      4.02565564      7.60134002 C
atom       7.17509143     11.87173684      8.48046834 C
atom       6.85785662      4.35462463      8.96405332 C
atom       7.13748368      1.89552192      8.91536148 C
atom      97.34319200      0.43921016      7.10357627 C
atom      48.43671075     17.08805640    -10.16184212 C
atom       4.69760180      1.57858952     10.30079007 C
atom      11.03092704     12.35878263      6.64533107 C
atom      95.78991608     16.77072868      6.38974486 C
atom      71.75577612      2.39030053     -3.63928113 C
atom      47.72986781     18.24646367     -9.74205545 C
atom      46.47905244     18.08129663     -9.08544550 C
atom      44.50154263     12.84180950     -7.96138007 C
atom      47.46571973      4.51032271     -9.13367983 C
atom      73.58792765      0.92032947     -2.88333908 C
atom       7.32955609     18.06106473      8.71461380 C
atom      73.85021552     15.78565961     -2.77631613 C
atom      45.91278438      6.79566548     -8.41083914 C
atom      47.22653348      6.95630033     -8.96446205 C
atom       9.24281606     10.89217593      7.50890211 C
atom       9.75130805     12.19747249      7.26078080 C
atom      12.35009508      0.10077293      6.09127466 C
atom      11.08851237     18.55747184      6.73327253 C
atom      97.85167359      5.32963446      7.37493441 C
atom       8.57867568     18.22813564      8.04834983 C
atom       9.10100195      0.91335015      7.81027807 C
atom       9.30498250     17.08507632      7.61427323 C
atom      10.56695451     17.25108820      6.96879315 C
atom      71.49364235     12.35639172     -3.74832667 C
atom      49.56213805      3.51610304    -10.04756412 C
atom      75.42948197     18.07268259     -2.14855967 C
atom      93.74904479     15.78800595      5.40829371 C
atom      92.97905662     14.64367565      5.04934271 C
atom      46.58022168     11.86207373     -8.84250250 C
atom       7.47124718      9.42122914      8.37670457 C
atom      48.02776941      5.81371995     -9.30784745 C
atom       6.06474349      5.49908481      9.25750744 C
atom      74.11314891     18.23565526     -2.67102320 C
atom      73.32445529     17.09237177     -2.98842967 C
atom      71.49171229     18.56174556     -3.74476714 C
atom      72.01398715     17.25517849     -3.52565390 C
atom      73.06232532     14.64253646     -3.09577179 C
atom      47.39875795     10.72711705     -9.11366109 C
atom      47.96764276     15.77601428     -9.84634178 C
atom      46.71762606     15.61879859     -9.20002026 C
atom      48.78406834     14.62720234    -10.07194703 C
atom      49.04547318      8.44754031     -9.69725967 C
atom       6.39367859      3.04835639      9.29750396 C
atom      46.24580359     14.31265313     -8.87769439 C
atom       5.16083044      2.89080804      9.97646555 C
atom      47.04773083     13.16852998     -9.14780713 C
atom      48.34113240     13.33540149     -9.70105095 C
atom      71.22875058     16.11199920     -3.85307319 C
atom       5.64076188     14.15687031      9.24172973 C
atom      70.71696989      5.00464551     -4.08671771 C
atom      70.71266070     11.21342524     -4.08299605 C
atom     100.58648953      7.44586336      8.87312088 C
atom      50.19214158      4.81384319    -10.14178466 C
atom      71.75247865     14.80566622     -3.63503486 C
atom      97.61365328      2.88616820      7.21790748 C
atom      50.08153631     14.78203946    -10.61253167 C
atom       8.26423006      8.28093629      8.04005643 C
atom      44.21098147     15.29804681     -7.91556388 C
atom      44.98152438     14.15014883     -8.25520108 C
atom       4.89980156     15.29820869      9.66971818 C
atom      99.86893459      6.30586859      8.42097914 C
atom       7.69866395     13.17539495      8.25206757 C
atom       6.93876228     14.31570877      8.65179411 C
atom      97.83247791     17.75346280      7.37200388 C
atom      96.77110626     14.15334171      6.94396940 C
atom      70.19856308      6.31233940     -4.31373433 C
atom     101.85879338      7.28138257      9.50764083 C
atom      70.45650758      8.76334119     -4.20013578 C
atom      98.05937700      7.77375352      7.57210132 C
atom      98.59544058      6.47013720      7.78909617 C
atom      69.92495178     16.27455784     -4.40687366 C
atom      97.05500118     16.60907237      7.02061209 C
atom      68.90512173      6.47642435     -4.88754065 C
atom      70.45275690      2.55310175     -4.19275979 C
atom      69.93611683      3.86059203     -4.42157876 C
atom      49.53637972      9.78026681     -9.88563850 C
atom      68.13122753      5.33184151     -5.23524750 C
atom      49.36311229      5.97125097     -9.82314475 C
atom       3.93296515      6.44965828     10.05020961 C
atom      49.19955562     12.21826777     -9.88677268 C
atom      48.71265682     10.90848399     -9.62243273 C
atom       3.46746830      1.42633377     10.97699492 C
atom     100.42276320      5.00446535      8.61637729 C
atom       3.56764888     15.15067821     10.20607859 C
atom       5.08434327     12.85340985      9.43199216 C
atom      68.38894679      7.78385568     -5.12140727 C
atom       5.87734644     11.71103800      9.07024086 C
atom      69.14422040     15.13189942     -4.74584721 C
atom      98.12257897      1.58090517      7.46532071 C
atom      68.64269313      4.02371935     -4.99563148 C
atom       4.78616297      5.33217446      9.84386662 C
atom      97.53701820     15.29940595      7.30489497 C
atom      49.68074422     17.24008789    -10.81106030 C
atom      98.50245668     12.68008390      7.89664304 C
atom       7.79260833      6.97099215      8.32832826 C
atom      70.96926232     13.66288477     -3.96595283 C
atom      70.18788960      0.10194913     -4.29797647 C
atom      50.54947731     12.41773507    -10.30645490 C
atom      51.03564957     13.71321337    -10.62535623 C
atom     102.53580468      8.42679350     10.00641483 C
atom       6.52373722      6.80558862      8.93935874 C
atom      69.67055511      1.40895298     -4.52642449 C
atom     101.71883831      4.84565758      9.21079990 C
atom      98.26371985     10.22427984      7.76688589 C
atom      69.16073002      8.92766152     -4.76976125 C
atom       4.41293429      7.75953659      9.77477924 C
atom       2.59216140      6.25012131     10.49641347 C
atom       5.38041298     10.39496474      9.29757035 C
atom       3.59487071      8.88752652     10.05611580 C
atom      66.84979993      5.49584575     -5.83266365 C
atom      67.10499728      7.94873078     -5.71644405 C
atom      66.34134159      6.80424120     -6.08156919 C
atom       5.71297529      7.94073692      9.23214184 C
atom       6.18633211      9.25532315      8.96846473 C
atom       4.35113541      4.04003863     10.22336652 C
atom     103.59451763      3.38452195      9.95660899 C
atom       2.70298939      2.60243873     11.24675897 C
atom      69.66661814     13.82615426     -4.52296685 C
atom      67.32766142     16.60009584     -5.54589124 C
atom      69.41279002     11.37740742     -4.64591391 C
atom      50.86276683      9.99038286    -10.34370246 C
atom      99.66424482      3.86419910      8.21379732 C
atom     102.45804568      5.98698663      9.64198638 C
atom      99.57240786     16.28186825      8.28497802 C
atom      99.10126640     17.59183334      7.99602676 C
atom       3.76227959     12.69562664      9.98004084 C
atom     100.18772102      2.56055511      8.44272527 C
atom      69.40517705     17.58104270     -4.63263365 C
atom      68.10783160     17.74294437     -5.20178882 C
atom      51.41368744     11.31614423    -10.47346723 C
atom       2.11174681      4.95410496     10.82086460 C
atom       3.06490375      3.88489169     10.79015237 C
atom     103.78788292      5.83953616     10.18434570 C
atom      98.78512535      8.91686911      8.00687196 C
atom     100.03229899      8.74982101      8.67665418 C
atom     101.96448812      9.73152381      9.82997039 C
atom      64.56103541      8.27703625     -6.95395367 C
atom      51.60606345      0.03343558    -11.37774274 C
atom     102.27479229      3.54224092      9.40271132 C
atom      99.26130913     13.82802315      8.26118501 C
atom      98.79065467     15.13639930      7.95226584 C
atom      65.07210666      6.96938446     -6.70395453 C
atom       2.27839123      8.67743118     10.54144790 C
atom     104.41500815      4.54170700     10.29570800 C
atom     104.08421939      2.05666459     10.16175881 C
atom     100.73405587      9.89684255      9.13552412 C
atom      49.85904572      7.29943166    -10.01145987 C
atom      68.63952489     10.23458620     -4.99636170 C
atom      66.07971344      4.35038011     -6.18594618 C
atom      98.99434990     11.37131565      8.18326978 C
atom      63.30096615      8.44320467     -7.59681447 C
atom       4.07962709     10.22008172      9.85352849 C
atom      68.88934927     12.68357601     -4.86828646 C
atom      67.59477101      0.42733123     -5.43813661 C
atom      99.40300326      1.42060873      8.07809627 C
atom      65.31112693      9.42149603     -6.56451078 C
atom      67.86531072      2.87914192     -5.33789709 C
atom      68.37548072      1.57108209     -5.09778768 C
atom     101.48353792      2.39988139      9.03690361 C
atom       3.27184930     11.36777729     10.18344902 C
atom      50.25260528     18.54261179    -10.96693723 C
atom     105.38213311      1.86925303     10.71803853 C
atom     102.65831342     10.88973932     10.27188255 C
atom       2.89768707      0.12389012     11.14300595 C
atom       1.73101666      7.35153189     10.67964667 C
atom     100.50485597     13.66555748      8.92415680 C
atom     100.22465631     11.20650293      8.87607553 C
atom     100.96727549     12.35933695      9.26024773 C
atom      64.31319945      5.82285128     -7.07379453 C
atom      66.58096149      3.04174263     -5.93044530 C
atom      65.54038980     11.86983353     -6.40468750 C
atom       2.94006817     13.85282313     10.31461356 C
atom      66.30530839      0.58859395     -6.02364430 C
atom      64.78586395     10.72790679     -6.79196329 C
atom     101.64858340     17.25167190      9.19670725 C
atom     100.83923669     16.11647374      8.90023883 C
atom      63.51123786     10.89399193     -7.41199928 C
atom      64.80847860      4.51388216     -6.80253620 C
atom      67.35013714     10.39935362     -5.58221376 C
atom      66.58710285      9.25592159     -5.95194408 C
atom      65.52357058     18.06772961     -6.36733392 C
atom      66.03481404     16.76134506     -6.12742564 C
atom      66.82649222     11.70514338     -5.80783509 C
atom      99.89294884      0.10999148      8.33573135 C
atom      62.77637199      9.75062027     -7.82975990 C
atom     101.17592930     18.56628224      8.93180886 C
atom     101.98006060      1.08380375      9.26519154 C
atom      67.84648891     15.29444435     -5.31621711 C
atom     102.19707497     12.20188699      9.94453586 C
atom     103.88472343     10.73752460     10.95463260 C
atom      65.80286560      1.89663594     -6.27421991 C
atom      60.96235816     11.22149888     -8.67012121 C
atom      63.05725148      5.98719054     -7.71694009 C
atom      62.15694384     17.24682787     -7.89357438 C
atom     101.29691704     14.80998979      9.22035868 C
atom      67.59471734     12.84726818     -5.44430930 C
atom      67.07112743     14.15283176     -5.66923654 C
atom     102.57263163     14.64312459      9.81285938 C
atom      64.23592916     18.22821426     -6.95898085 C
atom     102.94600738     17.07052558      9.74562782 C
atom     103.42462434     15.76066247     10.02361015 C
atom     104.45336044      9.43505691     11.12416312 C
atom      65.77905007     14.31572791     -6.25440705 C
atom      65.01164076     13.17462252     -6.62608011 C
atom      62.97202049     12.19754536     -7.62193790 C
atom      62.56119633      7.29597797     -7.99561538 C
atom     103.27834142      0.90895895      9.82711741 C
atom     105.79685903      9.32215214     11.56780266 C
atom      63.72419889     13.33816445     -7.22404097 C
atom      61.51807272      9.91757210     -8.47795492 C
atom      61.68769794     12.36177485     -8.23187831 C
atom      63.44968371     17.08660683     -7.30646121 C
atom     103.76234262     18.19859157     10.03165628 C
atom      61.66041567     18.55755716     -8.13796153 C
atom      61.89564313     14.80330986     -8.02956173 C
atom      62.29056412      4.83940838     -8.06512522 C
atom     103.00556713     13.35108854     10.19508202 C
atom      63.73963247      0.91400928     -7.21357030 C
atom      62.45745213      1.07559087     -7.81000386 C
atom      65.25698943     15.62010723     -6.48223416 C
atom     104.64765669     11.91366974     11.22837087 C
atom      59.68230265     11.38582517     -9.28899665 C
atom      63.19074991     14.64201127     -7.44025814 C
atom      63.96461649     15.78140879     -7.07124465 C
atom      59.08224528     12.68016269     -9.42000632 C
atom      61.13093035     13.66300081     -8.42040751 C
atom      62.76722564      3.53097933     -7.76682401 C
atom      59.82653468     13.82157853     -8.99741245 C
atom      60.23879961      3.85785958     -8.99030218 C
atom      60.80837088      8.77016718     -8.92243342 C
atom     104.76279638     15.56117608     10.47759425 C
atom     104.28847187     13.19599279     10.76921904 C
atom     105.62272328     16.66266480     10.66577166 C
atom      61.36704647     16.10688055     -8.24753740 C
atom     105.24132424     14.26522791     10.80525180 C
atom      61.97929494      2.38575543     -8.08584606 C
atom      61.03566476      5.00188668     -8.70588477 C
atom      57.74777521     12.82723945     -9.95237433 C
atom      59.57064436      8.93522558     -9.60282760 C
atom      64.03476180      3.36795560     -7.14718777 C
atom      64.52376256      2.05819683     -6.87631065 C
atom      58.95684599      4.02468809     -9.56936142 C
atom      61.31940810      7.46063574     -8.66679415 C
atom      60.57000655      6.30788167     -9.03698956 C
atom      58.99955406     10.23995960     -9.77817051 C
atom      59.33334646      6.46497635     -9.70786106 C
atom      59.56026490     17.58373191     -9.03875769 C
atom      57.12003299     14.12498007    -10.06026690 C
atom      58.10326154      2.90736328     -9.77454011 C
atom      59.26740703     15.12490045     -9.18134174 C
atom      60.06188468     16.26744719     -8.82185051 C
atom      57.76791610      0.46917231     -9.78323710 C
atom      58.52200674      5.31628119     -9.95027212 C
atom      58.58497096      1.59755870     -9.50055188 C
atom      57.94211839     15.28229234     -9.72282631 C
atom      60.70152910      2.55131723     -8.67836576 C
atom      60.36713999      0.10142601     -8.71201525 C
atom      59.88871077      1.41626322     -8.96591632 C
atom      58.25567973     17.75862944     -9.58639741 C
atom      56.45233150      0.67919617    -10.27179346 C
atom      58.87229467      7.77669936    -10.03547322 C
atom      57.44958609     16.61050264     -9.91980969 C
atom      57.64422050      7.92861536    -10.71372580 C
atom      56.14985767     16.79800785    -10.47147838 C
atom      57.23828590      5.47096505    -10.52219653 C
atom      57.07696662      9.23114927    -10.88465833 C
atom      55.73426101      9.34419398    -11.32888876 C
atom      56.28530545      4.40200075    -10.55804220 C
atom      56.76371902      3.10671419    -10.22630406 C
atom     105.83775174      0.50353229     10.88903566 C
atom     105.07610201     17.98854456     10.52436462 C
atom      50.45050280     16.06398827    -11.06443803 C
atom      52.34899757      1.23182676    -11.14874943 C
atom      53.75829137      1.10521937    -11.05725132 C
atom      49.60118239      1.08303929    -10.47828389 C
atom      50.27385320      2.36315246    -10.48162896 C
atom       1.55165667      0.01099027     11.57905523 C
atom      51.17057989      7.48693056    -10.53396600 C
atom      53.57530907     10.41638606    -11.06201206 C
atom      54.98634443     10.54290572    -11.11828393 C
atom       1.46613959     16.20510093     11.00905351 C
atom     104.48721776      6.99244423     10.63794869 C
atom     103.81487414      8.27260486     10.61771861 C
atom      55.64610128     11.77262987    -10.76019592 C
atom      55.90431310      2.00487305    -10.41456148 C
atom      54.51506989      2.24927683    -10.72914297 C
atom       0.33869303      7.10674353     10.97675240 C
atom       1.97105930     11.18036752     10.73286392 C
atom      54.40886978     18.44201449    -11.14611400 C
atom      55.69292834     18.16375092    -10.63921576 C
atom      51.68090023      2.46149023    -10.80713736 C
atom       2.86619607     16.30359062     10.65622569 C
atom       3.53874272     17.58370464     10.63963383 C
atom      52.81043151     11.56056900    -10.75309261 C
atom      57.04523933     11.67429938    -10.40155344 C
atom      57.71705212     10.39395059    -10.38180793 C
atom     105.88543489      6.89397876     10.99821834 C
atom     107.95584699      8.25032708     11.29307631 C
atom     106.54503579      8.12359408     11.35577215 C
atom       0.80461614     17.43469399     11.36279687 C
atom      52.92703154      9.13088647    -11.16735954 C
atom      51.63100175      8.85267214    -10.69197800 C
atom     107.77411191     17.56145454     11.29191870 C
atom     107.01322736     16.41789379     10.97118827 C
atom       1.51459219      9.81462529     10.90156321 C
atom       0.22428969      9.53617565     11.39282196 C
atom      56.88096591      6.75242046    -10.98474919 C
atom     107.12520427      0.22508352     11.38780409 C
atom      52.44765993     13.94335121    -10.89088463 C
atom      53.42374438     12.87444745    -10.76849464 C
atom      55.05431424      8.16720632    -11.64846800 C
atom      51.75050335     16.19822663    -11.51750512 C
atom      55.29945474     15.64086627    -10.76467469 C
atom      52.02769323      6.32964838    -10.80579385 C
atom      51.58032457      4.95047281    -10.55267293 C
atom      55.59322461      6.88651539    -11.47111425 C
atom     106.47821647     10.49911391     11.88533852 C
atom     107.62476065     15.10377169     10.99364217 C
atom     106.64703833     14.03466732     11.09856091 C
atom      52.29388520     17.47881216    -11.68025880 C
atom       0.86846340      1.18790123     11.89268837 C
atom       1.11708625     12.33724342     11.01562461 C
atom     106.23450498      3.02610746     11.00589124 C
atom     108.10692945      5.79262429     10.99533910 C
atom       0.70424491      4.72352169     11.10570636 C
atom      54.88077489      4.63213594    -10.85967209 C
atom      55.74114621     14.26154787    -10.50251703 C
atom      54.90944147     13.02267010    -10.70560543 C
atom     107.86767925     10.64125852     11.76771822 C
atom     105.93757132     11.77949130     11.71055392 C
atom     106.62250886      5.64421274     10.94114724 C
atom     105.79232105      4.40485944     10.74084575 C
atom      53.68012448     17.33700069    -11.53492585 C
atom       1.56057218     13.71593935     10.75259196 C
atom       0.72941277     14.95534280     10.94803035 C
atom       1.41016354      2.46822855     11.72124114 C
atom     107.85960919      1.33010226     11.76700675 C
atom      52.41613880      3.71141744    -10.73500637 C
atom      53.90246073      3.56313934    -10.76086405 C
atom      53.66499765      8.02555140    -11.53782017 C
atom       0.37596173      3.42623856     11.52850728 C
atom     107.50404492      2.69473265     11.53108136 C
atom     108.22458744     12.00590387     11.53368373 C
atom     106.97286998     12.73746218     11.52367665 C
atom      54.03338838     15.97226247    -11.29702792 C
atom      52.78183811     15.24044255    -11.31019687 C
atom      54.55721662      5.92880869    -11.28895063 C
atom      53.30600401      6.66083318    -11.30783297 C


==> anc/geometry.in.032_587.2D <==
# 
# This is the geometry file that corresponds to the current relaxation step.
# If you do not want this file to be written, set the "write_restart_geometry" flag to .false.
# 
lattice_vector    117.46817506     -0.00000000     -0.00000000
lattice_vector     -0.00000000     18.65807534      0.00000000
lattice_vector      0.00000000      0.00000000    200.00000000
  constrain_relaxation .true.
atom      26.47719701      9.29291075      0.00000000 C
  constrain_relaxation z
atom      26.66126235      6.83107330      0.00000000 C
  constrain_relaxation z
atom      25.64991112     10.43395516     -0.00000000 C
  constrain_relaxation z
atom      23.40123208     11.44533779     -0.00000000 C
  constrain_relaxation z
atom      21.97943686     11.28435232     -0.00000000 C
  constrain_relaxation z
atom      25.87037564      8.00117433      0.00000000 C
  constrain_relaxation z
atom      26.10702498      5.54446112      0.00000000 C
  constrain_relaxation z
atom      24.22746505     10.29041776     -0.00000000 C
  constrain_relaxation z
atom      25.06353265      2.93598096      0.00000000 C
  constrain_relaxation z
atom      26.47654720      3.11653136      0.00000000 C
  constrain_relaxation z
atom      26.99108535      4.44647061      0.00000000 C
  constrain_relaxation z
atom      21.39401446      9.97829804     -0.00000000 C
  constrain_relaxation z
atom      27.34783987      1.97889917      0.00000000 C
  constrain_relaxation z
atom      24.00104813     12.74983461     -0.00000000 C
  constrain_relaxation z
atom      26.26803305     11.71886316     -0.00000000 C
  constrain_relaxation z
atom      25.42711108     12.90337436     -0.00000000 C
  constrain_relaxation z
atom      26.79157798      0.66860762      0.00000000 C
  constrain_relaxation z
atom      23.63666686      8.99102044      0.00000000 C
  constrain_relaxation z
atom      24.46299102      7.84150698      0.00000000 C
  constrain_relaxation z
atom      19.97786700      9.81173825     -0.00000000 C
  constrain_relaxation z
atom      24.18681693      4.06585657      0.00000000 C
  constrain_relaxation z
atom      21.13536473     12.43049663     -0.00000000 C
  constrain_relaxation z
atom      24.51340998      1.62066939      0.00000000 C
  constrain_relaxation z
atom      22.48769358      6.36775709      0.00000000 C
  constrain_relaxation z
atom      25.37708468      0.48587793      0.00000000 C
  constrain_relaxation z
atom      19.71485874     12.26550681     -0.00000000 C
  constrain_relaxation z
atom      22.84894485     16.35074125     -0.00000000 C
  constrain_relaxation z
atom      22.23325452      2.59097128      0.00000000 C
  constrain_relaxation z
atom      22.78091982      3.90233876      0.00000000 C
  constrain_relaxation z
atom      23.09806140      1.45221516      0.00000000 C
  constrain_relaxation z
atom      22.22465205      8.82754009      0.00000000 C
  constrain_relaxation z
atom      20.82156536      2.42962912      0.00000000 C
  constrain_relaxation z
atom      21.93452748      5.05266461      0.00000000 C
  constrain_relaxation z
atom      22.55136448      0.13854171      0.00000000 C
  constrain_relaxation z
atom      19.13667806     10.95836415     -0.00000000 C
  constrain_relaxation z
atom      21.13046119     18.63431194     -0.00000000 C
  constrain_relaxation z
atom      19.96956837      3.57704677      0.00000000 C
  constrain_relaxation z
atom      23.41953599     17.65625398     -0.00000000 C
  constrain_relaxation z
atom      18.86430910     13.40865199     -0.00000000 C
  constrain_relaxation z
atom      20.24306358      7.35213517      0.00000000 C
  constrain_relaxation z
atom      21.65247176      7.51850737      0.00000000 C
  constrain_relaxation z
atom      21.42678083     16.18605055     -0.00000000 C
  constrain_relaxation z
atom      20.52566297      4.88948002      0.00000000 C
  constrain_relaxation z
atom      27.67854445     18.22655560     -0.00000000 C
  constrain_relaxation z
atom      23.89126478      6.53315735      0.00000000 C
  constrain_relaxation z
atom      24.71636824      5.37821278      0.00000000 C
  constrain_relaxation z
atom      25.98067646     14.23760923     -0.00000000 C
  constrain_relaxation z
atom      16.87224612     11.93640404     -0.00000000 C
  constrain_relaxation z
atom      24.84711029     17.82295120     -0.00000000 C
  constrain_relaxation z
atom      23.71068496     15.21266986     -0.00000000 C
  constrain_relaxation z
atom      20.26895845      1.11814637      0.00000000 C
  constrain_relaxation z
atom      21.71903887     13.73594330     -0.00000000 C
  constrain_relaxation z
atom      23.14385520     13.89966743     -0.00000000 C
  constrain_relaxation z
atom      17.44495581     13.24394791     -0.00000000 C
  constrain_relaxation z
atom      20.56741377     17.32691171     -0.00000000 C
  constrain_relaxation z
atom      19.43805496     14.71451205     -0.00000000 C
  constrain_relaxation z
atom      20.86055648     14.87789798     -0.00000000 C
  constrain_relaxation z
atom      19.14762829     17.16479766     -0.00000000 C
  constrain_relaxation z
atom      25.13306647     15.38447506     -0.00000000 C
  constrain_relaxation z
atom      17.16249910     15.69421643     -0.00000000 C
  constrain_relaxation z
atom      18.58238597     15.85673036     -0.00000000 C
  constrain_relaxation z
atom      17.71920751     10.79166388     -0.00000000 C
  constrain_relaxation z
atom      18.29095270     18.30738184     -0.00000000 C
  constrain_relaxation z
atom      16.59344572     14.38718326     -0.00000000 C
  constrain_relaxation z
atom      19.68113841      6.03946577      0.00000000 C
  constrain_relaxation z
atom      14.89093108     16.67553295     -0.00000000 C
  constrain_relaxation z
atom      25.73286243     16.68732578     -0.00000000 C
  constrain_relaxation z
atom      16.30879146     16.83779439     -0.00000000 C
  constrain_relaxation z
atom      15.45494980     11.77096960     -0.00000000 C
  constrain_relaxation z
atom      14.60573915     12.91551790     -0.00000000 C
  constrain_relaxation z
atom      16.29476483      4.40014896      0.00000000 C
  constrain_relaxation z
atom      17.70827159      4.56314947      0.00000000 C
  constrain_relaxation z
atom      15.17490825     14.22328738     -0.00000000 C
  constrain_relaxation z
atom      16.87330591     18.14603253     -0.00000000 C
  constrain_relaxation z
atom      14.60406562      0.47112428      0.00000000 C
  constrain_relaxation z
atom      18.85240471      0.95783588      0.00000000 C
  constrain_relaxation z
atom      13.75324836      1.61710257      0.00000000 C
  constrain_relaxation z
atom      19.40473725      8.50204413      0.00000000 C
  constrain_relaxation z
atom      18.26973719      5.87510071      0.00000000 C
  constrain_relaxation z
atom      12.33895166     13.89578573     -0.00000000 C
  constrain_relaxation z
atom      18.55705495      3.41515309      0.00000000 C
  constrain_relaxation z
atom      14.03924215     17.82033630     -0.00000000 C
  constrain_relaxation z
atom      16.02055114      0.63290300      0.00000000 C
  constrain_relaxation z
atom      13.18871926     12.75101015     -0.00000000 C
  constrain_relaxation z
atom      17.99859535      2.10393738      0.00000000 C
  constrain_relaxation z
atom      10.92207001     13.73178978     -0.00000000 C
  constrain_relaxation z
atom      14.88549275     10.46222302     -0.00000000 C
  constrain_relaxation z
atom      12.62224317     17.65771768     -0.00000000 C
  constrain_relaxation z
atom      17.14782822      9.48263751     -0.00000000 C
  constrain_relaxation z
atom      15.73232977      9.31639983      0.00000000 C
  constrain_relaxation z
atom      15.44692710      5.54795242      0.00000000 C
  constrain_relaxation z
atom      12.62063493     11.44214615     -0.00000000 C
  constrain_relaxation z
atom      12.05596096     16.34909574     -0.00000000 C
  constrain_relaxation z
atom      16.01131606      6.85889375      0.00000000 C
  constrain_relaxation z
atom      10.35502693     12.42298755     -0.00000000 C
  constrain_relaxation z
atom      15.16499906      8.00615802      0.00000000 C
  constrain_relaxation z
atom      12.33720424      1.45450309      0.00000000 C
  constrain_relaxation z
atom      11.20425975     11.27761365     -0.00000000 C
  constrain_relaxation z
atom      17.42516110      7.02411788      0.00000000 C
  constrain_relaxation z
atom      17.99126277      8.33530884      0.00000000 C
  constrain_relaxation z
atom      11.77181807      0.14510707      0.00000000 C
  constrain_relaxation z
atom      13.46914816     10.29682119     -0.00000000 C
  constrain_relaxation z
atom      16.58333990      1.94262800      0.00000000 C
  constrain_relaxation z
atom      11.48730403      2.60061104      0.00000000 C
  constrain_relaxation z
atom      13.74983962      7.84106828      0.00000000 C
  constrain_relaxation z
atom      10.07241293     14.87696681     -0.00000000 C
  constrain_relaxation z
atom      14.03232072      5.38404616      0.00000000 C
  constrain_relaxation z
atom      13.18410676      6.53093461      0.00000000 C
  constrain_relaxation z
atom      15.73258578      3.08941526      0.00000000 C
  constrain_relaxation z
atom      14.31729350      2.92685679      0.00000000 C
  constrain_relaxation z
atom      10.63919395     16.18586711     -0.00000000 C
  constrain_relaxation z
atom      13.46788042      4.07356213      0.00000000 C
  constrain_relaxation z
atom      10.35535159     18.64024368     -0.00000000 C
  constrain_relaxation z
atom      10.07120363      2.43734726      0.00000000 C
  constrain_relaxation z
atom      12.05237040      3.91029321      0.00000000 C
  constrain_relaxation z
atom      14.32383344     15.36735397     -0.00000000 C
  constrain_relaxation z
atom      12.90637804     15.20409539     -0.00000000 C
  constrain_relaxation z
atom      12.90200290      8.98736121      0.00000000 C
  constrain_relaxation z
atom      11.76860134      6.36665032      0.00000000 C
  constrain_relaxation z
atom       8.65585827     14.71331246     -0.00000000 C
  constrain_relaxation z
atom       9.50552272      1.12799645      0.00000000 C
  constrain_relaxation z
atom      11.20320163      5.05675049      0.00000000 C
  constrain_relaxation z
atom      11.48616152      8.82263639      0.00000000 C
  constrain_relaxation z
atom       7.80630290     15.85884324     -0.00000000 C
  constrain_relaxation z
atom       9.78741091      4.89305145      0.00000000 C
  constrain_relaxation z
atom      10.63741952      9.96839655     -0.00000000 C
  constrain_relaxation z
atom       9.22168427      3.58334439      0.00000000 C
  constrain_relaxation z
atom       9.78924304     17.33127109     -0.00000000 C
  constrain_relaxation z
atom       8.08927800     13.40435302     -0.00000000 C
  constrain_relaxation z
atom       8.93815901      6.03912407      0.00000000 C
  constrain_relaxation z
atom       9.50403322      7.34869543      0.00000000 C
  constrain_relaxation z
atom      10.91990008      7.51284599      0.00000000 C
  constrain_relaxation z
atom       7.80559575      3.41983394      0.00000000 C
  constrain_relaxation z
atom       8.93869314     12.25890017     -0.00000000 C
  constrain_relaxation z
atom       9.22120241      9.80401234     -0.00000000 C
  constrain_relaxation z
atom       6.95615704      4.56578264      0.00000000 C
  constrain_relaxation z
atom       6.67287718     13.24043244     -0.00000000 C
  constrain_relaxation z
atom       8.37269615     17.16784313     -0.00000000 C
  constrain_relaxation z
atom       5.82347691     14.38599767     -0.00000000 C
  constrain_relaxation z
atom       7.23966861      2.11049657      0.00000000 C
  constrain_relaxation z
atom       6.38994371     15.69522006     -0.00000000 C
  constrain_relaxation z
atom       8.08926578      0.96468349      0.00000000 C
  constrain_relaxation z
atom       4.40718314     14.22225931     -0.00000000 C
  constrain_relaxation z
atom       7.52207377      5.87522687      0.00000000 C
  constrain_relaxation z
atom       7.52307083     18.31345550     -0.00000000 C
  constrain_relaxation z
atom       3.84088859     12.91308720     -0.00000000 C
  constrain_relaxation z
atom       6.10649883     11.93128488     -0.00000000 C
  constrain_relaxation z
atom       4.69028979     11.76743200     -0.00000000 C
  constrain_relaxation z
atom       8.65495579      8.49462873      0.00000000 C
  constrain_relaxation z
atom       6.10673471     18.14996496     -0.00000000 C
  constrain_relaxation z
atom       8.37204359     10.94961864     -0.00000000 C
  constrain_relaxation z
atom       1.57518907     13.89492776     -0.00000000 C
  constrain_relaxation z
atom       2.42459000     12.74924816     -0.00000000 C
  constrain_relaxation z
atom       5.82338080      1.94688860      0.00000000 C
  constrain_relaxation z
atom       5.54002513      4.40210411      0.00000000 C
  constrain_relaxation z
atom       4.40723528      8.00306593      0.00000000 C
  constrain_relaxation z
atom       5.54045170     16.84084052     -0.00000000 C
  constrain_relaxation z
atom       3.55778952     15.36795873     -0.00000000 C
  constrain_relaxation z
atom       2.14153645     15.20424361     -0.00000000 C
  constrain_relaxation z
atom       5.25662134      6.85725513      0.00000000 C
  constrain_relaxation z
atom       4.12409327     16.67712133     -0.00000000 C
  constrain_relaxation z
atom       1.85836972     11.44002040     -0.00000000 C
  constrain_relaxation z
atom       4.97335110      9.31238250      0.00000000 C
  constrain_relaxation z
atom       4.69057521      5.54790979      0.00000000 C
  constrain_relaxation z
atom       7.23888579      8.33060050      0.00000000 C
  constrain_relaxation z
atom       6.67274970      7.02107180      0.00000000 C
  constrain_relaxation z
atom       5.25724036      0.63765033      0.00000000 C
  constrain_relaxation z
atom       3.84098504      0.47403634      0.00000000 C
  constrain_relaxation z
atom       6.95583851     10.78561522     -0.00000000 C
  constrain_relaxation z
atom       6.38959220      9.47633443     -0.00000000 C
  constrain_relaxation z
atom       4.12397955     10.45806588     -0.00000000 C
  constrain_relaxation z
atom       2.70777647     10.29427104     -0.00000000 C
  constrain_relaxation z
atom       2.14163068      8.98500613      0.00000000 C
  constrain_relaxation z
atom       1.29213056     16.34992319     -0.00000000 C
  constrain_relaxation z
atom       4.97389736      3.09265760      0.00000000 C
  constrain_relaxation z
atom       2.99106184      7.83927393      0.00000000 C
  constrain_relaxation z
atom     116.49458824     17.33182064     -0.00000000 C
  constrain_relaxation z
atom       0.44215652     11.27628057     -0.00000000 C
  constrain_relaxation z
atom       0.15894572     13.73120998     -0.00000000 C
  constrain_relaxation z
atom       2.42488782      6.52985187      0.00000000 C
  constrain_relaxation z
atom     117.06089643     12.42198906     -0.00000000 C
  constrain_relaxation z
atom     117.06093552     18.64113663     -0.00000000 C
  constrain_relaxation z
atom       2.99152423      1.61975911      0.00000000 C
  constrain_relaxation z
atom       1.85840353     17.65911275     -0.00000000 C
  constrain_relaxation z
atom       3.27466444     17.82279270     -0.00000000 C
  constrain_relaxation z
atom       1.57522803      1.45600029      0.00000000 C
  constrain_relaxation z
atom       1.00900370      0.14677917      0.00000000 C
  constrain_relaxation z
atom       0.72536477      8.82118081      0.00000000 C
  constrain_relaxation z
atom       0.72579282      2.60170895      0.00000000 C
  constrain_relaxation z
atom     117.34399407     16.18614123     -0.00000000 C
  constrain_relaxation z
atom     116.77772105     14.87695158     -0.00000000 C
  constrain_relaxation z
atom     117.34409484      9.96689888     -0.00000000 C
  constrain_relaxation z
atom     115.07833518     17.16810467     -0.00000000 C
  constrain_relaxation z
atom       3.55768286      2.92900832      0.00000000 C
  constrain_relaxation z
atom     114.51203152     15.85894175     -0.00000000 C
  constrain_relaxation z
atom     115.36146034     14.71327079     -0.00000000 C
  constrain_relaxation z
atom       1.00869255      6.36610871      0.00000000 C
  constrain_relaxation z
atom       1.29202972      3.91108993      0.00000000 C
  constrain_relaxation z
atom       2.70823520      4.07480484      0.00000000 C
  constrain_relaxation z
atom       3.27433192      5.38410681      0.00000000 C
  constrain_relaxation z
atom       0.44258346      5.05681918      0.00000000 C
  constrain_relaxation z
atom     116.21153430      1.12874088      0.00000000 C
  constrain_relaxation z
atom     114.79523597      0.96490093      0.00000000 C
  constrain_relaxation z
atom     110.54684722      0.47362933      0.00000000 C
  constrain_relaxation z
atom     111.96324761      0.63755270      0.00000000 C
  constrain_relaxation z
atom     115.64460026     12.25822953     -0.00000000 C
  constrain_relaxation z
atom     112.81264807     18.15006340     -0.00000000 C
  constrain_relaxation z
atom     114.22894157     18.31380360     -0.00000000 C
  constrain_relaxation z
atom     112.24618152     16.84084044     -0.00000000 C
  constrain_relaxation z
atom       0.15925578      7.51189038      0.00000000 C
  constrain_relaxation z
atom     114.79513969     13.40395165     -0.00000000 C
  constrain_relaxation z
atom     112.52962560      1.94670093      0.00000000 C
  constrain_relaxation z
atom     115.92788836      9.80318328     -0.00000000 C
  constrain_relaxation z
atom     110.82982260     16.67721457     -0.00000000 C
  constrain_relaxation z
atom     113.94583458      2.11055580      0.00000000 C
  constrain_relaxation z
atom     109.98026742     17.82274421     -0.00000000 C
  constrain_relaxation z
atom     111.11305450     14.22260255     -0.00000000 C
  constrain_relaxation z
atom     113.37888441     13.24033603     -0.00000000 C
  constrain_relaxation z
atom     115.07844131     10.94898035     -0.00000000 C
  constrain_relaxation z
atom     113.09567341     15.69522076     -0.00000000 C
  constrain_relaxation z
atom     112.52939039     14.38609579     -0.00000000 C
  constrain_relaxation z
atom     113.66222726     10.78532937     -0.00000000 C
  constrain_relaxation z
atom     115.36179208      8.49389269      0.00000000 C
  constrain_relaxation z
atom     116.77775435      2.43796894      0.00000000 C
  constrain_relaxation z
atom     112.81274371     11.93109747     -0.00000000 C
  constrain_relaxation z
atom     108.56371320     17.65908611     -0.00000000 C
  constrain_relaxation z
atom     109.69743182      1.61908122      0.00000000 C
  constrain_relaxation z
atom     108.28109853      1.45499019      0.00000000 C
  constrain_relaxation z
atom     111.68028590      3.09236985      0.00000000 C
  constrain_relaxation z
atom     110.26408084      2.92836385      0.00000000 C
  constrain_relaxation z
atom     111.39645623     11.76748720     -0.00000000 C
  constrain_relaxation z
atom     113.94554803      8.33008797      0.00000000 C
  constrain_relaxation z
atom     113.09609932      9.47588177     -0.00000000 C
  constrain_relaxation z
atom     114.22888804      5.87493155      0.00000000 C
  constrain_relaxation z
atom     110.26342935     15.36821390     -0.00000000 C
  constrain_relaxation z
atom     110.54685949     12.91329884     -0.00000000 C
  constrain_relaxation z
atom     116.49449351      4.89299372      0.00000000 C
  constrain_relaxation z
atom     107.99870549      3.90958039      0.00000000 C
  constrain_relaxation z
atom     113.66277221      4.56561565      0.00000000 C
  constrain_relaxation z
atom     107.43186553      2.60036278      0.00000000 C
  constrain_relaxation z
atom     110.83052908     10.45814867     -0.00000000 C
  constrain_relaxation z
atom     115.64506200      6.03872453      0.00000000 C
  constrain_relaxation z
atom     116.21123599      7.34814681      0.00000000 C
  constrain_relaxation z
atom     107.99693245     16.35018484     -0.00000000 C
  constrain_relaxation z
atom     111.67996646      9.31221243      0.00000000 C
  constrain_relaxation z
atom     107.71405599      0.14618644      0.00000000 C
  constrain_relaxation z
atom     111.96337394      6.85692293      0.00000000 C
  constrain_relaxation z
atom     113.37950219      7.02074162      0.00000000 C
  constrain_relaxation z
atom     114.51214515      3.41992162      0.00000000 C
  constrain_relaxation z
atom     115.92834720      3.58371707      0.00000000 C
  constrain_relaxation z
atom     109.13060238     12.74998243     -0.00000000 C
  constrain_relaxation z
atom     108.84688308     15.20478221     -0.00000000 C
  constrain_relaxation z
atom     108.56492076     11.44063111     -0.00000000 C
  constrain_relaxation z
atom     108.28077441     13.89580870     -0.00000000 C
  constrain_relaxation z
atom     106.01549088      2.43582585      0.00000000 C
  constrain_relaxation z
atom     109.41443978     10.29463456     -0.00000000 C
  constrain_relaxation z
atom     108.84871307      8.98493872      0.00000000 C
  constrain_relaxation z
atom     106.58016598     16.18695177     -0.00000000 C
  constrain_relaxation z
atom     106.29717517     18.64026103     -0.00000000 C
  constrain_relaxation z
atom     105.16697613      3.58114797      0.00000000 C
  constrain_relaxation z
atom     106.01388363     14.87832862     -0.00000000 C
  constrain_relaxation z
atom     107.43292117      8.82123568      0.00000000 C
  constrain_relaxation z
atom     112.24653215      4.40165043      0.00000000 C
  constrain_relaxation z
atom     106.86430786     13.73286543     -0.00000000 C
  constrain_relaxation z
atom     107.14882090     11.27736321     -0.00000000 C
  constrain_relaxation z
atom     109.41492115      4.07396807      0.00000000 C
  constrain_relaxation z
atom     109.98116817      5.38336395      0.00000000 C
  constrain_relaxation z
atom     111.39723728      5.54739448      0.00000000 C
  constrain_relaxation z
atom     105.72974911     17.33194992     -0.00000000 C
  constrain_relaxation z
atom     106.29892134     12.42346895     -0.00000000 C
  constrain_relaxation z
atom     109.69796469      7.83886661      0.00000000 C
  constrain_relaxation z
atom     111.11404937      8.00276686      0.00000000 C
  constrain_relaxation z
atom     105.44740782      1.12696024      0.00000000 C
  constrain_relaxation z
atom     103.75063342      3.41574164      0.00000000 C
  constrain_relaxation z
atom     105.73412139      4.89062091      0.00000000 C
  constrain_relaxation z
atom     107.14996171      5.05534992      0.00000000 C
  constrain_relaxation z
atom     104.03038954      0.96244775      0.00000000 C
  constrain_relaxation z
atom     104.31229369     17.16868624     -0.00000000 C
  constrain_relaxation z
atom     103.18117826      2.10699388      0.00000000 C
  constrain_relaxation z
atom     104.59688551     14.71570454     -0.00000000 C
  constrain_relaxation z
atom     109.13209020      6.52929460      0.00000000 C
  constrain_relaxation z
atom     107.71622316      6.36514030      0.00000000 C
  constrain_relaxation z
atom     103.46122044     18.31275287     -0.00000000 C
  constrain_relaxation z
atom     106.86752133      7.51133418      0.00000000 C
  constrain_relaxation z
atom     100.91691827      3.08629328      0.00000000 C
  constrain_relaxation z
atom     104.88628366      6.03691044      0.00000000 C
  constrain_relaxation z
atom     105.45201642      7.34704533      0.00000000 C
  constrain_relaxation z
atom     101.48829691      4.39532074      0.00000000 C
  constrain_relaxation z
atom     102.90379376      4.56157392      0.00000000 C
  constrain_relaxation z
atom     103.47112402      5.87181571      0.00000000 C
  constrain_relaxation z
atom      99.49944874      2.91959351      0.00000000 C
  constrain_relaxation z
atom     106.58375365      9.96767960     -0.00000000 C
  constrain_relaxation z
atom     103.74519632     15.86050565     -0.00000000 C
  constrain_relaxation z
atom     102.62480541      7.01907697      0.00000000 C
  constrain_relaxation z
atom     101.21096059      6.85384791      0.00000000 C
  constrain_relaxation z
atom     104.88287649     12.26086457     -0.00000000 C
  constrain_relaxation z
atom     101.76388435      1.94155558      0.00000000 C
  constrain_relaxation z
atom     102.04268394     18.14885333     -0.00000000 C
  constrain_relaxation z
atom     101.47362657     16.84181940     -0.00000000 C
  constrain_relaxation z
atom     104.03206199     13.40684030     -0.00000000 C
  constrain_relaxation z
atom      97.50076318      1.44745390      0.00000000 C
  constrain_relaxation z
atom      96.65668394      2.59359542      0.00000000 C
  constrain_relaxation z
atom     105.16824255      9.80440559     -0.00000000 C
  constrain_relaxation z
atom     100.64485857      5.54265583      0.00000000 C
  constrain_relaxation z
atom     104.60380219      8.49393232      0.00000000 C
  constrain_relaxation z
atom      98.92126867      1.61245569      0.00000000 C
  constrain_relaxation z
atom     104.31883019     10.95110923     -0.00000000 C
  constrain_relaxation z
atom     103.18919454      8.33002029      0.00000000 C
  constrain_relaxation z
atom     102.32733570     15.69824163     -0.00000000 C
  constrain_relaxation z
atom     101.19117911      0.63401423      0.00000000 C
  constrain_relaxation z
atom      98.65825457      4.06621053      0.00000000 C
  constrain_relaxation z
atom      97.24210681      3.89964598      0.00000000 C
  constrain_relaxation z
atom      99.77182373      0.46931793      0.00000000 C
  constrain_relaxation z
atom      96.41146653      5.05041300      0.00000000 C
  constrain_relaxation z
atom      99.19807167     17.82160872     -0.00000000 C
  constrain_relaxation z
atom      95.23488721      2.43261187      0.00000000 C
  constrain_relaxation z
atom     102.61557513     13.24505677     -0.00000000 C
  constrain_relaxation z
atom     100.05373898     16.67931120     -0.00000000 C
  constrain_relaxation z
atom      99.23138471      5.37591536      0.00000000 C
  constrain_relaxation z
atom      94.92534672     17.32336789     -0.00000000 C
  constrain_relaxation z
atom      97.77556657     17.65813773     -0.00000000 C
  constrain_relaxation z
atom      96.91708289      0.14201132      0.00000000 C
  constrain_relaxation z
atom      94.99944964      4.88692983      0.00000000 C
  constrain_relaxation z
atom      94.40864983      3.58752618      0.00000000 C
  constrain_relaxation z
atom     102.90353899     10.78854467     -0.00000000 C
  constrain_relaxation z
atom     102.34135799      9.47780888     -0.00000000 C
  constrain_relaxation z
atom      94.63506339      1.12811604      0.00000000 C
  constrain_relaxation z
atom      95.49225821     18.63644139     -0.00000000 C
  constrain_relaxation z
atom     100.92785075      9.31481491      0.00000000 C
  constrain_relaxation z
atom      98.39305686      6.52582049      0.00000000 C
  constrain_relaxation z
atom      96.98365041      6.35944295      0.00000000 C
  constrain_relaxation z
atom      92.98620591      3.44398281      0.00000000 C
  constrain_relaxation z
atom     100.07907058     10.46279805     -0.00000000 C
  constrain_relaxation z
atom      92.15891895      4.58503783      0.00000000 C
  constrain_relaxation z
atom     100.36638300      8.00286197      0.00000000 C
  constrain_relaxation z
atom     102.05278915     11.93532845     -0.00000000 C
  constrain_relaxation z
atom      93.20900030      0.97455747      0.00000000 C
  constrain_relaxation z
atom      92.36807831      2.15907547      0.00000000 C
  constrain_relaxation z
atom     101.76282417     14.39000334     -0.00000000 C
  constrain_relaxation z
atom     100.34518234     14.22865745     -0.00000000 C
  constrain_relaxation z
atom      98.66655479     10.30089955     -0.00000000 C
  constrain_relaxation z
atom      91.97485995      7.04688400      0.00000000 C
  constrain_relaxation z
atom     100.63753792     11.77401272     -0.00000000 C
  constrain_relaxation z
atom      99.48849895     15.37123821     -0.00000000 C
  constrain_relaxation z
atom      96.40287952     11.28697853     -0.00000000 C
  constrain_relaxation z
atom      92.76574219      5.87677489      0.00000000 C
  constrain_relaxation z
atom      93.50303950     17.15154551     -0.00000000 C
  constrain_relaxation z
atom      92.65535423     18.29840794     -0.00000000 C
  constrain_relaxation z
atom      98.06870691     15.20911086     -0.00000000 C
  constrain_relaxation z
atom      94.44931024      9.81208850     -0.00000000 C
  constrain_relaxation z
atom      92.90326124     15.84868724     -0.00000000 C
  constrain_relaxation z
atom      99.78373704     12.92011964     -0.00000000 C
  constrain_relaxation z
atom      95.78717160     16.18529737     -0.00000000 C
  constrain_relaxation z
atom      97.20934011     16.34998009     -0.00000000 C
  constrain_relaxation z
atom      92.52910854      8.33349164      0.00000000 C
  constrain_relaxation z
atom      93.91983936      8.49973745      0.00000000 C
  constrain_relaxation z
atom      93.57258940     10.94195909     -0.00000000 C
  constrain_relaxation z
atom      96.14843371      7.51019236      0.00000000 C
  constrain_relaxation z
atom      93.78901321     14.71306601     -0.00000000 C
  constrain_relaxation z
atom      95.21658630     14.87977353     -0.00000000 C
  constrain_relaxation z
atom      97.50566028     13.90170507     -0.00000000 C
  constrain_relaxation z
atom      92.15957610     10.76141054     -0.00000000 C
  constrain_relaxation z
atom      96.08467828     13.73940229     -0.00000000 C
  constrain_relaxation z
atom      97.81456753     11.44832141     -0.00000000 C
  constrain_relaxation z
atom      98.36725430     12.75980507     -0.00000000 C
  constrain_relaxation z
atom      94.12270959     12.25726576     -0.00000000 C
  constrain_relaxation z
atom      95.53806135     12.42572282     -0.00000000 C
  constrain_relaxation z
atom      96.70159715      8.82528818      0.00000000 C
  constrain_relaxation z
atom      95.85521278      9.97561012     -0.00000000 C
  constrain_relaxation z
atom      94.74486048      7.34478792      0.00000000 C
  constrain_relaxation z
atom      94.17312501      6.03644018      0.00000000 C
  constrain_relaxation z
atom      93.25904062     13.39206422     -0.00000000 C
  constrain_relaxation z
atom      91.64504197      9.43146641     -0.00000000 C
  constrain_relaxation z
atom      91.28828982     11.89904462     -0.00000000 C
  constrain_relaxation z
atom      98.95498191      7.83849008      0.00000000 C
  constrain_relaxation z
atom      98.11045891      8.98847510      0.00000000 C
  constrain_relaxation z
atom      91.84454918     13.20933606     -0.00000000 C
  constrain_relaxation z
atom      90.95758383     14.30946270     -0.00000000 C
  constrain_relaxation z
atom      91.45601208     15.67171717     -0.00000000 C
  constrain_relaxation z
atom      90.24808708      9.20568393      0.00000000 C
  constrain_relaxation z
atom      27.38698323     14.41551830     -0.00000000 C
  constrain_relaxation z
atom      27.18011578     16.86429387     -0.00000000 C
  constrain_relaxation z
atom      91.24911801     18.12049281     -0.00000000 C
  constrain_relaxation z
atom      28.04291127      6.97020375      0.00000000 C
  constrain_relaxation z
atom      90.72179766      4.45993816      0.00000000 C
  constrain_relaxation z
atom      85.21124064     13.91406125     -0.00000000 C
  constrain_relaxation z
atom      85.39529778     16.37590783     -0.00000000 C
  constrain_relaxation z
atom      84.38395508     12.77300458     -0.00000000 C
  constrain_relaxation z
atom      82.96151144     12.91654502     -0.00000000 C
  constrain_relaxation z
atom      84.60441690     15.20579723     -0.00000000 C
  constrain_relaxation z
atom      84.84104974     17.66251434     -0.00000000 C
  constrain_relaxation z
atom      82.13527485     11.76162992     -0.00000000 C
  constrain_relaxation z
atom      83.19703504     15.36545948     -0.00000000 C
  constrain_relaxation z
atom      83.45032013     17.82875680     -0.00000000 C
  constrain_relaxation z
atom      82.73509746     10.45713432     -0.00000000 C
  constrain_relaxation z
atom      85.00208255     11.48809794     -0.00000000 C
  constrain_relaxation z
atom      85.72511626      0.10242611      0.00000000 C
  constrain_relaxation z
atom      82.92085023      0.48304334      0.00000000 C
  constrain_relaxation z
atom      84.16116075     10.30357811     -0.00000000 C
  constrain_relaxation z
atom      82.62530019     16.67380676     -0.00000000 C
  constrain_relaxation z
atom      82.15357546      5.55072593      0.00000000 C
  constrain_relaxation z
atom      82.37071184     14.21594780     -0.00000000 C
  constrain_relaxation z
atom      81.58299101      6.85624920      0.00000000 C
  constrain_relaxation z
atom      80.95869589     14.37942841     -0.00000000 C
  constrain_relaxation z
atom      83.79757087      1.61291439      0.00000000 C
  constrain_relaxation z
atom      81.22172788     16.83920857     -0.00000000 C
  constrain_relaxation z
atom      81.87790466      9.30739434      0.00000000 C
  constrain_relaxation z
atom      80.16082375      7.02092919      0.00000000 C
  constrain_relaxation z
atom      81.51494947      0.64656211      0.00000000 C
  constrain_relaxation z
atom      81.28548437      4.41035366      0.00000000 C
  constrain_relaxation z
atom      79.86450368      4.57265393      0.00000000 C
  constrain_relaxation z
atom      79.30145816      5.88005909      0.00000000 C
  constrain_relaxation z
atom      83.58114748      5.38402114      0.00000000 C
  constrain_relaxation z
atom      80.45308037      9.47102566     -0.00000000 C
  constrain_relaxation z
atom      82.44481508      7.99432054      0.00000000 C
  constrain_relaxation z
atom      80.71347921     11.92261065     -0.00000000 C
  constrain_relaxation z
atom      79.86940097     10.77646839     -0.00000000 C
  constrain_relaxation z
atom      83.86712106      7.82250080      0.00000000 C
  constrain_relaxation z
atom      84.71480501      8.96936560      0.00000000 C
  constrain_relaxation z
atom      80.96728342      1.95792934      0.00000000 C
  constrain_relaxation z
atom      84.11111983      4.06302004      0.00000000 C
  constrain_relaxation z
atom      84.46689857      6.51964350      0.00000000 C
  constrain_relaxation z
atom      80.12805695     13.22866044     -0.00000000 C
  constrain_relaxation z
atom      83.24745145      2.92822062      0.00000000 C
  constrain_relaxation z
atom      81.83210057      3.09667483      0.00000000 C
  constrain_relaxation z
atom      85.21058371      1.43236900      0.00000000 C
  constrain_relaxation z
atom      79.59459890      8.32908676      0.00000000 C
  constrain_relaxation z
atom      80.66856527     18.15430322     -0.00000000 C
  constrain_relaxation z
atom      80.38651265     15.68845777     -0.00000000 C
  constrain_relaxation z
atom      78.70361038      0.97184756      0.00000000 C
  constrain_relaxation z
atom      86.08187036      2.57000432      0.00000000 C
  constrain_relaxation z
atom      77.88166761      6.04218402      0.00000000 C
  constrain_relaxation z
atom      78.17209437      8.49255566      0.00000000 C
  constrain_relaxation z
atom      78.44889719     10.94146782     -0.00000000 C
  constrain_relaxation z
atom      77.58642978      3.59106504      0.00000000 C
  constrain_relaxation z
atom      77.87071788     12.24860457     -0.00000000 C
  constrain_relaxation z
atom      77.31642870      7.35025630      0.00000000 C
  constrain_relaxation z
atom      77.02498566      4.89960231      0.00000000 C
  constrain_relaxation z
atom      78.71191058     13.39522254     -0.00000000 C
  constrain_relaxation z
atom      85.52561102      3.88029495      0.00000000 C
  constrain_relaxation z
atom      79.00291085      3.43075291      0.00000000 C
  constrain_relaxation z
atom      79.55559655      2.11926965      0.00000000 C
  constrain_relaxation z
atom      75.60734560      5.06094600      0.00000000 C
  constrain_relaxation z
atom      78.97710764     15.85483294     -0.00000000 C
  constrain_relaxation z
atom      74.18097678     17.65902602     -0.00000000 C
  constrain_relaxation z
atom      77.29109698      1.13374332      0.00000000 C
  constrain_relaxation z
atom      76.73263032      2.44495693      0.00000000 C
  constrain_relaxation z
atom      75.02881272      0.14875141      0.00000000 C
  constrain_relaxation z
atom      78.13878135     14.70492672     -0.00000000 C
  constrain_relaxation z
atom      75.04283541      6.36918369      0.00000000 C
  constrain_relaxation z
atom      75.89654305      7.51276223      0.00000000 C
  constrain_relaxation z
atom      78.41518374     17.16750231     -0.00000000 C
  constrain_relaxation z
atom      79.25970561     18.31748754     -0.00000000 C
  constrain_relaxation z
atom      73.62497674      6.53144576      0.00000000 C
  constrain_relaxation z
atom      75.31738093      2.60627069      0.00000000 C
  constrain_relaxation z
atom      73.05788050      7.83962560      0.00000000 C
  constrain_relaxation z
atom      76.15920825     16.18285644     -0.00000000 C
  constrain_relaxation z
atom      76.72530910     14.87166499     -0.00000000 C
  constrain_relaxation z
atom      75.32748715      8.81979617      0.00000000 C
  constrain_relaxation z
atom      74.75459625      3.91599857      0.00000000 C
  constrain_relaxation z
atom      74.46663290      1.45948577      0.00000000 C
  constrain_relaxation z
atom      76.44231735     18.64382335     -0.00000000 C
  constrain_relaxation z
atom      77.00378402     17.33187176     -0.00000000 C
  constrain_relaxation z
atom      74.74536521     16.34808370     -0.00000000 C
  constrain_relaxation z
atom      71.64042736      8.00288786      0.00000000 C
  constrain_relaxation z
atom      76.45324992     12.41530209     -0.00000000 C
  constrain_relaxation z
atom      75.88187239     13.72432886     -0.00000000 C
  constrain_relaxation z
atom      72.76637203     17.82293591     -0.00000000 C
  constrain_relaxation z
atom      77.59834392      9.79832810     -0.00000000 C
  constrain_relaxation z
atom      73.33811131      4.07778024      0.00000000 C
  constrain_relaxation z
atom      86.41257568      4.98042309      0.00000000 C
  constrain_relaxation z
atom      85.91414708      6.34267627      0.00000000 C
  constrain_relaxation z
atom      73.05134335      1.62204837      0.00000000 C
  constrain_relaxation z
atom      76.17898943      9.96302224     -0.00000000 C
  constrain_relaxation z
atom      75.60628550     11.27056369     -0.00000000 C
  constrain_relaxation z
atom      70.79001192      6.85788928      0.00000000 C
  constrain_relaxation z
atom      72.48389075     15.36591453     -0.00000000 C
  constrain_relaxation z
atom      73.89904831     15.20082148     -0.00000000 C
  constrain_relaxation z
atom      72.20193235      0.47534502      0.00000000 C
  constrain_relaxation z
atom      71.07300269      9.31119932      0.00000000 C
  constrain_relaxation z
atom      72.77328913      5.38664395      0.00000000 C
  constrain_relaxation z
atom      69.65612306      9.47518741     -0.00000000 C
  constrain_relaxation z
atom      71.35629301      5.54926647      0.00000000 C
  constrain_relaxation z
atom      69.37324763      7.02112098      0.00000000 C
  constrain_relaxation z
atom      72.48729845      2.93180364      0.00000000 C
  constrain_relaxation z
atom      71.91815926     16.67604907     -0.00000000 C
  constrain_relaxation z
atom      71.92276729     10.45596340     -0.00000000 C
  constrain_relaxation z
atom      70.50587050      4.40380283      0.00000000 C
  constrain_relaxation z
atom      68.80646867      8.33002250      0.00000000 C
  constrain_relaxation z
atom      71.63605469     14.21962421     -0.00000000 C
  constrain_relaxation z
atom      73.33978431     10.29145210     -0.00000000 C
  constrain_relaxation z
atom      73.90895165      8.98369386      0.00000000 C
  constrain_relaxation z
atom      74.46637746     13.89058007     -0.00000000 C
  constrain_relaxation z
atom      68.52329855      5.87571797      0.00000000 C
  constrain_relaxation z
atom      71.07125581      3.09440657      0.00000000 C
  constrain_relaxation z
atom      72.20319874     12.91015172     -0.00000000 C
  constrain_relaxation z
atom      67.38991547      8.49368014      0.00000000 C
  constrain_relaxation z
atom      70.50265614     16.84033663     -0.00000000 C
  constrain_relaxation z
atom      71.35468591     11.76482918     -0.00000000 C
  constrain_relaxation z
atom      69.93831328     11.92936469     -0.00000000 C
  constrain_relaxation z
atom      69.08908181     10.78399176     -0.00000000 C
  constrain_relaxation z
atom      67.10675410      6.03914881      0.00000000 C
  constrain_relaxation z
atom      69.93725719     18.15023722     -0.00000000 C
  constrain_relaxation z
atom      73.61953962     12.74474697     -0.00000000 C
  constrain_relaxation z
atom      74.18899366     11.43599998     -0.00000000 C
  constrain_relaxation z
atom      66.82333756      9.80262872     -0.00000000 C
  constrain_relaxation z
atom      70.78642408      0.63861752      0.00000000 C
  constrain_relaxation z
atom      70.22135784      1.94830004      0.00000000 C
  constrain_relaxation z
atom      69.37147449     13.23858185     -0.00000000 C
  constrain_relaxation z
atom      66.54036206      7.34814923      0.00000000 C
  constrain_relaxation z
atom      69.08940588      4.56674494      0.00000000 C
  constrain_relaxation z
atom      65.12400546      7.51177463      0.00000000 C
  constrain_relaxation z
atom      64.55754075      8.82099799      0.00000000 C
  constrain_relaxation z
atom      67.67275096     10.94808205     -0.00000000 C
  constrain_relaxation z
atom      64.27451495      6.36615471      0.00000000 C
  constrain_relaxation z
atom      66.25713055      4.89353731      0.00000000 C
  constrain_relaxation z
atom      64.84079644      5.05703008      0.00000000 C
  constrain_relaxation z
atom      68.80525974      2.11156685      0.00000000 C
  constrain_relaxation z
atom      68.52146828     18.31393912     -0.00000000 C
  constrain_relaxation z
atom      67.95574211      0.96557091      0.00000000 C
  constrain_relaxation z
atom      67.95526082     13.40296857     -0.00000000 C
  constrain_relaxation z
atom      65.40693826      9.96655164     -0.00000000 C
  constrain_relaxation z
atom      70.22021653     14.38435196     -0.00000000 C
  constrain_relaxation z
atom      69.65395614     15.69414215     -0.00000000 C
  constrain_relaxation z
atom      63.14124841      8.98473854      0.00000000 C
  constrain_relaxation z
atom      68.23809107     15.85829548     -0.00000000 C
  constrain_relaxation z
atom      67.38901480     14.71236430     -0.00000000 C
  constrain_relaxation z
atom      64.84056183     11.27570049     -0.00000000 C
  constrain_relaxation z
atom      62.29185800      7.83903873      0.00000000 C
  constrain_relaxation z
atom      66.53965543      1.12908382      0.00000000 C
  constrain_relaxation z
atom      65.97372891      2.43842149      0.00000000 C
  constrain_relaxation z
atom      67.10610301     12.25736412     -0.00000000 C
  constrain_relaxation z
atom      64.55744329      2.60203148      0.00000000 C
  constrain_relaxation z
atom      63.42435531     11.43955530     -0.00000000 C
  constrain_relaxation z
atom      62.57495683     10.29389905     -0.00000000 C
  constrain_relaxation z
atom      66.25613472     17.33176677     -0.00000000 C
  constrain_relaxation z
atom      67.67221779     17.16786742     -0.00000000 C
  constrain_relaxation z
atom      65.69021846     18.64121143     -0.00000000 C
  constrain_relaxation z
atom      63.99130392      3.91127013      0.00000000 C
  constrain_relaxation z
atom      68.23957933      3.42091816      0.00000000 C
  constrain_relaxation z
atom      66.82332441      3.58423372      0.00000000 C
  constrain_relaxation z
atom      60.02620887      6.85707517      0.00000000 C
  constrain_relaxation z
atom      65.68989965     12.42136952     -0.00000000 C
  constrain_relaxation z
atom      62.85815935      6.52987599      0.00000000 C
  constrain_relaxation z
atom      65.12365458     13.73064961     -0.00000000 C
  constrain_relaxation z
atom      63.70741652     13.89461454     -0.00000000 C
  constrain_relaxation z
atom      62.85804644     12.74892055     -0.00000000 C
  constrain_relaxation z
atom      59.74308339      4.40214435      0.00000000 C
  constrain_relaxation z
atom      65.97294775     14.87639418     -0.00000000 C
  constrain_relaxation z
atom      60.59247901      5.54788602      0.00000000 C
  constrain_relaxation z
atom      60.87561066      8.00275686      0.00000000 C
  constrain_relaxation z
atom      65.40681206     16.18592244     -0.00000000 C
  constrain_relaxation z
atom      62.00873329      5.38420486      0.00000000 C
  constrain_relaxation z
atom      62.57505127      4.07488589      0.00000000 C
  constrain_relaxation z
atom      61.15866122     10.45773986     -0.00000000 C
  constrain_relaxation z
atom      58.32684491      4.56586437      0.00000000 C
  constrain_relaxation z
atom      63.99068552     16.34974097     -0.00000000 C
  constrain_relaxation z
atom      58.60990331      7.02085876      0.00000000 C
  constrain_relaxation z
atom      57.76050122      5.87518037      0.00000000 C
  constrain_relaxation z
atom      60.59244625     11.76696801     -0.00000000 C
  constrain_relaxation z
atom      56.34425443      6.03889624      0.00000000 C
  constrain_relaxation z
atom      59.45987303      1.94721431      0.00000000 C
  constrain_relaxation z
atom      61.44184675     12.91271633     -0.00000000 C
  constrain_relaxation z
atom      58.04363264      8.33005025      0.00000000 C
  constrain_relaxation z
atom      64.27408843      0.14681643      0.00000000 C
  constrain_relaxation z
atom      60.30926758      9.31207098      0.00000000 C
  constrain_relaxation z
atom      55.77795238      7.34805882      0.00000000 C
  constrain_relaxation z
atom      58.89302639      9.47577928     -0.00000000 C
  constrain_relaxation z
atom      57.47744759      3.42018439      0.00000000 C
  constrain_relaxation z
atom      56.62737612      8.49373048      0.00000000 C
  constrain_relaxation z
atom      55.49486426      4.89319741      0.00000000 C
  constrain_relaxation z
atom      63.42464020     17.65908647     -0.00000000 C
  constrain_relaxation z
atom      63.70796162      1.45626308      0.00000000 C
  constrain_relaxation z
atom      60.30930412      3.09292295      0.00000000 C
  constrain_relaxation z
atom      61.72559329      2.92916322      0.00000000 C
  constrain_relaxation z
atom      58.04366394      2.11095634      0.00000000 C
  constrain_relaxation z
atom      63.14130178     15.20393058     -0.00000000 C
  constrain_relaxation z
atom      57.19426097      0.96520813      0.00000000 C
  constrain_relaxation z
atom      62.29174957      1.61991389      0.00000000 C
  constrain_relaxation z
atom      57.76040368     18.31400657     -0.00000000 C
  constrain_relaxation z
atom      59.17666391     18.15017904     -0.00000000 C
  constrain_relaxation z
atom      56.91051351     10.94876192     -0.00000000 C
  constrain_relaxation z
atom      58.32680508     10.78500166     -0.00000000 C
  constrain_relaxation z
atom      60.02610624      0.63783326      0.00000000 C
  constrain_relaxation z
atom      56.34435923     12.25801059     -0.00000000 C
  constrain_relaxation z
atom      54.92869561     18.64138484     -0.00000000 C
  constrain_relaxation z
atom      59.74276973     16.84088919     -0.00000000 C
  constrain_relaxation z
atom      56.91097621     17.16827555     -0.00000000 C
  constrain_relaxation z
atom      54.07857333      5.05693786      0.00000000 C
  constrain_relaxation z
atom      55.49480888     17.33206898     -0.00000000 C
  constrain_relaxation z
atom      61.44230491      0.47411766      0.00000000 C
  constrain_relaxation z
atom      62.00839943     17.82289072     -0.00000000 C
  constrain_relaxation z
atom      60.87570411     14.22199299     -0.00000000 C
  constrain_relaxation z
atom      61.15895855     16.67714576     -0.00000000 C
  constrain_relaxation z
atom      61.72513098     15.36772359     -0.00000000 C
  constrain_relaxation z
atom      59.17623701     11.93070858     -0.00000000 C
  constrain_relaxation z
atom      56.06105990      9.80303830     -0.00000000 C
  constrain_relaxation z
atom      54.36159758      7.51178002      0.00000000 C
  constrain_relaxation z
atom      54.92814842     12.42166198     -0.00000000 C
  constrain_relaxation z
atom      53.51245826      0.14727524      0.00000000 C
  constrain_relaxation z
atom      51.81277636      4.07529657      0.00000000 C
  constrain_relaxation z
atom      57.47714732     15.85885362     -0.00000000 C
  constrain_relaxation z
atom      54.64480631      9.96665454     -0.00000000 C
  constrain_relaxation z
atom      53.79531612      8.82090590      0.00000000 C
  constrain_relaxation z
atom      51.24619756      5.38425720      0.00000000 C
  constrain_relaxation z
atom      52.37898155      8.98439951      0.00000000 C
  constrain_relaxation z
atom      57.19380034     13.40380704     -0.00000000 C
  constrain_relaxation z
atom      56.06115628      3.58402450      0.00000000 C
  constrain_relaxation z
atom      49.82964562      5.54791540      0.00000000 C
  constrain_relaxation z
atom      58.89333664     15.69510838     -0.00000000 C
  constrain_relaxation z
atom      53.22917454      3.91137305      0.00000000 C
  constrain_relaxation z
atom      52.09575089      6.52978661      0.00000000 C
  constrain_relaxation z
atom      53.51210800      6.36616048      0.00000000 C
  constrain_relaxation z
atom      56.62770746     14.71310636     -0.00000000 C
  constrain_relaxation z
atom      55.21146971     14.87691269     -0.00000000 C
  constrain_relaxation z
atom      54.64542576     16.18625855     -0.00000000 C
  constrain_relaxation z
atom      54.07866778     11.27589351     -0.00000000 C
  constrain_relaxation z
atom      55.77806580      1.12900389      0.00000000 C
  constrain_relaxation z
atom      52.66238282     11.43950428     -0.00000000 C
  constrain_relaxation z
atom      54.36202273     13.73110797     -0.00000000 C
  constrain_relaxation z
atom      59.45944416     14.38581748     -0.00000000 C
  constrain_relaxation z
atom      58.61000298     13.24008993     -0.00000000 C
  constrain_relaxation z
atom      51.81278834     10.29369158     -0.00000000 C
  constrain_relaxation z
atom      53.22930016     16.35007817     -0.00000000 C
  constrain_relaxation z
atom      55.21175783      2.43836963      0.00000000 C
  constrain_relaxation z
atom      53.79555123      2.60222492      0.00000000 C
  constrain_relaxation z
atom      50.11281495      8.00221885      0.00000000 C
  constrain_relaxation z
atom      51.52935865      7.83878691      0.00000000 C
  constrain_relaxation z
atom      49.26286616      6.85681640      0.00000000 C
  constrain_relaxation z
atom      50.39653238     10.45700859     -0.00000000 C
  constrain_relaxation z
atom      52.66316507     17.65960659     -0.00000000 C
  constrain_relaxation z
atom      49.54703125      3.09393597      0.00000000 C
  constrain_relaxation z
atom      50.96336268      2.92984480      0.00000000 C
  constrain_relaxation z
atom      49.54670749      9.31119347      0.00000000 C
  constrain_relaxation z
atom      52.94589286     13.89478942     -0.00000000 C
  constrain_relaxation z
atom      50.68037011     12.91235616     -0.00000000 C
  constrain_relaxation z
atom      52.09645644     12.74884222     -0.00000000 C
  constrain_relaxation z
atom      46.99568700      5.87505142      0.00000000 C
  constrain_relaxation z
atom      49.26463872      0.63934561      0.00000000 C
  constrain_relaxation z
atom      52.37997728     15.20423394     -0.00000000 C
  constrain_relaxation z
atom      50.68085212      0.47495787      0.00000000 C
  constrain_relaxation z
atom      51.53001040      1.62056233      0.00000000 C
  constrain_relaxation z
atom      52.94621331      1.45655608      0.00000000 C
  constrain_relaxation z
atom      47.84610174      7.02004936      0.00000000 C
  constrain_relaxation z
atom      51.24709781     17.82363742     -0.00000000 C
  constrain_relaxation z
atom      48.13024253      9.47412541     -0.00000000 C
  constrain_relaxation z
atom      45.57823413      6.03831501      0.00000000 C
  constrain_relaxation z
atom      49.83085265     11.76636052     -0.00000000 C
  constrain_relaxation z
atom      47.56311173      4.56674015      0.00000000 C
  constrain_relaxation z
atom      48.97999006      4.40273950      0.00000000 C
  constrain_relaxation z
atom      47.27982130      8.32867292      0.00000000 C
  constrain_relaxation z
atom      50.96389456     15.36813427     -0.00000000 C
  constrain_relaxation z
atom      46.71334642      3.42196562      0.00000000 C
  constrain_relaxation z
atom      47.28142785      2.11310039      0.00000000 C
  constrain_relaxation z
atom      48.69780004      1.94856347      0.00000000 C
  constrain_relaxation z
atom      50.39802145     16.67770675     -0.00000000 C
  constrain_relaxation z
atom      45.01113833      7.34649504      0.00000000 C
  constrain_relaxation z
atom      45.29633013      3.58647796      0.00000000 C
  constrain_relaxation z
atom      50.11464428     14.22206325     -0.00000000 C
  constrain_relaxation z
atom      48.98215678     16.84186114     -0.00000000 C
  constrain_relaxation z
atom      44.72716271      4.89424786      0.00000000 C
  constrain_relaxation z
atom      48.69885522     14.38576629     -0.00000000 C
  constrain_relaxation z
atom      43.59327991      7.50875871      0.00000000 C
  constrain_relaxation z
atom      45.86282492      8.49129720      0.00000000 C
  constrain_relaxation z
atom      47.56485746     10.78352264     -0.00000000 C
  constrain_relaxation z
atom      43.02877007      8.81699722      0.00000000 C
  constrain_relaxation z
atom      48.41475499     11.92962828     -0.00000000 C
  constrain_relaxation z
atom      43.88151802      9.96193358     -0.00000000 C
  constrain_relaxation z
atom      45.29800315      9.80015026     -0.00000000 C
  constrain_relaxation z
atom      47.84968860     13.23931139     -0.00000000 C
  constrain_relaxation z
atom      46.14881495     10.94612715     -0.00000000 C
  constrain_relaxation z
atom      48.41589672     18.15165147     -0.00000000 C
  constrain_relaxation z
atom      47.00005840     18.31638047     -0.00000000 C
  constrain_relaxation z
atom      42.73957303      6.36518104      0.00000000 C
  constrain_relaxation z
atom      43.30862897      5.05814688      0.00000000 C
  constrain_relaxation z
atom      42.45712641      3.91491057      0.00000000 C
  constrain_relaxation z
atom      45.58477009     12.25588212     -0.00000000 C
  constrain_relaxation z
atom      45.01657457      1.13318383      0.00000000 C
  constrain_relaxation z
atom      46.43291465      0.96777780      0.00000000 C
  constrain_relaxation z
atom      44.16948099     12.41844599     -0.00000000 C
  constrain_relaxation z
atom      41.61112999      8.97834244      0.00000000 C
  constrain_relaxation z
atom      43.02982958      2.60736985      0.00000000 C
  constrain_relaxation z
atom      44.44712087      2.44193185      0.00000000 C
  constrain_relaxation z
atom      46.15222245     17.17009089     -0.00000000 C
  constrain_relaxation z
atom      44.73706545     17.33518531     -0.00000000 C
  constrain_relaxation z
atom      41.04968616     10.28686923     -0.00000000 C
  constrain_relaxation z
atom      39.63320513     10.44718339     -0.00000000 C
  constrain_relaxation z
atom      44.16973681     18.64542682     -0.00000000 C
  constrain_relaxation z
atom      41.31968820      6.52768878      0.00000000 C
  constrain_relaxation z
atom      48.13345654     15.69566687     -0.00000000 C
  constrain_relaxation z
atom      42.18286481      1.46263139      0.00000000 C
  constrain_relaxation z
atom      42.75424190      0.15360429      0.00000000 C
  constrain_relaxation z
atom      40.75444949      7.83576069      0.00000000 C
  constrain_relaxation z
atom      41.90348440     11.43297745     -0.00000000 C
  constrain_relaxation z
atom      43.31873392     11.27166213     -0.00000000 C
  constrain_relaxation z
atom      41.91080545     17.66434439     -0.00000000 C
  constrain_relaxation z
atom      43.60730107     13.72918106     -0.00000000 C
  constrain_relaxation z
atom      40.76539813      1.62933053      0.00000000 C
  constrain_relaxation z
atom      41.03777266      4.07960645      0.00000000 C
  constrain_relaxation z
atom      42.19379731     13.89218588     -0.00000000 C
  constrain_relaxation z
atom      39.33465898      7.99788743      0.00000000 C
  constrain_relaxation z
atom      46.43418095     13.40258516     -0.00000000 C
  constrain_relaxation z
atom      40.49733402     17.83108435     -0.00000000 C
  constrain_relaxation z
atom      38.77161363      9.30529320      0.00000000 C
  constrain_relaxation z
atom      41.34501805     12.74419076     -0.00000000 C
  constrain_relaxation z
atom      46.71795385     15.85995563     -0.00000000 C
  constrain_relaxation z
atom      39.92420541      0.48271333      0.00000000 C
  constrain_relaxation z
atom      41.63233082     15.20413758     -0.00000000 C
  constrain_relaxation z
atom      40.46402255      5.38539050      0.00000000 C
  constrain_relaxation z
atom      39.04152023      5.54886056      0.00000000 C
  constrain_relaxation z
atom      42.47690606     16.35315192     -0.00000000 C
  constrain_relaxation z
atom      43.89074845     16.18792325     -0.00000000 C
  constrain_relaxation z
atom      39.65900780     16.68117813     -0.00000000 C
  constrain_relaxation z
atom      44.45513663     14.87698095     -0.00000000 C
  constrain_relaxation z
atom      45.86974143     14.71306966     -0.00000000 C
  constrain_relaxation z
atom      39.93250512     12.90608777     -0.00000000 C
  constrain_relaxation z
atom      38.18303950      4.40691181      0.00000000 C
  constrain_relaxation z
atom      36.48254454      8.32722316      0.00000000 C
  constrain_relaxation z
atom      39.08052077     11.75866695     -0.00000000 C
  constrain_relaxation z
atom      35.05497025      8.49392970      0.00000000 C
  constrain_relaxation z
atom      38.47529415      6.85701858      0.00000000 C
  constrain_relaxation z
atom      40.18721966      2.93646876      0.00000000 C
  constrain_relaxation z
atom      38.24960376     16.84755495     -0.00000000 C
  constrain_relaxation z
atom      37.67742048     18.15658545     -0.00000000 C
  constrain_relaxation z
atom      38.76671676      3.10147034      0.00000000 C
  constrain_relaxation z
atom      37.05312803      7.02170024      0.00000000 C
  constrain_relaxation z
atom      36.19130425      5.88362850      0.00000000 C
  constrain_relaxation z
atom      34.76899830      6.05544849      0.00000000 C
  constrain_relaxation z
atom      37.96755139     14.38171000     -0.00000000 C
  constrain_relaxation z
atom      38.50805918      0.64927725      0.00000000 C
  constrain_relaxation z
atom      39.37640970     14.21852431     -0.00000000 C
  constrain_relaxation z
atom      40.22093118     15.36850867     -0.00000000 C
  constrain_relaxation z
atom      37.35063309      9.46758317     -0.00000000 C
  constrain_relaxation z
atom      34.16921992      7.35830798      0.00000000 C
  constrain_relaxation z
atom      37.92263779      1.95532766      0.00000000 C
  constrain_relaxation z
atom      37.41438919     15.69680540     -0.00000000 C
  constrain_relaxation z
atom      36.80401694     10.78126406     -0.00000000 C
  constrain_relaxation z
atom      37.12116794     13.23137544     -0.00000000 C
  constrain_relaxation z
atom      37.66883298     11.92000863     -0.00000000 C
  constrain_relaxation z
atom      36.26540545     18.32006777     -0.00000000 C
  constrain_relaxation z
atom      35.43908135     17.17055621     -0.00000000 C
  constrain_relaxation z
atom      36.01081749     15.86220909     -0.00000000 C
  constrain_relaxation z
atom      34.52499820      9.81491850     -0.00000000 C
  constrain_relaxation z
atom      35.67460752      0.96139560      0.00000000 C
  constrain_relaxation z
atom      34.25216532      1.10493735      0.00000000 C
  constrain_relaxation z
atom      34.83855045     12.26502522     -0.00000000 C
  constrain_relaxation z
atom      35.38866749     10.94972042     -0.00000000 C
  constrain_relaxation z
atom      35.71526747     13.39489483     -0.00000000 C
  constrain_relaxation z
atom      35.18579882     14.70725991     -0.00000000 C
  constrain_relaxation z
atom      33.42487817     18.62195967     -0.00000000 C
  constrain_relaxation z
atom      34.03170012     17.33022004     -0.00000000 C
  constrain_relaxation z
atom      33.11050784      9.99764599     -0.00000000 C
  constrain_relaxation z
atom      33.79507235     14.87350323     -0.00000000 C
  constrain_relaxation z
atom      36.50084462      2.11631046      0.00000000 C
  constrain_relaxation z
atom      33.24081991     16.16010987     -0.00000000 C
  constrain_relaxation z
atom      33.92131786      4.90858523      0.00000000 C
  constrain_relaxation z
atom      36.75821504      4.57055657      0.00000000 C
  constrain_relaxation z
atom      35.90102325      3.42080742      0.00000000 C
  constrain_relaxation z
atom      34.47496241      3.57436709      0.00000000 C
  constrain_relaxation z
atom      33.42553340     12.44557219     -0.00000000 C
  constrain_relaxation z
atom      33.63403845      2.38984547      0.00000000 C
  constrain_relaxation z
atom      32.91100854     13.77551646     -0.00000000 C
  constrain_relaxation z
atom      32.72197335      7.53527695      0.00000000 C
  constrain_relaxation z
atom      32.22354298      8.89752853      0.00000000 C
  constrain_relaxation z
atom      32.55424887     11.30793807     -0.00000000 C
  constrain_relaxation z
atom      31.51405399     14.00130637     -0.00000000 C
  constrain_relaxation z
atom      87.12207007     18.53471019     -0.00000000 C
  constrain_relaxation z
atom      28.38802913      4.67227431      0.00000000 C
  constrain_relaxation z
atom      87.49586904      2.37363091      0.00000000 C
  constrain_relaxation z
atom      86.12104098      8.79145226      0.00000000 C
  constrain_relaxation z
atom      89.87429142     11.70266845     -0.00000000 C
  constrain_relaxation z
atom      86.80242910      7.50543085      0.00000000 C
  constrain_relaxation z
atom      29.09695661     18.48708036     -0.00000000 C
  constrain_relaxation z
atom      32.51507549      5.08649666      0.00000000 C
  constrain_relaxation z
atom      90.59320341      6.90775411      0.00000000 C
  constrain_relaxation z
atom      27.91431828      9.41799958     -0.00000000 C
  constrain_relaxation z
atom      86.64836159     13.78896515     -0.00000000 C
  constrain_relaxation z
atom      31.85916424     16.29923483     -0.00000000 C
  constrain_relaxation z
atom      31.27461125     17.55063156     -0.00000000 C
  constrain_relaxation z
atom      87.36151036     14.98538704     -0.00000000 C
  constrain_relaxation z
atom      86.77695389     16.23678085     -0.00000000 C
  constrain_relaxation z
atom      28.62746789      8.22159461      0.00000000 C
  constrain_relaxation z
atom      30.80512502      9.15805296      0.00000000 C
  constrain_relaxation z
atom      31.98775762      0.08898108      0.00000000 C
  constrain_relaxation z
atom      29.73904376      1.13450812      0.00000000 C
  constrain_relaxation z
atom      28.76183528      2.17528039      0.00000000 C
  constrain_relaxation z
atom      90.00864826      5.65635876      0.00000000 C
  constrain_relaxation z
atom      28.06839942     15.70153841     -0.00000000 C
  constrain_relaxation z
atom      31.14024599     11.50431599     -0.00000000 C
  constrain_relaxation z
atom      31.83368917      6.37251978      0.00000000 C
  constrain_relaxation z
atom      89.53916905     14.04893971     -0.00000000 C
  constrain_relaxation z
atom      88.89709050     12.74344365     -0.00000000 C
  constrain_relaxation z
atom      86.87295171     10.00976588     -0.00000000 C
  constrain_relaxation z
atom      31.76317412      3.86817057      0.00000000 C
  constrain_relaxation z
atom      30.16305271     10.46353211     -0.00000000 C
  constrain_relaxation z
atom      90.49720781      0.68074386      0.00000000 C
  constrain_relaxation z
atom      90.00768720      3.22898411      0.00000000 C
  constrain_relaxation z
atom      90.93445876      2.06388161      0.00000000 C
  constrain_relaxation z
atom      88.47307013      3.41440894      0.00000000 C
  constrain_relaxation z
atom      87.83099076      4.71990460      0.00000000 C
  constrain_relaxation z
atom      87.36247216     12.55801208     -0.00000000 C
  constrain_relaxation z
atom      86.43570222     11.39290784     -0.00000000 C
  constrain_relaxation z
atom      32.20042985      2.48504521      0.00000000 C
  constrain_relaxation z
atom      31.27364124      1.31992988      0.00000000 C
  constrain_relaxation z
atom      28.13891163     13.19718422     -0.00000000 C
  constrain_relaxation z
atom      87.75042773     17.25456587     -0.00000000 C
  constrain_relaxation z
atom      27.70166198     11.81404577     -0.00000000 C
  constrain_relaxation z
atom      28.62841782     10.64895977     -0.00000000 C
  constrain_relaxation z
atom      29.18808810      3.52115686      0.00000000 C
  constrain_relaxation z
atom      87.92212099      1.02775669      0.00000000 C
  constrain_relaxation z
atom      30.71400920     12.85019484     -0.00000000 C
  constrain_relaxation z
atom      30.88568608     15.28145560     -0.00000000 C
  constrain_relaxation z
atom      90.56772846     16.83447029     -0.00000000 C
  constrain_relaxation z
atom      29.01637450      5.95241503      0.00000000 C
  constrain_relaxation z
atom      89.61972796      7.92553707      0.00000000 C
  constrain_relaxation z
atom      89.44803842     10.35679417     -0.00000000 C
  constrain_relaxation z
atom      29.52759797     15.95378642     -0.00000000 C
  constrain_relaxation z
atom      29.89341988     17.34924092     -0.00000000 C
  constrain_relaxation z
atom      88.74270836     15.18678572     -0.00000000 C
  constrain_relaxation z
atom      89.10852352     16.58222394     -0.00000000 C
  constrain_relaxation z
atom      88.26163392      7.25319100      0.00000000 C
  constrain_relaxation z
atom      88.62745037      5.85775259      0.00000000 C
  constrain_relaxation z
atom      30.00867011      8.02019666      0.00000000 C
  constrain_relaxation z
atom      30.37449053      6.62477248      0.00000000 C
  constrain_relaxation z
atom      88.18039933      9.99716395     -0.00000000 C
  constrain_relaxation z
atom      30.45572059      3.88078956      0.00000000 C
  constrain_relaxation z
atom      89.18975889      0.66812376      0.00000000 C
  constrain_relaxation z
atom      29.44636403     13.20984565     -0.00000000 C
  constrain_relaxation z

